Three-point Energy Correlators in Hadronic Higgs Decays

We present the analytic calculation of the leading order three-point energy correlator (EEEC) in hadronic Higgs decays, including both gluon-initiated channel $H\rightarrow g g+X$ and quark-initiated channel $H\rightarrow q\bar q+X$. The phase space integration is evaluated directly using Mandelstam variables $s_{ij}=(p_i+p_j)^2$, and the appearing square roots can be rationalized by either conformal ratios or celestial coordinate variables. Throughout the calculation, we observe the same transcendental function space as in $\mathcal{N}=4$ super Yang-Mills (SYM) theory and $e^+e^-\rightarrow \text{ hadrons}$. Different infrared limits are also explored using the full analytic result, offering the fixed-order data for EEEC factorization and resummation. Given its non-trivial shape dependence, the EEEC presents an excellent opportunity to explore the dynamics of gluon jets originating from the $H \to gg$ decay channel at future lepton colliders.

==> anc/HiggsEEEC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17804,        508]
NotebookOptionsPosition[     16368,        456]
NotebookOutlinePosition[     16891,        474]
CellTagsIndexPosition[     16848,        471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Ancillary notebook for arXiv : 2402.xxxxx\n",
 StyleBox["Three-point Energy Correlators in Hadronic Higgs Decays",
  FontSlant->"Italic",
  FontColor->RGBColor[0, 0, 1]],
 "\n",
 StyleBox["T. Yang and X. Zhang",
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.915548683506651*^9, 3.91554868458062*^9}, {
  3.915548773791787*^9, 3.9155487999592447`*^9}, {3.91555068033354*^9, 
  3.915550720467251*^9}, {3.915550755409144*^9, 3.915550761805089*^9}, {
  3.9155507996604967`*^9, 3.91555083447545*^9}, {3.9163147039680557`*^9, 
  3.916314743954935*^9}},
 TextAlignment->Center,
 ExpressionUUID -> "79f5b913-a116-4be0-9c26-da67f01479c5"],

Cell[CellGroupData[{

Cell["Read the files", "Section",
 CellChangeTimes->{{3.9155488096561403`*^9, 3.915548811661789*^9}},
 ExpressionUUID -> "95cd1388-4046-44f4-9ad7-27f9ac5da165"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"HggRes", ",", " ", "HggRules", ",", " ", "HggFactor"}], "}"}], 
   "=", 
   RowBox[{"Get", "[", "\"\<HggEEEC.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"HqqRes", ",", " ", "HqqRules", ",", " ", "HqqFactor"}], "}"}], 
   "=", 
   RowBox[{"Get", "[", "\"\<HqqEEEC.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915548814262456*^9, 3.915548880891624*^9}},
 ExpressionUUID -> "dfd04eca-dd3c-403f-8651-70921ec573f7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"* The analytic result for EEEC in H>gg+X decay channel. \\n* \
The format of this file is {HggRes, HggRules, HggFactor}. \\n\\tHggRes is the \
result, HggRules is the replacement rule for transcendentality weight-2 \
bases, and HggFactor is normalization factor that should be multiplied with \
HggRes.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 1],
  FrontFaceColor->RGBColor[1, 0, 1],
  BackFaceColor->RGBColor[1, 0, 1],
  GraphicsColor->RGBColor[1, 0, 1],
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.915548882094412*^9, 3.9156682153567457`*^9, 3.9156684306193047`*^9, 
   3.915668715618091*^9, 3.916160709835814*^9, 3.916306053500966*^9, {
   3.916306222743742*^9, 3.916306257794457*^9}, 3.916314759954365*^9, 
   3.9163149831196337`*^9},
 ExpressionUUID -> "60c36dba-f181-422d-afa0-0ed11613d701"],

Cell[BoxData[
 StyleBox["\<\"* The analytic result for EEEC in H>qqbar+X decay channel. \
\\n* The format of this file is {HqqRes, HqqRules, HqqFactor}. \\n\\tHqqRes \
is the result, HqqRules is the replacement rule for transcendentality \
weight-2 bases, and HqqFactor is normalization factor that should be \
multiplied with HqqRes.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 1],
  FrontFaceColor->RGBColor[1, 0, 1],
  BackFaceColor->RGBColor[1, 0, 1],
  GraphicsColor->RGBColor[1, 0, 1],
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.915548882094412*^9, 3.9156682153567457`*^9, 3.9156684306193047`*^9, 
   3.915668715618091*^9, 3.916160709835814*^9, 3.916306053500966*^9, {
   3.916306222743742*^9, 3.916306257794457*^9}, 3.916314759954365*^9, 
   3.916314983468508*^9},
 ExpressionUUID -> "60c36dba-f181-422d-afa0-0ed11613d701"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"srepback", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1", "\[Rule]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x1", "2"], "-", 
        RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
        SuperscriptBox["x2", "2"], "-", 
        RowBox[{"2", " ", "x1", " ", "x3"}], "-", 
        RowBox[{"2", " ", "x2", " ", "x3"}], "+", 
        SuperscriptBox["x3", "2"]}]]}], ",", 
     RowBox[{"s2", "\[Rule]", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x1", "2"], "-", 
        RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
        SuperscriptBox["x2", "2"], "-", 
        RowBox[{"2", " ", "x1", " ", "x3"}], "-", 
        RowBox[{"2", " ", "x2", " ", "x3"}], "+", 
        RowBox[{"4", " ", "x1", " ", "x2", " ", "x3"}], "+", 
        SuperscriptBox["x3", "2"]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colorRep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CF", "->", " ", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"CA", "->", " ", "3"}], ",", 
     RowBox[{"TF", "->", " ", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"nf", "->", " ", "5"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915549039932145*^9, 3.9155490439337597`*^9}, {
  3.9155494026733847`*^9, 3.915549420069282*^9}, {3.9163149240202923`*^9, 
  3.916314951945746*^9}},
 ExpressionUUID -> "81292cff-91d2-435a-acfc-7551993278be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HggResExp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"HggFactor", "*", "HggRes"}], "/.", "HggRules"}], "/.", 
     "srepback"}], "/.", 
    RowBox[{"\[Alpha]s", "->", " ", 
     RowBox[{"4", " ", "Pi"}]}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "\[Alpha]s", " ", "is", " ", "the", " ", "strong", " ", "coupling", " ", 
      "constant", " ", "with", " ", "\[Alpha]s", 
      RowBox[{"(", "mZ", ")"}]}], "=", "0.118"}], ",", " ", 
    RowBox[{
    "just", " ", "for", " ", "simplicity", " ", "we", " ", "set", " ", 
     "\[Alpha]s", " ", "to", " ", "4", " ", "Pi", " ", "here", " ", "and", 
     " ", "below"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915548929552796*^9, 3.91554894775777*^9}, {
   3.915549048346046*^9, 3.915549050148094*^9}, 3.915549175702776*^9, {
   3.915550427462708*^9, 3.915550440826366*^9}, {3.915550482202083*^9, 
   3.915550489461461*^9}, {3.9161607485452003`*^9, 3.9161607592210484`*^9}, {
   3.9163146496968393`*^9, 3.916314694797467*^9}, {3.9163148157896137`*^9, 
   3.916314839770856*^9}},
 ExpressionUUID -> "d6bd9313-c23b-46a0-b95f-be2e06b589a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HqqResExp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"HqqFactor", "*", "HqqRes"}], "/.", "HqqRules"}], "/.", 
     "srepback"}], "/.", 
    RowBox[{"\[Alpha]s", "->", " ", 
     RowBox[{"4", " ", "Pi"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915549181378443*^9, 3.915549189751151*^9}, {
   3.9155504293943777`*^9, 3.9155504433793907`*^9}, {3.915550491314145*^9, 
   3.9155504940176067`*^9}, 3.9161607655948133`*^9},
 ExpressionUUID -> "e83b6c9f-f8d9-4bf8-aa46-19b092f14e40"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.915549380709929*^9, 3.915549383129578*^9}, {
  3.9155503081394167`*^9, 3.9155503088379593`*^9}, {3.916315206960335*^9, 
  3.9163152107954884`*^9}},
 ExpressionUUID -> "dd5352ed-7745-46e1-a4c5-75d436a3040e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HggResExp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"1", "/", "5"}]}]}], "}"}]}], "/.", "colorRep"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "20"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HqqResExp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"1", "/", "5"}]}]}], "}"}]}], "/.", "colorRep"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "20"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.915549385931354*^9, 3.915549439642067*^9}, {
   3.915668306998508*^9, 3.91566831343795*^9}, 3.915668357269639*^9},
 ExpressionUUID -> "ebf71219-647b-41ae-b0a0-77f55e187c26"],

Cell[BoxData[
 RowBox[{"465.99542612821749964590217453070368344295`20.15051499783199", "+", 
  
  RowBox[{"0``17.482133343839468", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.915549398240049*^9, 3.915549440095695*^9}, 
   3.915550448100396*^9, 3.915550500829598*^9, 3.915668357891238*^9, 
   3.915668751463529*^9, 3.916160777996266*^9, 3.916306055553928*^9, {
   3.9163062247766657`*^9, 3.9163062597724733`*^9}, 3.916314844351503*^9, 
   3.916314890304854*^9, 3.916314985345313*^9},
 ExpressionUUID -> "48d29929-1697-41f5-84a3-2470df3b1584"],

Cell[BoxData[
 RowBox[{"113.55943632436325147473702855841269384608`20.15051499783199", "+", 
  
  RowBox[{"0``18.095291769682877", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.915549398240049*^9, 3.915549440095695*^9}, 
   3.915550448100396*^9, 3.915550500829598*^9, 3.915668357891238*^9, 
   3.915668751463529*^9, 3.916160777996266*^9, 3.916306055553928*^9, {
   3.9163062247766657`*^9, 3.9163062597724733`*^9}, 3.916314844351503*^9, 
   3.916314890304854*^9, 3.916314985480269*^9},
 ExpressionUUID -> "48d29929-1697-41f5-84a3-2470df3b1584"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HggResExp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"1", "/", "5"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "20"}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CA", "^", "2"}], ",", 
       RowBox[{"CA", " ", "TF", " ", "nf"}], ",", " ", 
       RowBox[{"CF", " ", "TF", " ", "nf"}], ",", " ", 
       RowBox[{
        RowBox[{"nf", "^", "2"}], " ", 
        RowBox[{"TF", "^", "2"}]}]}], "}"}]}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HqqResExp", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"1", "/", "5"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "20"}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CF", " ", "CA"}], ",", " ", 
       RowBox[{"CF", "^", "2"}], ",", 
       RowBox[{"CF", " ", "TF", " ", "nf"}]}], " ", "}"}]}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.9155503194641237`*^9, 3.915550365659967*^9}},
 ExpressionUUID -> "38ed78bb-8132-4b12-8574-8eb6a13e8021"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "41.177835885078894561996358490608316234`19.76773931249413", "+", 
     RowBox[{"0``18.535851479441806", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CA", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "10.72034883919864540280994436492124357926`19.767739312494133", "+", 
     RowBox[{"0``19.12030608034146", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CA", " ", "nf", " ", "TF"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.11893858738952097178747213824090700028`19.75876446742415", "+", 
     RowBox[{"0``19.528771818021184", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CF", " ", "nf", " ", "TF"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.20199865235507277241100665346930461234`19.76773931249413", "+", 
     RowBox[{"0``20.845166525794813", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["nf", "2"], " ", 
   SuperscriptBox["TF", "2"]}]}]], "Output",
 CellChangeTimes->{{3.915550322113641*^9, 3.915550366004594*^9}, 
   3.9155504482975283`*^9, 3.9155505010313187`*^9, 3.915668358835229*^9, 
   3.9161607811011744`*^9, 3.916306055923533*^9, {3.9163062251380577`*^9, 
   3.916306260180438*^9}, 3.916314860768324*^9, 3.916314891806094*^9, 
   3.916314985803842*^9},
 ExpressionUUID -> "2ede70c3-41fc-4f57-a245-ff1199031825"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "8.16587201666879689132249342256664828951`19.739900112881507", "+", 
     RowBox[{"0``19.210673229256212", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CA", " ", "CF"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
    "38.65597995504785638703258035647585364216`19.764196052196468", "+", 
     RowBox[{"0``18.563298310429122", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CF", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.65226183461422909975007360365670826406`19.76773931249413", "+", 
     RowBox[{"0``19.587953092810935", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CF", " ", "nf", " ", "TF"}]}]], "Output",
 CellChangeTimes->{{3.915550322113641*^9, 3.915550366004594*^9}, 
   3.9155504482975283`*^9, 3.9155505010313187`*^9, 3.915668358835229*^9, 
   3.9161607811011744`*^9, 3.916306055923533*^9, {3.9163062251380577`*^9, 
   3.916306260180438*^9}, 3.916314860768324*^9, 3.916314891806094*^9, 
   3.916314985915881*^9},
 ExpressionUUID -> "2ede70c3-41fc-4f57-a245-ff1199031825"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HggResExp", "/.", "colorRep"}], "/.", "srepback"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"11", "/", "23"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"5", "/", "13"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"7", "/", "11"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "200"}], "]"}], "&"}]}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.9156683865052547`*^9, 3.915668392317024*^9}, {
   3.915668638382546*^9, 3.915668641829482*^9}, {3.9156686815023537`*^9, 
   3.915668699773931*^9}, 3.916306186538533*^9},
 ExpressionUUID -> "cebdfd79-0846-4050-bc3f-7082eb6a5220"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.36548`", ",", 
   RowBox[{
   "267.4080829732573261945019075293450528666989564908876671482868019034278747\
182628011579802111669163657475807301198477737659191252553425601233956089616543\
5415998596606315485889629066408173274422601956248394780552302944`200.\
15051499783198", "+", 
    RowBox[{"0``197.723340467241", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.91630606081458*^9, 3.916306188057324*^9, {3.91630622578232*^9, 
   3.91630626076455*^9}, {3.916314866904993*^9, 3.916314894451528*^9}, 
   3.9163149911942263`*^9, 3.91631522466551*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HqqResExp", "/.", "colorRep"}], "/.", "srepback"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "->", " ", 
       RowBox[{"11", "/", "23"}]}], ",", 
      RowBox[{"x2", "->", " ", 
       RowBox[{"5", "/", "13"}]}], ",", 
      RowBox[{"x3", "->", " ", 
       RowBox[{"7", "/", "11"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "200"}], "]"}], "&"}]}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.9156686871328707`*^9, 3.9156687038942833`*^9}, {
  3.916306203194971*^9, 3.916306207928359*^9}},
 ExpressionUUID -> "3099f2d5-079b-4e48-b24e-4ce95da102f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.240174`", ",", 
   RowBox[{
   "61.45796783215722247703428991561516464573110041033082953957394659470253549\
158223305671328687233826958589196419744626763809306290296686023823250546118284\
198413978842655562834716272418550311219854140016267361266499179`200.\
15051499783198", "+", 
    RowBox[{"0``198.36193680204622", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.916306061299883*^9, {3.91630620851232*^9, 3.9163062612105083`*^9}, 
   3.916314869267889*^9, 3.916314903295745*^9, 3.91631499166046*^9, 
   3.916315225952312*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1072, 911},
WindowMargins->{{335, Automatic}, {-122, Automatic}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID -> "f13195bb-190f-4518-94a4-9efafcc0a1d7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 652, 15, 210, "Title"],
Cell[CellGroupData[{
Cell[1257, 41, 160, 2, 62, "Section"],
Cell[CellGroupData[{
Cell[1442, 47, 672, 19, 92, "Input"],
Cell[CellGroupData[{
Cell[2139, 70, 866, 17, 95, "Print"],
Cell[3008, 89, 867, 17, 95, "Print"]
}, Open  ]]
}, Open  ]],
Cell[3902, 110, 1415, 38, 127, "Input"],
Cell[5320, 150, 1168, 27, 91, "Input"],
Cell[6491, 179, 534, 13, 44, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7062, 197, 256, 4, 62, "Section"],
Cell[CellGroupData[{
Cell[7343, 205, 1067, 31, 68, "Input"],
Cell[8413, 238, 556, 9, 42, "Output"],
Cell[8972, 249, 556, 9, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9565, 263, 1609, 51, 92, "Input"],
Cell[11177, 316, 1341, 30, 73, "Output"],
Cell[12521, 348, 1074, 24, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13632, 377, 758, 20, 67, "Input"],
Cell[14393, 399, 615, 13, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15045, 417, 685, 19, 67, "Input"],
Cell[15733, 438, 595, 13, 118, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/HqqEEEC.m <==
Print[Style["* The analytic result for EEEC in H>qqbar+X decay channel. \n* \
The format of this file is {HqqRes, HqqRules, HqqFactor}. \n\tHqqRes is the \
result, HqqRules is the replacement rule for transcendentality weight-2 \
bases, and HqqFactor is normalization factor that should be multiplied with \
HqqRes.", Magenta]]
{CF^2*(8/(3*x1^2) + 8/(3*x2^2) + (3140 - 480*x1 - 480*x3)/(30*x2^3) + 
    (3140 - 480*x2 - 480*x3)/(30*x1^3) + (38*x1^2)/(15*x2^4*x3^4) + 
    (-212*x1 + 100*x1^2)/(30*x2^3*x3^4) + (210 - 218*x1 + 60*x1^2)/
     (30*x2^2*x3^4) - 128/(15*x1*x2*x3^4) + (-368 + 1340*x1 - 240*x1^2)/
     (30*x2*x3^4) + (38*x2^2)/(15*x1^4*x3^4) + 
    (5840 - 6780*x1 - 6780*x2 + 6480*x1*x2)/(30*x3^4) + 
    (-368 + 1340*x2 - 240*x2^2)/(30*x1*x3^4) + (210 - 218*x2 + 60*x2^2)/
     (30*x1^2*x3^4) + (-212*x2 + 100*x2^2)/(30*x1^3*x3^4) + 
    (3140 - 480*x1 - 480*x2)/(30*x3^3) + (-212*x1 + 100*x1^2)/
     (30*x2^4*x3^3) + (784 - 132*x1 + 140*x1^2)/(30*x2^3*x3^3) - 
    37/(x1*x2^2*x3^3) + (-103 - 110*x1 + 120*x1^2)/(30*x2^2*x3^3) - 
    37/(x1^2*x2*x3^3) + 28/(3*x1*x2*x3^3) + (-1413 + 280*x1)/(30*x2*x3^3) + 
    (-1413 + 280*x2)/(30*x1*x3^3) + (-212*x2 + 100*x2^2)/(30*x1^4*x3^3) + 
    (-103 - 110*x2 + 120*x2^2)/(30*x1^2*x3^3) + (784 - 132*x2 + 140*x2^2)/
     (30*x1^3*x3^3) + 8/(3*x3^2) + (210 - 218*x1 + 60*x1^2)/(30*x2^4*x3^2) - 
    37/(x1*x2^3*x3^2) + (-103 - 110*x1 + 120*x1^2)/(30*x2^3*x3^2) - 
    186/(5*x1^2*x2^2*x3^2) + 703/(15*x1*x2^2*x3^2) + 
    (232 - 80*x1 + 120*x1^2)/(30*x2^2*x3^2) - 37/(x1^3*x2*x3^2) + 
    703/(15*x1^2*x2*x3^2) + 11/(3*x1*x2*x3^2) + (-120 + 120*x1^2)/
     (30*x2*x3^2) + (210 - 218*x2 + 60*x2^2)/(30*x1^4*x3^2) + 
    (-120 + 120*x2^2)/(30*x1*x3^2) + (-103 - 110*x2 + 120*x2^2)/
     (30*x1^3*x3^2) + (232 - 80*x2 + 120*x2^2)/(30*x1^2*x3^2) - 
    128/(15*x1*x2^4*x3) + (-368 + 1340*x1 - 240*x1^2)/(30*x2^4*x3) - 
    37/(x1^2*x2^3*x3) + 28/(3*x1*x2^3*x3) + (-1413 + 280*x1)/(30*x2^3*x3) - 
    37/(x1^3*x2^2*x3) + 703/(15*x1^2*x2^2*x3) + 11/(3*x1*x2^2*x3) + 
    (-120 + 120*x1^2)/(30*x2^2*x3) - 128/(15*x1^4*x2*x3) + 
    176/(15*x1^3*x2*x3) + 32/(3*x1^2*x2*x3) + 172/(15*x1*x2*x3) + 
    (-240*x1 + 240*x1^2)/(30*x2*x3) + (-1413 + 280*x2)/(30*x1^3*x3) + 
    (-368 + 1340*x2 - 240*x2^2)/(30*x1^4*x3) + (-120 + 120*x2^2)/
     (30*x1^2*x3) + (-240*x2 + 240*x2^2)/(30*x1*x3) + 
    (38*x3^2)/(15*x1^4*x2^4) + (240*x2 - 240*x2^2)/(30*x1*(-1 + x1 + x3)) + 
    (-120 + 240*x2 - 120*x2^2)/(30*x1^2*(-1 + x1 + x3)) + 
    (-120 + 240*x2 - 120*x2^2)/(30*x3^2*(-1 + x1 + x3)) + 
    (240*x2 - 240*x2^2)/(30*x3*(-1 + x1 + x3)) + (-120 + 240*x1 - 120*x1^2)/
     (30*x2^2*(-1 + x2 + x3)) + (240*x1 - 240*x1^2)/(30*x2*(-1 + x2 + x3)) + 
    (-120 + 240*x1 - 120*x1^2)/(30*x3^2*(-1 + x2 + x3)) + 
    (240*x1 - 240*x1^2)/(30*x3*(-1 + x2 + x3)) + 
    (-1413 + 280*x3)/(30*x1*x2^3) + (-1413 + 280*x3)/(30*x1^3*x2) + 
    (5840 - 6780*x1 - 6780*x3 + 6480*x1*x3)/(30*x2^4) + 
    (5840 - 6780*x2 - 6780*x3 + 6480*x2*x3)/(30*x1^4) + 
    (240*x3 - 240*x3^2)/(30*x1*(-1 + x1 + x2)) + (240*x3 - 240*x3^2)/
     (30*x2*(-1 + x1 + x2)) + (-368 + 1340*x3 - 240*x3^2)/(30*x1*x2^4) + 
    (-368 + 1340*x3 - 240*x3^2)/(30*x1^4*x2) + (-120 + 240*x3 - 120*x3^2)/
     (30*x1^2*(-1 + x1 + x2)) + (-120 + 240*x3 - 120*x3^2)/
     (30*x2^2*(-1 + x1 + x2)) + (-504 - 392*x1 - 392*x2 - 104*x1*x2 - 
      392*x3 - 104*x1*x3 + 4576*x2*x3)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
    32/(5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    24/(5*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    14/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    21/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (144 - 210*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + 21/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (144 - 210*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
       2*x2*x3 + x3^2)) - (12*x2)/(5*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
       2*x1*x3 - 2*x2*x3 + x3^2)) + (20 + 40*x1 + 40*x2)/
     (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
    (12*x3)/(5*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (20 + 40*x1 + 40*x3)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (20 + 40*x2 + 40*x3)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 
       2*x1*x3 - 2*x2*x3 + x3^2)) + (210 - 218*x3 + 60*x3^2)/(30*x1^2*x2^4) + 
    (210 - 218*x3 + 60*x3^2)/(30*x1^4*x2^2) + (-212*x3 + 100*x3^2)/
     (30*x1^3*x2^4) + (-212*x3 + 100*x3^2)/(30*x1^4*x2^3) + 
    (-120 + 120*x3^2)/(30*x1*x2^2) + (-120 + 120*x3^2)/(30*x1^2*x2) + 
    (-103 - 110*x3 + 120*x3^2)/(30*x1^2*x2^3) + (-103 - 110*x3 + 120*x3^2)/
     (30*x1^3*x2^2) + (232 - 80*x3 + 120*x3^2)/(30*x1^2*x2^2) + 
    (784 - 132*x3 + 140*x3^2)/(30*x1^3*x2^3) + (-240*x3 + 240*x3^2)/
     (30*x1*x2) + (4320*x1*x2*x3 + 14040*x1*x2^2*x3 - 4680*x2^3*x3 + 
      14040*x1*x2*x3^2 + 42624*x2^2*x3^2 - 4680*x2*x3^3)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
    (66528*x1*x2^3*x3^2 - 33264*x2^4*x3^2 + 66528*x1*x2^2*x3^3 + 
      66528*x2^3*x3^3 - 33264*x2^2*x3^4)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
    (4/(x1*(-1 + x2)) + (48*x1 - 48*x3)/x2^3 + 4/(x1*(-1 + x3)) + 
      4/(x1*x2^5*(-1 + x3)) + (-18 + 32*x1 - 28*x1^2 + 12*x1^3 - 2*x1^4)/
       (x2^5*(-1 + x3)) - 12/(x1*x2^4*(-1 + x3)) + 
      (40 - 48*x1 + 24*x1^2 - 4*x1^3)/(x2^4*(-1 + x3)) + 
      16/(x1*x2^3*(-1 + x3)) + (-34 + 20*x1 - 2*x1^2)/(x2^3*(-1 + x3)) - 
      8/(x1*x2^2*(-1 + x3)) + (4 + 4*x1)/(x2^2*(-1 + x3)) + 
      4/(x2*(-1 + x3)) + 4/(x1^5*x2*(-1 + x3)) - 12/(x1^4*x2*(-1 + x3)) + 
      16/(x1^3*x2*(-1 + x3)) - 8/(x1^2*x2*(-1 + x3)) + 
      (4 + 4*x2)/(x1^2*(-1 + x3)) + (-34 + 20*x2 - 2*x2^2)/(x1^3*(-1 + x3)) + 
      (40 - 48*x2 + 24*x2^2 - 4*x2^3)/(x1^4*(-1 + x3)) + 
      (-18 + 32*x2 - 28*x2^2 + 12*x2^3 - 2*x2^4)/(x1^5*(-1 + x3)) + 
      4/(x1*(-1 + x2)*x3^5) + (-18 + 32*x1 - 28*x1^2 + 12*x1^3 - 2*x1^4)/
       ((-1 + x2)*x3^5) - (2*x1^3)/(x2^3*x3^5) + (8*x1^2 - 2*x1^3)/
       (x2^2*x3^5) - 4/((-1 + x1)*x2*x3^5) + 
      (-4 - 14*x1 + 6*x1^2 - 4*x1^3 - 2*x1^4)/(x2*x3^5) + 
      (2*x2^3)/(x1^3*x3^5) + (30*x1 - 10*x1^2 + 20*x1^3 - 30*x2 - 
        40*x1^2*x2 + 10*x2^2 + 40*x1*x2^2 - 20*x2^3)/x3^5 + 
      (-8*x2^2 + 2*x2^3)/(x1^2*x3^5) + (18 - 32*x2 + 28*x2^2 - 12*x2^3 + 
        2*x2^4)/((-1 + x1)*x3^5) + (4 + 14*x2 - 6*x2^2 + 4*x2^3 + 2*x2^4)/
       (x1*x3^5) - 12/(x1*(-1 + x2)*x3^4) + (40 - 48*x1 + 24*x1^2 - 4*x1^3)/
       ((-1 + x2)*x3^4) + (6*x1^2 - 2*x1^3)/(x2^3*x3^4) + 
      (-10*x1 - 2*x1^3)/(x2^2*x3^4) + 12/((-1 + x1)*x2*x3^4) + 
      (12 + 18*x1 + 6*x1^2 + 4*x1^3)/(x2*x3^4) + 
      (-12 - 18*x2 - 6*x2^2 - 4*x2^3)/(x1*x3^4) + (10*x2 + 2*x2^3)/
       (x1^2*x3^4) + (-6*x2^2 + 2*x2^3)/(x1^3*x3^4) + 
      (-40 + 48*x2 - 24*x2^2 + 4*x2^3)/((-1 + x1)*x3^4) + 
      (-60*x1 - 8*x1^3 + 60*x2 + 24*x1^2*x2 - 24*x1*x2^2 + 8*x2^3)/x3^4 + 
      (48*x1 - 48*x2)/x3^3 + 16/(x1*(-1 + x2)*x3^3) + 
      (-38 + 32*x1 - 14*x1^2 + 4*x1^3)/((-1 + x2)*x3^3) - 
      (2*x1^3)/(x2^5*x3^3) + (6*x1^2 - 2*x1^3)/(x2^4*x3^3) + 
      (-12*x1 + 12*x1^2 - 4*x1^3)/(x2^3*x3^3) + (4 + 6*x1^2 - 4*x1^3)/
       (x2^2*x3^3) - 16/((-1 + x1)*x2*x3^3) + (-14 - 16*x1 - 2*x1^2 - 4*x1^3)/
       (x2*x3^3) + (2*x2^3)/(x1^5*x3^3) + (38 - 32*x2 + 14*x2^2 - 4*x2^3)/
       ((-1 + x1)*x3^3) + (-6*x2^2 + 2*x2^3)/(x1^4*x3^3) + 
      (12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^3) + (-4 - 6*x2^2 + 4*x2^3)/
       (x1^2*x3^3) + (14 + 16*x2 + 2*x2^2 + 4*x2^3)/(x1*x3^3) - 
      8/(x1*(-1 + x2)*x3^2) + (12 - 8*x1 + 4*x1^3)/((-1 + x2)*x3^2) + 
      (8*x1^2 - 2*x1^3)/(x2^5*x3^2) + (-10*x1 - 2*x1^3)/(x2^4*x3^2) + 
      (4 + 6*x1^2 - 4*x1^3)/(x2^3*x3^2) + (-8 + 12*x1 - 4*x1^3)/(x2^2*x3^2) + 
      8/((-1 + x1)*x2*x3^2) + (4 + 8*x1 - 4*x1^3)/(x2*x3^2) + 
      (-12 + 8*x2 - 4*x2^3)/((-1 + x1)*x3^2) + (10*x2 + 2*x2^3)/(x1^4*x3^2) + 
      (-8*x2^2 + 2*x2^3)/(x1^5*x3^2) + (8 - 12*x2 + 4*x2^3)/(x1^2*x3^2) + 
      (-4 - 8*x2 + 4*x2^3)/(x1*x3^2) + (-4 - 6*x2^2 + 4*x2^3)/(x1^3*x3^2) + 
      (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*x3) + 
      (-8 + 12*x1 - 4*x1^3)/((-1 + x2)^2*x3) + 4/(x1^5*(-1 + x2)*x3) - 
      12/(x1^4*(-1 + x2)*x3) + 16/(x1^3*(-1 + x2)*x3) - 
      8/(x1^2*(-1 + x2)*x3) + (-12 + 8*x1 + 8*x1^3)/((-1 + x2)*x3) - 
      4/((-1 + x1)*x2^5*x3) + (-4 - 14*x1 + 6*x1^2 - 4*x1^3 - 2*x1^4)/
       (x2^5*x3) + 12/((-1 + x1)*x2^4*x3) + (12 + 18*x1 + 6*x1^2 + 4*x1^3)/
       (x2^4*x3) - 16/((-1 + x1)*x2^3*x3) + (-14 - 16*x1 - 2*x1^2 - 4*x1^3)/
       (x2^3*x3) + 8/((-1 + x1)*x2^2*x3) + (4 + 8*x1 - 4*x1^3)/(x2^2*x3) + 
      (8 - 8*x1 - 8*x1^3)/(x2*x3) + (12 - 8*x2 - 8*x2^3)/((-1 + x1)*x3) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*x3) + 
      (8 - 12*x2 + 4*x2^3)/((-1 + x1)^2*x3) + (-12 + 16*x2 + 4*x2^3)/
       (x1^2*x3) + (-18 + 40*x2 - 26*x2^2 + 4*x2^3)/(x1^3*x3) + 
      (-16 + 8*x2 + 8*x2^3)/(x1*x3) + (-48 + 66*x2 - 30*x2^2 + 12*x2^3)/
       (x1^4*x3) + (4 + 50*x2 - 58*x2^2 + 12*x2^3 - 2*x2^4)/(x1^5*x3) + 
      (2*x3^3)/(x1^3*x2^5) + (2*x3^3)/(x1^5*x2^3) + (-16 + 32*x2 - 16*x2^2)/
       (-1 + x1 + x3)^3 + (8 - 24*x2 + 24*x2^2 - 8*x2^3)/
       (x1*(-1 + x1 + x3)^3) + (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)^3) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (x1^2*(-1 + x1 + x3)^2) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)^2) + (16 - 8*x2 - 8*x2^3)/
       (x1*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (x1^3*(-1 + x1 + x3)) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       ((-1 + x1)^3*(-1 + x1 + x3)) + (-16 + 8*x2 + 8*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)) + (16 - 32*x1 + 16*x1^2)/(-1 + x2 + x3)^3 + 
      (8 - 24*x1 + 24*x1^2 - 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)^3) + 
      (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/(x2*(-1 + x2 + x3)^3) + 
      (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
      (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
      (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
      (8 - 12*x1 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
      (16 - 8*x1 - 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
      (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*(-1 + x2 + x3)) + 
      (8 - 12*x1 + 4*x1^3)/(x2^2*(-1 + x2 + x3)) + (-16 + 8*x1 + 8*x1^3)/
       (x2*(-1 + x2 + x3)) + (4 + 4*x3)/(x1^2*(-1 + x2)) + 
      (-16 + 32*x3 - 16*x3^2)/(-1 + x1 + x2)^3 + (-34 + 20*x3 - 2*x3^2)/
       (x1^3*(-1 + x2)) + (8 - 16*x2 + 16*x2^2 - 16*x3 + 16*x3^2)/x1^3 + 
      (30*x1 - 10*x1^2 + 20*x1^3 - 30*x3 - 40*x1^2*x3 + 10*x3^2 + 
        40*x1*x3^2 - 20*x3^3)/x2^5 + (12 - 8*x3 - 8*x3^3)/((-1 + x1)*x2) + 
      (16 - 8*x3 - 8*x3^3)/(x1*(-1 + x1 + x2)) + 
      (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (304 - 312*x2 + 48*x2^2 - 8*x2^3 - 312*x3 + 272*x2*x3 - 24*x2^2*x3 + 
        48*x3^2 - 24*x2*x3^2 - 8*x3^3)/x1^4 + (-12 + 8*x3 - 4*x3^3)/
       ((-1 + x1)*x2^2) + (-8 + 12*x3 - 4*x3^3)/((-1 + x1)^2*
        (-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/(x1^2*(-1 + x1 + x2)) + 
      (-12 - 18*x3 - 6*x3^2 - 4*x3^3)/(x1*x2^4) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*x2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
      (38 - 32*x3 + 14*x3^2 - 4*x3^3)/((-1 + x1)*x2^3) + 
      (40 - 48*x3 + 24*x3^2 - 4*x3^3)/(x1^4*(-1 + x2)) + 
      (100 - 466*x2 + 358*x2^2 - 4*x2^3 - 466*x3 + 1184*x2*x3 - 748*x2^2*x3 + 
        358*x3^2 - 748*x2*x3^2 + 432*x2^2*x3^2 - 4*x3^3)/x1^5 + 
      (10*x3 + 2*x3^3)/(x1^2*x2^4) + (10*x3 + 2*x3^3)/(x1^4*x2^2) + 
      (-8*x3^2 + 2*x3^3)/(x1^2*x2^5) + (-8*x3^2 + 2*x3^3)/(x1^5*x2^2) + 
      (-6*x3^2 + 2*x3^3)/(x1^3*x2^4) + (-6*x3^2 + 2*x3^3)/(x1^4*x2^3) + 
      (8 - 12*x3 + 4*x3^3)/(x1^2*x2^2) + (8 - 12*x3 + 4*x3^3)/
       ((-1 + x1)^2*x2) + (-4 - 8*x3 + 4*x3^3)/(x1*x2^2) + 
      (-12 + 16*x3 + 4*x3^3)/(x1^2*x2) + (-18 + 40*x3 - 26*x3^2 + 4*x3^3)/
       (x1^3*x2) + (-40 + 48*x3 - 24*x3^2 + 4*x3^3)/((-1 + x1)*x2^4) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
      (12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^3) + (-4 - 6*x3^2 + 4*x3^3)/
       (x1^2*x2^3) + (-4 - 6*x3^2 + 4*x3^3)/(x1^3*x2^2) + 
      (14 + 16*x3 + 2*x3^2 + 4*x3^3)/(x1*x2^3) + (-16 + 8*x3 + 8*x3^3)/
       (x1*x2) + (-16 + 8*x3 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
      (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
      (-60*x1 - 8*x1^3 + 60*x3 + 24*x1^2*x3 - 24*x1*x3^2 + 8*x3^3)/x2^4 + 
      (-48 + 66*x3 - 30*x3^2 + 12*x3^3)/(x1^4*x2) + 
      (4 + 50*x3 - 58*x3^2 + 12*x3^3 - 2*x3^4)/(x1^5*x2) + 
      (-18 + 32*x3 - 28*x3^2 + 12*x3^3 - 2*x3^4)/(x1^5*(-1 + x2)) + 
      (18 - 32*x3 + 28*x3^2 - 12*x3^3 + 2*x3^4)/((-1 + x1)*x2^5) + 
      (4 + 14*x3 - 6*x3^2 + 4*x3^3 + 2*x3^4)/(x1*x2^5))*g[1] + 
    (-4/(x1*(-1 + x2)) + (48*x2 - 48*x3)/x1^3 + 
      (-4 - 4*x3)/(x1^2*(-1 + x2)) + 4/(x1*(-1 + x3)) + 
      4/(x1*x2^5*(-1 + x3)) + (-18 + 32*x1 - 28*x1^2 + 12*x1^3 - 2*x1^4)/
       (x2^5*(-1 + x3)) - 12/(x1*x2^4*(-1 + x3)) + 
      (40 - 48*x1 + 24*x1^2 - 4*x1^3)/(x2^4*(-1 + x3)) + 
      16/(x1*x2^3*(-1 + x3)) + (-34 + 20*x1 - 2*x1^2)/(x2^3*(-1 + x3)) - 
      8/(x1*x2^2*(-1 + x3)) + (4 + 4*x1)/(x2^2*(-1 + x3)) + 
      4/(x2*(-1 + x3)) + 4/(x1^5*x2*(-1 + x3)) - 12/(x1^4*x2*(-1 + x3)) + 
      16/(x1^3*x2*(-1 + x3)) - 8/(x1^2*x2*(-1 + x3)) + 
      (4 + 4*x2)/(x1^2*(-1 + x3)) + (-34 + 20*x2 - 2*x2^2)/(x1^3*(-1 + x3)) + 
      (40 - 48*x2 + 24*x2^2 - 4*x2^3)/(x1^4*(-1 + x3)) + 
      (-18 + 32*x2 - 28*x2^2 + 12*x2^3 - 2*x2^4)/(x1^5*(-1 + x3)) - 
      4/(x1*(-1 + x2)*x3^5) + (18 - 32*x1 + 28*x1^2 - 12*x1^3 + 2*x1^4)/
       ((-1 + x2)*x3^5) + (2*x1^3)/(x2^3*x3^5) + (-8*x1^2 + 2*x1^3)/
       (x2^2*x3^5) + 4/((-1 + x1)*x2*x3^5) + 
      (4 + 14*x1 - 6*x1^2 + 4*x1^3 + 2*x1^4)/(x2*x3^5) - 
      (2*x2^3)/(x1^3*x3^5) + (8*x2^2 - 2*x2^3)/(x1^2*x3^5) + 
      (-30*x1 + 10*x1^2 - 20*x1^3 + 30*x2 + 40*x1^2*x2 - 10*x2^2 - 
        40*x1*x2^2 + 20*x2^3)/x3^5 + (-4 - 14*x2 + 6*x2^2 - 4*x2^3 - 2*x2^4)/
       (x1*x3^5) + (-18 + 32*x2 - 28*x2^2 + 12*x2^3 - 2*x2^4)/
       ((-1 + x1)*x3^5) + 12/(x1*(-1 + x2)*x3^4) + 
      (-40 + 48*x1 - 24*x1^2 + 4*x1^3)/((-1 + x2)*x3^4) + 
      (-6*x1^2 + 2*x1^3)/(x2^3*x3^4) + (10*x1 + 2*x1^3)/(x2^2*x3^4) - 
      12/((-1 + x1)*x2*x3^4) + (-12 - 18*x1 - 6*x1^2 - 4*x1^3)/(x2*x3^4) + 
      (60*x1 + 8*x1^3 - 60*x2 - 24*x1^2*x2 + 24*x1*x2^2 - 8*x2^3)/x3^4 + 
      (40 - 48*x2 + 24*x2^2 - 4*x2^3)/((-1 + x1)*x3^4) + 
      (-10*x2 - 2*x2^3)/(x1^2*x3^4) + (6*x2^2 - 2*x2^3)/(x1^3*x3^4) + 
      (12 + 18*x2 + 6*x2^2 + 4*x2^3)/(x1*x3^4) - 16/(x1*(-1 + x2)*x3^3) + 
      (38 - 32*x1 + 14*x1^2 - 4*x1^3)/((-1 + x2)*x3^3) + 
      (2*x1^3)/(x2^5*x3^3) + (-6*x1^2 + 2*x1^3)/(x2^4*x3^3) + 
      (12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*x3^3) + (-4 - 6*x1^2 + 4*x1^3)/
       (x2^2*x3^3) + 16/((-1 + x1)*x2*x3^3) + (14 + 16*x1 + 2*x1^2 + 4*x1^3)/
       (x2*x3^3) - (2*x2^3)/(x1^5*x3^3) + (-48*x1 + 48*x2)/x3^3 + 
      (-14 - 16*x2 - 2*x2^2 - 4*x2^3)/(x1*x3^3) + (4 + 6*x2^2 - 4*x2^3)/
       (x1^2*x3^3) + (-12*x2 + 12*x2^2 - 4*x2^3)/(x1^3*x3^3) + 
      (6*x2^2 - 2*x2^3)/(x1^4*x3^3) + (-38 + 32*x2 - 14*x2^2 + 4*x2^3)/
       ((-1 + x1)*x3^3) + 8/(x1*(-1 + x2)*x3^2) + (-12 + 8*x1 - 4*x1^3)/
       ((-1 + x2)*x3^2) + (-8*x1^2 + 2*x1^3)/(x2^5*x3^2) + 
      (10*x1 + 2*x1^3)/(x2^4*x3^2) + (-4 - 6*x1^2 + 4*x1^3)/(x2^3*x3^2) + 
      (8 - 12*x1 + 4*x1^3)/(x2^2*x3^2) - 8/((-1 + x1)*x2*x3^2) + 
      (-4 - 8*x1 + 4*x1^3)/(x2*x3^2) + (4 + 8*x2 - 4*x2^3)/(x1*x3^2) + 
      (-8 + 12*x2 - 4*x2^3)/(x1^2*x3^2) + (4 + 6*x2^2 - 4*x2^3)/(x1^3*x3^2) + 
      (-10*x2 - 2*x2^3)/(x1^4*x3^2) + (8*x2^2 - 2*x2^3)/(x1^5*x3^2) + 
      (12 - 8*x2 + 4*x2^3)/((-1 + x1)*x3^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       ((-1 + x2)^3*x3) + (8 - 12*x1 + 4*x1^3)/((-1 + x2)^2*x3) - 
      4/(x1^5*(-1 + x2)*x3) + 12/(x1^4*(-1 + x2)*x3) - 
      16/(x1^3*(-1 + x2)*x3) + 8/(x1^2*(-1 + x2)*x3) + 
      (12 - 8*x1 - 8*x1^3)/((-1 + x2)*x3) + 4/((-1 + x1)*x2^5*x3) + 
      (4 + 50*x1 - 58*x1^2 + 12*x1^3 - 2*x1^4)/(x2^5*x3) - 
      12/((-1 + x1)*x2^4*x3) + (-48 + 66*x1 - 30*x1^2 + 12*x1^3)/(x2^4*x3) + 
      16/((-1 + x1)*x2^3*x3) + (-18 + 40*x1 - 26*x1^2 + 4*x1^3)/(x2^3*x3) - 
      8/((-1 + x1)*x2^2*x3) + (-12 + 16*x1 + 4*x1^3)/(x2^2*x3) + 
      (-16 + 8*x1 + 8*x1^3)/(x2*x3) + (8 - 8*x2 - 8*x2^3)/(x1*x3) + 
      (4 + 8*x2 - 4*x2^3)/(x1^2*x3) + (-8 + 12*x2 - 4*x2^3)/
       ((-1 + x1)^2*x3) + (-14 - 16*x2 - 2*x2^2 - 4*x2^3)/(x1^3*x3) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*x3) + 
      (12 + 18*x2 + 6*x2^2 + 4*x2^3)/(x1^4*x3) + (-12 + 8*x2 + 8*x2^3)/
       ((-1 + x1)*x3) + (-4 - 14*x2 + 6*x2^2 - 4*x2^3 - 2*x2^4)/(x1^5*x3) + 
      (2*x3^3)/(x1^3*x2^5) + (2*x3^3)/(x1^5*x2^3) + (16 - 32*x2 + 16*x2^2)/
       (-1 + x1 + x3)^3 + (8 - 24*x2 + 24*x2^2 - 8*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)^3) + (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/
       (x1*(-1 + x1 + x3)^3) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)^2) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       (x1^2*(-1 + x1 + x3)^2) + (16 - 8*x2 - 8*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       ((-1 + x1)^3*(-1 + x1 + x3)) + (8 - 12*x2 + 4*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (8 - 12*x2 + 4*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       (x1^3*(-1 + x1 + x3)) + (-16 + 8*x2 + 8*x2^3)/(x1*(-1 + x1 + x3)) + 
      (-16 + 32*x1 - 16*x1^2)/(-1 + x2 + x3)^3 + 
      (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)^3) + 
      (8 - 24*x1 + 24*x1^2 - 8*x1^3)/(x2*(-1 + x2 + x3)^3) + 
      (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
      (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
      (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
      (-8 + 12*x1 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
      (-16 + 8*x1 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
      (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^3*(-1 + x2 + x3)) + 
      (-8 + 12*x1 - 4*x1^3)/(x2^2*(-1 + x2 + x3)) + (16 - 8*x1 - 8*x1^3)/
       (x2*(-1 + x2 + x3)) + (-16 + 32*x3 - 16*x3^2)/(-1 + x1 + x2)^3 + 
      (34 - 20*x3 + 2*x3^2)/(x1^3*(-1 + x2)) + 
      (8 - 16*x1 + 16*x1^2 - 16*x3 + 16*x3^2)/x2^3 + 
      (30*x2 - 10*x2^2 + 20*x2^3 - 30*x3 - 40*x2^2*x3 + 10*x3^2 + 
        40*x2*x3^2 - 20*x3^3)/x1^5 + (16 - 8*x3 - 8*x3^3)/
       (x1*(-1 + x1 + x2)) + (20 - 8*x3 - 8*x3^3)/((-1 + x1)*x2) + 
      (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (304 - 312*x1 + 48*x1^2 - 8*x1^3 - 312*x3 + 272*x1*x3 - 24*x1^2*x3 + 
        48*x3^2 - 24*x1*x3^2 - 8*x3^3)/x2^4 + (-8 + 12*x3 - 4*x3^3)/
       ((-1 + x1)^2*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/
       (x1^2*(-1 + x1 + x2)) + (-4 + 16*x3 - 4*x3^3)/((-1 + x1)*x2^2) + 
      (-12 - 18*x3 - 6*x3^2 - 4*x3^3)/(x1^4*x2) + 
      (-30 + 8*x3 + 10*x3^2 - 4*x3^3)/((-1 + x1)*x2^3) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*x2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
      (40 - 48*x3 + 24*x3^2 - 4*x3^3)/((-1 + x1)*x2^4) + 
      (100 - 466*x1 + 358*x1^2 - 4*x1^3 - 466*x3 + 1184*x1*x3 - 748*x1^2*x3 + 
        358*x3^2 - 748*x1*x3^2 + 432*x1^2*x3^2 - 4*x3^3)/x2^5 + 
      (10*x3 + 2*x3^3)/(x1^2*x2^4) + (10*x3 + 2*x3^3)/(x1^4*x2^2) + 
      (-8*x3^2 + 2*x3^3)/(x1^2*x2^5) + (-8*x3^2 + 2*x3^3)/(x1^5*x2^2) + 
      (-6*x3^2 + 2*x3^3)/(x1^3*x2^4) + (-6*x3^2 + 2*x3^3)/(x1^4*x2^3) + 
      (8 - 12*x3 + 4*x3^3)/(x1^2*x2^2) + (8 - 12*x3 + 4*x3^3)/
       ((-1 + x1)^2*x2) + (-4 - 8*x3 + 4*x3^3)/(x1^2*x2) + 
      (-12 + 16*x3 + 4*x3^3)/(x1*x2^2) + (-18 + 40*x3 - 26*x3^2 + 4*x3^3)/
       (x1*x2^3) + (-40 + 48*x3 - 24*x3^2 + 4*x3^3)/(x1^4*(-1 + x2)) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
      (12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^3) + (-4 - 6*x3^2 + 4*x3^3)/
       (x1^2*x2^3) + (-4 - 6*x3^2 + 4*x3^3)/(x1^3*x2^2) + 
      (14 + 16*x3 + 2*x3^2 + 4*x3^3)/(x1^3*x2) + (-16 + 8*x3 + 8*x3^3)/
       (x1*x2) + (-16 + 8*x3 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
      (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
      (-60*x2 - 8*x2^3 + 60*x3 + 24*x2^2*x3 - 24*x2*x3^2 + 8*x3^3)/x1^4 + 
      (-48 + 66*x3 - 30*x3^2 + 12*x3^3)/(x1*x2^4) + 
      (4 + 50*x3 - 58*x3^2 + 12*x3^3 - 2*x3^4)/(x1*x2^5) + 
      (-18 + 32*x3 - 28*x3^2 + 12*x3^3 - 2*x3^4)/((-1 + x1)*x2^5) + 
      (18 - 32*x3 + 28*x3^2 - 12*x3^3 + 2*x3^4)/(x1^5*(-1 + x2)) + 
      (4 + 14*x3 - 6*x3^2 + 4*x3^3 + 2*x3^4)/(x1^5*x2))*g[2] + 
    (4/(x1*(-1 + x2)) - 4/(x1*(-1 + x3)) + (-4 - 4*x2)/(x1^2*(-1 + x3)) - 
      4/(x1*x2^5*(-1 + x3)) + (18 - 32*x1 + 28*x1^2 - 12*x1^3 + 2*x1^4)/
       (x2^5*(-1 + x3)) + 12/(x1*x2^4*(-1 + x3)) + 
      (-40 + 48*x1 - 24*x1^2 + 4*x1^3)/(x2^4*(-1 + x3)) - 
      16/(x1*x2^3*(-1 + x3)) + (34 - 20*x1 + 2*x1^2)/(x2^3*(-1 + x3)) + 
      (-4 - 4*x1)/(x2^2*(-1 + x3)) + 8/(x1*x2^2*(-1 + x3)) - 
      4/(x2*(-1 + x3)) - 4/(x1^5*x2*(-1 + x3)) + 12/(x1^4*x2*(-1 + x3)) - 
      16/(x1^3*x2*(-1 + x3)) + 8/(x1^2*x2*(-1 + x3)) + 
      (34 - 20*x2 + 2*x2^2)/(x1^3*(-1 + x3)) + 
      (-40 + 48*x2 - 24*x2^2 + 4*x2^3)/(x1^4*(-1 + x3)) + 
      (18 - 32*x2 + 28*x2^2 - 12*x2^3 + 2*x2^4)/(x1^5*(-1 + x3)) + 
      4/(x1*(-1 + x2)*x3^5) + (-18 + 32*x1 - 28*x1^2 + 12*x1^3 - 2*x1^4)/
       ((-1 + x2)*x3^5) + (2*x1^3)/(x2^3*x3^5) + (-8*x1^2 + 2*x1^3)/
       (x2^2*x3^5) + 4/((-1 + x1)*x2*x3^5) + 
      (4 + 50*x1 - 58*x1^2 + 12*x1^3 - 2*x1^4)/(x2*x3^5) + 
      (2*x2^3)/(x1^3*x3^5) + (100 - 466*x1 + 358*x1^2 - 4*x1^3 - 466*x2 + 
        1184*x1*x2 - 748*x1^2*x2 + 358*x2^2 - 748*x1*x2^2 + 432*x1^2*x2^2 - 
        4*x2^3)/x3^5 + (-8*x2^2 + 2*x2^3)/(x1^2*x3^5) + 
      (4 + 50*x2 - 58*x2^2 + 12*x2^3 - 2*x2^4)/(x1*x3^5) + 
      (-18 + 32*x2 - 28*x2^2 + 12*x2^3 - 2*x2^4)/((-1 + x1)*x3^5) - 
      12/(x1*(-1 + x2)*x3^4) + (40 - 48*x1 + 24*x1^2 - 4*x1^3)/
       ((-1 + x2)*x3^4) + (-6*x1^2 + 2*x1^3)/(x2^3*x3^4) + 
      (10*x1 + 2*x1^3)/(x2^2*x3^4) - 12/((-1 + x1)*x2*x3^4) + 
      (-48 + 66*x1 - 30*x1^2 + 12*x1^3)/(x2*x3^4) + 
      (304 - 312*x1 + 48*x1^2 - 8*x1^3 - 312*x2 + 272*x1*x2 - 24*x1^2*x2 + 
        48*x2^2 - 24*x1*x2^2 - 8*x2^3)/x3^4 + (40 - 48*x2 + 24*x2^2 - 4*x2^3)/
       ((-1 + x1)*x3^4) + (10*x2 + 2*x2^3)/(x1^2*x3^4) + 
      (-6*x2^2 + 2*x2^3)/(x1^3*x3^4) + (-48 + 66*x2 - 30*x2^2 + 12*x2^3)/
       (x1*x3^4) + 16/(x1*(-1 + x2)*x3^3) + (-30 + 8*x1 + 10*x1^2 - 4*x1^3)/
       ((-1 + x2)*x3^3) + (2*x1^3)/(x2^5*x3^3) + (-6*x1^2 + 2*x1^3)/
       (x2^4*x3^3) + (12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*x3^3) + 
      (-4 - 6*x1^2 + 4*x1^3)/(x2^2*x3^3) + 16/((-1 + x1)*x2*x3^3) + 
      (-18 + 40*x1 - 26*x1^2 + 4*x1^3)/(x2*x3^3) + (2*x2^3)/(x1^5*x3^3) + 
      (8 - 16*x1 + 16*x1^2 - 16*x2 + 16*x2^2)/x3^3 + 
      (-30 + 8*x2 + 10*x2^2 - 4*x2^3)/((-1 + x1)*x3^3) + 
      (-6*x2^2 + 2*x2^3)/(x1^4*x3^3) + (-18 + 40*x2 - 26*x2^2 + 4*x2^3)/
       (x1*x3^3) + (12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^3) + 
      (-4 - 6*x2^2 + 4*x2^3)/(x1^2*x3^3) - 8/(x1*(-1 + x2)*x3^2) + 
      (-4 + 16*x1 - 4*x1^3)/((-1 + x2)*x3^2) + (-8*x1^2 + 2*x1^3)/
       (x2^5*x3^2) + (10*x1 + 2*x1^3)/(x2^4*x3^2) + (-4 - 6*x1^2 + 4*x1^3)/
       (x2^3*x3^2) + (8 - 12*x1 + 4*x1^3)/(x2^2*x3^2) - 
      8/((-1 + x1)*x2*x3^2) + (-12 + 16*x1 + 4*x1^3)/(x2*x3^2) + 
      (-4 + 16*x2 - 4*x2^3)/((-1 + x1)*x3^2) + (10*x2 + 2*x2^3)/(x1^4*x3^2) + 
      (-8*x2^2 + 2*x2^3)/(x1^5*x3^2) + (8 - 12*x2 + 4*x2^3)/(x1^2*x3^2) + 
      (-12 + 16*x2 + 4*x2^3)/(x1*x3^2) + (-4 - 6*x2^2 + 4*x2^3)/(x1^3*x3^2) + 
      (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*x3) + 
      (8 - 12*x1 + 4*x1^3)/((-1 + x2)^2*x3) + 4/(x1^5*(-1 + x2)*x3) - 
      12/(x1^4*(-1 + x2)*x3) + 16/(x1^3*(-1 + x2)*x3) - 
      8/(x1^2*(-1 + x2)*x3) + (20 - 8*x1 - 8*x1^3)/((-1 + x2)*x3) + 
      4/((-1 + x1)*x2^5*x3) + (4 + 14*x1 - 6*x1^2 + 4*x1^3 + 2*x1^4)/
       (x2^5*x3) - 12/((-1 + x1)*x2^4*x3) + (-12 - 18*x1 - 6*x1^2 - 4*x1^3)/
       (x2^4*x3) + 16/((-1 + x1)*x2^3*x3) + (14 + 16*x1 + 2*x1^2 + 4*x1^3)/
       (x2^3*x3) - 8/((-1 + x1)*x2^2*x3) + (-4 - 8*x1 + 4*x1^3)/(x2^2*x3) + 
      (-16 + 8*x1 + 8*x1^3)/(x2*x3) + (20 - 8*x2 - 8*x2^3)/((-1 + x1)*x3) + 
      (-12 - 18*x2 - 6*x2^2 - 4*x2^3)/(x1^4*x3) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*x3) + 
      (8 - 12*x2 + 4*x2^3)/((-1 + x1)^2*x3) + (-4 - 8*x2 + 4*x2^3)/
       (x1^2*x3) + (14 + 16*x2 + 2*x2^2 + 4*x2^3)/(x1^3*x3) + 
      (-16 + 8*x2 + 8*x2^3)/(x1*x3) + (4 + 14*x2 - 6*x2^2 + 4*x2^3 + 2*x2^4)/
       (x1^5*x3) - (2*x3^3)/(x1^3*x2^5) - (2*x3^3)/(x1^5*x2^3) + 
      (-16 + 32*x2 - 16*x2^2)/(-1 + x1 + x3)^3 + 
      (8 - 24*x2 + 24*x2^2 - 8*x2^3)/(x1*(-1 + x1 + x3)^3) + 
      (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)^3) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (16 - 8*x2 - 8*x2^3)/(x1*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (x1^3*(-1 + x1 + x3)) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       ((-1 + x1)^3*(-1 + x1 + x3)) + (-16 + 8*x2 + 8*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)) + (-16 + 32*x1 - 16*x1^2)/
       (-1 + x2 + x3)^3 + (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)^3) + (8 - 24*x1 + 24*x1^2 - 8*x1^3)/
       (x2*(-1 + x2 + x3)^3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (x2^2*(-1 + x2 + x3)^2) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       ((-1 + x2)^3*(-1 + x2 + x3)) + (-8 + 12*x1 - 4*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)) + (-16 + 8*x1 + 8*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (x2^3*(-1 + x2 + x3)) + (-8 + 12*x1 - 4*x1^3)/(x2^2*(-1 + x2 + x3)) + 
      (16 - 8*x1 - 8*x1^3)/(x2*(-1 + x2 + x3)) + 
      (4 + 4*x3)/(x1^2*(-1 + x2)) + (-48*x1 + 48*x3)/x2^3 + 
      (-48*x2 + 48*x3)/x1^3 + (-34 + 20*x3 - 2*x3^2)/(x1^3*(-1 + x2)) + 
      (16 - 32*x3 + 16*x3^2)/(-1 + x1 + x2)^3 + (8 - 8*x3 - 8*x3^3)/(x1*x2) + 
      (16 - 8*x3 - 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
      (8 - 24*x3 + 24*x3^2 - 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
      (60*x1 + 8*x1^3 - 60*x3 - 24*x1^2*x3 + 24*x1*x3^2 - 8*x3^3)/x2^4 + 
      (60*x2 + 8*x2^3 - 60*x3 - 24*x2^2*x3 + 24*x2*x3^2 - 8*x3^3)/x1^4 + 
      (4 + 8*x3 - 4*x3^3)/(x1*x2^2) + (4 + 8*x3 - 4*x3^3)/(x1^2*x2) + 
      (-8 + 12*x3 - 4*x3^3)/(x1^2*x2^2) + (-8 + 12*x3 - 4*x3^3)/
       ((-1 + x1)^2*x2) + (-14 - 16*x3 - 2*x3^2 - 4*x3^3)/(x1*x2^3) + 
      (-14 - 16*x3 - 2*x3^2 - 4*x3^3)/(x1^3*x2) + (4 + 6*x3^2 - 4*x3^3)/
       (x1^2*x2^3) + (4 + 6*x3^2 - 4*x3^3)/(x1^3*x2^2) + 
      (-12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*x2^3) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
      (40 - 48*x3 + 24*x3^2 - 4*x3^3)/(x1^4*(-1 + x2)) + 
      (40 - 48*x3 + 24*x3^2 - 4*x3^3)/((-1 + x1)*x2^4) + 
      (-10*x3 - 2*x3^3)/(x1^2*x2^4) + (-10*x3 - 2*x3^3)/(x1^4*x2^2) + 
      (6*x3^2 - 2*x3^3)/(x1^3*x2^4) + (6*x3^2 - 2*x3^3)/(x1^4*x2^3) + 
      (8*x3^2 - 2*x3^3)/(x1^2*x2^5) + (8*x3^2 - 2*x3^3)/(x1^5*x2^2) + 
      (8 - 12*x3 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
      (8 - 12*x3 + 4*x3^3)/(x1^2*(-1 + x1 + x2)) + (12 - 8*x3 + 4*x3^3)/
       ((-1 + x1)*x2^2) + (-38 + 32*x3 - 14*x3^2 + 4*x3^3)/((-1 + x1)*x2^3) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*x2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
      (12 + 18*x3 + 6*x3^2 + 4*x3^3)/(x1*x2^4) + 
      (12 + 18*x3 + 6*x3^2 + 4*x3^3)/(x1^4*x2) + (-16 + 8*x3 + 8*x3^3)/
       (x1*(-1 + x1 + x2)) + (-12 + 8*x3 + 8*x3^3)/((-1 + x1)*x2) + 
      (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (-30*x1 + 10*x1^2 - 20*x1^3 + 30*x3 + 40*x1^2*x3 - 10*x3^2 - 
        40*x1*x3^2 + 20*x3^3)/x2^5 + (-30*x2 + 10*x2^2 - 20*x2^3 + 30*x3 + 
        40*x2^2*x3 - 10*x3^2 - 40*x2*x3^2 + 20*x3^3)/x1^5 + 
      (-4 - 14*x3 + 6*x3^2 - 4*x3^3 - 2*x3^4)/(x1*x2^5) + 
      (-4 - 14*x3 + 6*x3^2 - 4*x3^3 - 2*x3^4)/(x1^5*x2) + 
      (-18 + 32*x3 - 28*x3^2 + 12*x3^3 - 2*x3^4)/(x1^5*(-1 + x2)) + 
      (-18 + 32*x3 - 28*x3^2 + 12*x3^3 - 2*x3^4)/((-1 + x1)*x2^5))*g[3] + 
    (4/(3*x1*(-1 + x2)) + 42/(x1*x2^6) + 42/(x1^6*x2) - 8/(3*x1*(-1 + x3)) + 
      (2*(12 - 12*x2))/(3*x1^2*(-1 + x3)) + 
      (2*(-2 + 8*x1 - 12*x1^2 + 8*x1^3 - 2*x1^4))/(3*x2^5*(-1 + x3)) + 
      (2*(8 - 24*x1 + 24*x1^2 - 8*x1^3))/(3*x2^4*(-1 + x3)) + 
      (2*(-14 + 28*x1 - 14*x1^2))/(3*x2^3*(-1 + x3)) + 
      (2*(12 - 12*x1))/(3*x2^2*(-1 + x3)) - 8/(3*x2*(-1 + x3)) + 
      (2*(-14 + 28*x2 - 14*x2^2))/(3*x1^3*(-1 + x3)) + 
      (2*(8 - 24*x2 + 24*x2^2 - 8*x2^3))/(3*x1^4*(-1 + x3)) + 
      (2*(-2 + 8*x2 - 12*x2^2 + 8*x2^3 - 2*x2^4))/(3*x1^5*(-1 + x3)) + 
      (2*(1 - 4*x1 + 6*x1^2 - 4*x1^3 + x1^4))/(3*(-1 + x2)*x3^5) - 
      (2*x1^4)/(x2^6*x3^5) + (2*(16*x1^3 - 3*x1^4))/(3*x2^5*x3^5) + 
      (2*(-34*x1^2 + 16*x1^3 - 3*x1^4))/(3*x2^4*x3^5) + 
      (2*(36*x1 - 34*x1^2 + 18*x1^3 - 3*x1^4))/(3*x2^3*x3^5) + 
      (2*(-19 + 36*x1 - 42*x1^2 + 18*x1^3 - 3*x1^4))/(3*x2^2*x3^5) + 
      16/(3*x1*x2*x3^5) + (2*(-15 + 86*x1 - 92*x1^2 + 28*x1^3 - 5*x1^4))/
       (3*x2*x3^5) - (2*x2^4)/(x1^6*x3^5) + 
      (2*(100 - 466*x1 + 358*x1^2 - 4*x1^3 - 466*x2 + 1184*x1*x2 - 
         748*x1^2*x2 + 358*x2^2 - 748*x1*x2^2 + 432*x1^2*x2^2 - 4*x2^3))/
       (3*x3^5) + (2*(-15 + 86*x2 - 92*x2^2 + 28*x2^3 - 5*x2^4))/
       (3*x1*x3^5) + (2*(16*x2^3 - 3*x2^4))/(3*x1^5*x3^5) + 
      (2*(-34*x2^2 + 16*x2^3 - 3*x2^4))/(3*x1^4*x3^5) + 
      (2*(-19 + 36*x2 - 42*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^2*x3^5) + 
      (2*(36*x2 - 34*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^3*x3^5) + 
      (2*(1 - 4*x2 + 6*x2^2 - 4*x2^3 + x2^4))/(3*(-1 + x1)*x3^5) + 
      (2*(-4 + 12*x1 - 12*x1^2 + 4*x1^3))/(3*(-1 + x2)*x3^4) + 
      (12*x1^3)/(x2^6*x3^4) + (2*(-61*x1^2 - 8*x1^3))/(3*x2^5*x3^4) + 
      (2*(75*x1 + 36*x1^2 - 8*x1^3))/(3*x2^4*x3^4) + 
      (2*(-39 - 60*x1 + 30*x1^2 - 6*x1^3))/(3*x2^3*x3^4) + 
      14/(3*x1*x2^2*x3^4) + (2*(44 - 50*x1 + 36*x1^2 - 6*x1^3))/
       (3*x2^2*x3^4) + 14/(3*x1^2*x2*x3^4) - 16/(x1*x2*x3^4) + 
      (2*(-4 + 6*x1 + 6*x1^2 + 4*x1^3))/(3*x2*x3^4) + (12*x2^3)/(x1^6*x3^4) + 
      (2*(-61*x2^2 - 8*x2^3))/(3*x1^5*x3^4) + (2*(75*x2 + 36*x2^2 - 8*x2^3))/
       (3*x1^4*x3^4) + (2*(304 - 312*x1 + 48*x1^2 - 8*x1^3 - 312*x2 + 
         272*x1*x2 - 24*x1^2*x2 + 48*x2^2 - 24*x1*x2^2 - 8*x2^3))/(3*x3^4) + 
      (2*(-39 - 60*x2 + 30*x2^2 - 6*x2^3))/(3*x1^3*x3^4) + 
      (2*(44 - 50*x2 + 36*x2^2 - 6*x2^3))/(3*x1^2*x3^4) + 
      (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)*x3^4) + 
      (2*(-4 + 6*x2 + 6*x2^2 + 4*x2^3))/(3*x1*x3^4) + 
      (2*(9 - 20*x1 + 13*x1^2 - 2*x1^3))/(3*(-1 + x2)*x3^3) - 
      (30*x1^2)/(x2^6*x3^3) + (2*(84*x1 + 68*x1^2))/(3*x2^5*x3^3) + 
      (2*(-57 - 144*x1 - 9*x1^2))/(3*x2^4*x3^3) + 38/(3*x1*x2^3*x3^3) + 
      (2*(105 + 40*x1 - 15*x1^2 + 2*x1^3))/(3*x2^3*x3^3) - 
      12/(x1^2*x2^2*x3^3) - 14/(x1*x2^2*x3^3) + 
      (2*(-43 + 28*x1 - 9*x1^2 + 2*x1^3))/(3*x2^2*x3^3) + 
      38/(3*x1^3*x2*x3^3) - 14/(x1^2*x2*x3^3) + 64/(3*x1*x2*x3^3) + 
      (2*(-57 + 68*x1 - 29*x1^2 + 2*x1^3))/(3*x2*x3^3) - 
      (30*x2^2)/(x1^6*x3^3) + (2*(-57 - 144*x2 - 9*x2^2))/(3*x1^4*x3^3) + 
      (2*(8 - 16*x1 + 16*x1^2 - 16*x2 + 16*x2^2))/(3*x3^3) + 
      (2*(84*x2 + 68*x2^2))/(3*x1^5*x3^3) + 
      (2*(9 - 20*x2 + 13*x2^2 - 2*x2^3))/(3*(-1 + x1)*x3^3) + 
      (2*(-57 + 68*x2 - 29*x2^2 + 2*x2^3))/(3*x1*x3^3) + 
      (2*(105 + 40*x2 - 15*x2^2 + 2*x2^3))/(3*x1^3*x3^3) + 
      (2*(-43 + 28*x2 - 9*x2^2 + 2*x2^3))/(3*x1^2*x3^3) + 
      (2*(-49 - 138*x2))/(3*x1^5*x3^2) + (2*(-10 + 12*x1 - 2*x1^3))/
       (3*(-1 + x2)*x3^2) + (42*x1)/(x2^6*x3^2) + (2*(-49 - 138*x1))/
       (3*x2^5*x3^2) + 68/(3*x1*x2^4*x3^2) + (2*(116 + 94*x1))/
       (3*x2^4*x3^2) + 6/(x1^2*x2^3*x3^2) - 50/(x1*x2^3*x3^2) + 
      (2*(-100 + 4*x1 - 6*x1^2 + 2*x1^3))/(3*x2^3*x3^2) + 
      6/(x1^3*x2^2*x3^2) + 92/(3*x1*x2^2*x3^2) + (2*(14 - 8*x1 + 2*x1^3))/
       (3*x2^2*x3^2) + 68/(3*x1^4*x2*x3^2) - 50/(x1^3*x2*x3^2) + 
      92/(3*x1^2*x2*x3^2) - 32/(3*x1*x2*x3^2) + (2*(-6 + 20*x1 + 2*x1^3))/
       (3*x2*x3^2) + (42*x2)/(x1^6*x3^2) + (2*(116 + 94*x2))/(3*x1^4*x3^2) + 
      (2*(-10 + 12*x2 - 2*x2^3))/(3*(-1 + x1)*x3^2) + 
      (2*(14 - 8*x2 + 2*x2^3))/(3*x1^2*x3^2) + (2*(-6 + 20*x2 + 2*x2^3))/
       (3*x1*x3^2) + (2*(-100 + 4*x2 - 6*x2^2 + 2*x2^3))/(3*x1^3*x3^2) - 
      42/(x1^6*x3) + (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^3*x3) + 
      (2*(4 - 6*x1 + 2*x1^3))/(3*(-1 + x2)^2*x3) + (2*(10 - 4*x1 - 4*x1^3))/
       (3*(-1 + x2)*x3) - 42/(x2^6*x3) - 8/(3*x1*x2^5*x3) + 
      (2*(153 - 22*x1 + 22*x1^2 - 8*x1^3 - 2*x1^4))/(3*x2^5*x3) - 
      82/(3*x1^2*x2^4*x3) + 8/(x1*x2^4*x3) + 
      (2*(-124 - 30*x1 + 24*x1^2 + 4*x1^3))/(3*x2^4*x3) - 
      76/(3*x1^3*x2^3*x3) + 64/(x1^2*x2^3*x3) - 32/(3*x1*x2^3*x3) + 
      (2*(48 - 22*x1 - 8*x1^2 + 2*x1^3))/(3*x2^3*x3) - 82/(3*x1^4*x2^2*x3) + 
      64/(x1^3*x2^2*x3) - 184/(3*x1^2*x2^2*x3) + 16/(3*x1*x2^2*x3) + 
      (2*(18 - 10*x1 + 2*x1^3))/(3*x2^2*x3) - 8/(3*x1^5*x2*x3) + 
      8/(x1^4*x2*x3) - 32/(3*x1^3*x2*x3) + 16/(3*x1^2*x2*x3) + 
      (2*(-6 + 4*x1 + 4*x1^3))/(3*x2*x3) + (2*(10 - 4*x2 - 4*x2^3))/
       (3*(-1 + x1)*x3) + (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/
       (3*(-1 + x1)^3*x3) + (2*(18 - 10*x2 + 2*x2^3))/(3*x1^2*x3) + 
      (2*(4 - 6*x2 + 2*x2^3))/(3*(-1 + x1)^2*x3) + 
      (2*(48 - 22*x2 - 8*x2^2 + 2*x2^3))/(3*x1^3*x3) + 
      (2*(-6 + 4*x2 + 4*x2^3))/(3*x1*x3) + 
      (2*(-124 - 30*x2 + 24*x2^2 + 4*x2^3))/(3*x1^4*x3) + 
      (2*(153 - 22*x2 + 22*x2^2 - 8*x2^3 - 2*x2^4))/(3*x1^5*x3) - 
      (42*x3)/(x1^2*x2^6) - (42*x3)/(x1^6*x2^2) + (30*x3^2)/(x1^3*x2^6) + 
      (30*x3^2)/(x1^6*x2^3) - (12*x3^3)/(x1^4*x2^6) - (12*x3^3)/(x1^6*x2^4) + 
      (2*x3^4)/(x1^5*x2^6) + (2*x3^4)/(x1^6*x2^5) + (2*(-8 + 16*x2 - 8*x2^2))/
       (3*(-1 + x1 + x3)^3) + (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/
       (3*x1*(-1 + x1 + x3)^3) + (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/
       (3*(-1 + x1)*(-1 + x1 + x3)^3) + (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/
       (3*x1^2*(-1 + x1 + x3)^2) + (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^2) + (2*(8 - 4*x2 - 4*x2^3))/
       (3*x1*(-1 + x1 + x3)) + (2*(-4 + 6*x2 - 2*x2^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x3)) + (2*(-4 + 6*x2 - 2*x2^3))/
       (3*x1^2*(-1 + x1 + x3)) + (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/
       (3*x1^3*(-1 + x1 + x3)) + (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/
       (3*(-1 + x1)^3*(-1 + x1 + x3)) + (2*(-8 + 4*x2 + 4*x2^3))/
       (3*(-1 + x1)*(-1 + x1 + x3)) + (2*(-8 + 16*x1 - 8*x1^2))/
       (3*(-1 + x2 + x3)^3) + (2*(-4 + 12*x1 - 12*x1^2 + 4*x1^3))/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) + (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3))/
       (3*x2*(-1 + x2 + x3)^3) + (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) + (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/
       (3*x2^2*(-1 + x2 + x3)^2) + (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) + (2*(-4 + 6*x1 - 2*x1^3))/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) + (2*(-8 + 4*x1 + 4*x1^3))/
       (3*(-1 + x2)*(-1 + x2 + x3)) + (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/
       (3*x2^3*(-1 + x2 + x3)) + (2*(-4 + 6*x1 - 2*x1^3))/
       (3*x2^2*(-1 + x2 + x3)) + (2*(8 - 4*x1 - 4*x1^3))/
       (3*x2*(-1 + x2 + x3)) + (2*(-6 + 6*x3))/(3*x1^2*(-1 + x2)) + 
      (2*(-4 + 80*x1 - 8*x1^2 - 64*x3 - 8*x3^2))/(3*x2^3) + 
      (2*(-4 + 80*x2 - 8*x2^2 - 64*x3 - 8*x3^2))/(3*x1^3) + 
      (2*(7 - 14*x3 + 7*x3^2))/(3*x1^3*(-1 + x2)) + 
      (2*(16 - 32*x3 + 16*x3^2))/(3*(-1 + x1 + x2)^3) + 
      (2*(-50 + 278*x1 - 194*x1^2 + 32*x1^3 + 188*x3 - 592*x1*x3 + 
         314*x1^2*x3 - 164*x3^2 + 434*x1*x3^2 - 216*x1^2*x3^2 - 28*x3^3))/
       (3*x2^5) + (2*(-50 + 278*x2 - 194*x2^2 + 32*x2^3 + 188*x3 - 
         592*x2*x3 + 314*x2^2*x3 - 164*x3^2 + 434*x2*x3^2 - 216*x2^2*x3^2 - 
         28*x3^3))/(3*x1^5) + (2*(12 - 8*x3 - 8*x3^3))/(3*x1*x2) + 
      (2*(16 - 8*x3 - 8*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)) + 
      (2*(128 + 24*x3 - 30*x3^2 - 8*x3^3))/(3*x1*x2^4) + 
      (2*(128 + 24*x3 - 30*x3^2 - 8*x3^3))/(3*x1^4*x2) + 
      (2*(8 - 24*x3 + 24*x3^2 - 8*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)^3) + 
      (2*(-12 - 10*x3 - 4*x3^3))/(3*x1*x2^2) + (2*(-12 - 10*x3 - 4*x3^3))/
       (3*x1^2*x2) + (2*(-8 + 12*x3 - 4*x3^3))/(3*(-1 + x1)^2*x2) + 
      (2*(-28 + 16*x3 - 4*x3^3))/(3*x1^2*x2^2) + 
      (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (2*(143 - 32*x3 + 15*x3^2 - 4*x3^3))/(3*x1^2*x2^3) + 
      (2*(143 - 32*x3 + 15*x3^2 - 4*x3^3))/(3*x1^3*x2^2) + 
      (2*(-210 - 80*x3 + 30*x3^2 - 4*x3^3))/(3*x1^3*x2^3) + 
      (2*(9 - 46*x3 + 37*x3^2 - 4*x3^3))/(3*x1*x2^3) + 
      (2*(9 - 46*x3 + 37*x3^2 - 4*x3^3))/(3*x1^3*x2) + 
      (2*(8 - 12*x3 + 4*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)) + 
      (2*(8 - 12*x3 + 4*x3^3))/(3*x1^2*(-1 + x1 + x2)) + 
      (2*(2 - 6*x3 + 4*x3^3))/(3*(-1 + x1)*x2^2) + 
      (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1^4*(-1 + x2)) + 
      (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2^4) + 
      (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)^3*x2) + 
      (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1^2*(-1 + x1 + x2)^2) + 
      (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1^3*(-1 + x1 + x2)) + 
      (2*(3 - 2*x3 - 5*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2^3) + 
      (2*(-160 - 44*x3 - 36*x3^2 + 6*x3^3))/(3*x1^2*x2^4) + 
      (2*(-160 - 44*x3 - 36*x3^2 + 6*x3^3))/(3*x1^4*x2^2) + 
      (2*(96 + 204*x3 - 21*x3^2 + 6*x3^3))/(3*x1^3*x2^4) + 
      (2*(96 + 204*x3 - 21*x3^2 + 6*x3^3))/(3*x1^4*x2^3) + 
      (2*(-16 + 8*x3 + 8*x3^3))/(3*x1*(-1 + x1 + x2)) + 
      (2*(-14 + 8*x3 + 8*x3^3))/(3*(-1 + x1)*x2) + 
      (2*(-8 + 24*x3 - 24*x3^2 + 8*x3^3))/(3*x1*(-1 + x1 + x2)^3) + 
      (2*(-150*x3 - 72*x3^2 + 16*x3^3))/(3*x1^4*x2^4) + 
      (2*(-152 + 66*x1 - 24*x1^2 - 8*x1^3 + 246*x3 - 136*x1*x3 + 48*x1^2*x3 - 
         24*x3^2 - 24*x1*x3^2 + 16*x3^3))/(3*x2^4) + 
      (2*(-152 + 66*x2 - 24*x2^2 - 8*x2^3 + 246*x3 - 136*x2*x3 + 48*x2^2*x3 - 
         24*x3^2 - 24*x2*x3^2 + 16*x3^3))/(3*x1^4) + 
      (2*(1 - 4*x3 + 6*x3^2 - 4*x3^3 + x3^4))/(3*x1^5*(-1 + x2)) + 
      (2*(1 - 4*x3 + 6*x3^2 - 4*x3^3 + x3^4))/(3*(-1 + x1)*x2^5) + 
      (2*(-120*x3 - 34*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^3*x2^5) + 
      (2*(-120*x3 - 34*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^5*x2^3) + 
      (2*(68 + 102*x3 + 42*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^2*x2^5) + 
      (2*(68 + 102*x3 + 42*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^5*x2^2) + 
      (2*(95*x3^2 - 8*x3^3 + 3*x3^4))/(3*x1^4*x2^5) + 
      (2*(95*x3^2 - 8*x3^3 + 3*x3^4))/(3*x1^5*x2^4) + 
      (2*(-32*x3^3 + 6*x3^4))/(3*x1^5*x2^5) + 
      (2*(-138 - 64*x3 + 70*x3^2 - 20*x3^3 + 7*x3^4))/(3*x1*x2^5) + 
      (2*(-138 - 64*x3 + 70*x3^2 - 20*x3^3 + 7*x3^4))/(3*x1^5*x2))*g[4] + 
    (-8/(3*x1*(-1 + x2)) - 42/(x1^6*x2) - (2*(-116 - 94*x3))/(3*x1^4*x2^2) + 
      4/(3*x1*(-1 + x3)) - (2*(6 - 6*x2))/(3*x1^2*(-1 + x3)) - 
      (2*(-1 + 4*x1 - 6*x1^2 + 4*x1^3 - x1^4))/(3*x2^5*(-1 + x3)) - 
      (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3))/(3*x2^4*(-1 + x3)) - 
      (2*(-7 + 14*x1 - 7*x1^2))/(3*x2^3*(-1 + x3)) - 
      (2*(6 - 6*x1))/(3*x2^2*(-1 + x3)) + 4/(3*x2*(-1 + x3)) - 
      (2*(-7 + 14*x2 - 7*x2^2))/(3*x1^3*(-1 + x3)) - 
      (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*x1^4*(-1 + x3)) - 
      (2*(-1 + 4*x2 - 6*x2^2 + 4*x2^3 - x2^4))/(3*x1^5*(-1 + x3)) + 
      42/(x1*x3^6) - (2*x1^4)/(x2^5*x3^6) + (12*x1^3)/(x2^4*x3^6) - 
      (30*x1^2)/(x2^3*x3^6) + (42*x1)/(x2^2*x3^6) - 42/(x2*x3^6) - 
      (42*x2)/(x1^2*x3^6) + (30*x2^2)/(x1^3*x3^6) - (12*x2^3)/(x1^4*x3^6) + 
      (2*x2^4)/(x1^5*x3^6) - (2*(2 - 8*x1 + 12*x1^2 - 8*x1^3 + 2*x1^4))/
       (3*(-1 + x2)*x3^5) - (2*(-16*x1^3 + 3*x1^4))/(3*x2^5*x3^5) - 
      (2*(61*x1^2 + 8*x1^3))/(3*x2^4*x3^5) - (2*(-84*x1 - 68*x1^2))/
       (3*x2^3*x3^5) - (2*(49 + 138*x1))/(3*x2^2*x3^5) - 8/(3*x1*x2*x3^5) - 
      (2*(-153 + 22*x1 - 22*x1^2 + 8*x1^3 + 2*x1^4))/(3*x2*x3^5) + 
      (2*x2^4)/(x1^6*x3^5) - (2*(50 - 278*x1 + 194*x1^2 - 32*x1^3 - 188*x2 + 
         592*x1*x2 - 314*x1^2*x2 + 164*x2^2 - 434*x1*x2^2 + 216*x1^2*x2^2 + 
         28*x2^3))/(3*x3^5) - (2*(138 + 64*x2 - 70*x2^2 + 20*x2^3 - 7*x2^4))/
       (3*x1*x3^5) - (2*(32*x2^3 - 6*x2^4))/(3*x1^5*x3^5) - 
      (2*(-95*x2^2 + 8*x2^3 - 3*x2^4))/(3*x1^4*x3^5) - 
      (2*(-68 - 102*x2 - 42*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^2*x3^5) - 
      (2*(120*x2 + 34*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^3*x3^5) - 
      (2*(-1 + 4*x2 - 6*x2^2 + 4*x2^3 - x2^4))/(3*(-1 + x1)*x3^5) - 
      (2*(-8 + 24*x1 - 24*x1^2 + 8*x1^3))/(3*(-1 + x2)*x3^4) - 
      (2*(34*x1^2 - 16*x1^3 + 3*x1^4))/(3*x2^5*x3^4) - 
      (2*(-75*x1 - 36*x1^2 + 8*x1^3))/(3*x2^4*x3^4) - 
      (2*(57 + 144*x1 + 9*x1^2))/(3*x2^3*x3^4) - (2*(-116 - 94*x1))/
       (3*x2^2*x3^4) + 68/(3*x1*x2^2*x3^4) - 82/(3*x1^2*x2*x3^4) + 
      8/(x1*x2*x3^4) - (2*(124 + 30*x1 - 24*x1^2 - 4*x1^3))/(3*x2*x3^4) - 
      (12*x2^3)/(x1^6*x3^4) - (2*(150*x2 + 72*x2^2 - 16*x2^3))/
       (3*x1^4*x3^4) - (2*(152 - 66*x1 + 24*x1^2 + 8*x1^3 - 246*x2 + 
         136*x1*x2 - 48*x1^2*x2 + 24*x2^2 + 24*x1*x2^2 - 16*x2^3))/(3*x3^4) - 
      (2*(-96 - 204*x2 + 21*x2^2 - 6*x2^3))/(3*x1^3*x3^4) - 
      (2*(160 + 44*x2 + 36*x2^2 - 6*x2^3))/(3*x1^2*x3^4) - 
      (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)*x3^4) - 
      (2*(-128 - 24*x2 + 30*x2^2 + 8*x2^3))/(3*x1*x3^4) - 
      (2*(-95*x2^2 + 8*x2^3 - 3*x2^4))/(3*x1^5*x3^4) - 
      (2*(12 - 22*x1 + 8*x1^2 + 2*x1^3))/(3*(-1 + x2)*x3^3) - 
      (2*(-36*x1 + 34*x1^2 - 18*x1^3 + 3*x1^4))/(3*x2^5*x3^3) - 
      (2*(39 + 60*x1 - 30*x1^2 + 6*x1^3))/(3*x2^4*x3^3) + 
      38/(3*x1*x2^3*x3^3) - (2*(-105 - 40*x1 + 15*x1^2 - 2*x1^3))/
       (3*x2^3*x3^3) + 6/(x1^2*x2^2*x3^3) - 50/(x1*x2^2*x3^3) - 
      (2*(100 - 4*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*x3^3) - 
      76/(3*x1^3*x2*x3^3) + 64/(x1^2*x2*x3^3) - 32/(3*x1*x2*x3^3) - 
      (2*(-48 + 22*x1 + 8*x1^2 - 2*x1^3))/(3*x2*x3^3) + 
      (30*x2^2)/(x1^6*x3^3) - (2*(4 - 80*x1 + 8*x1^2 + 64*x2 + 8*x2^2))/
       (3*x3^3) - (2*(-96 - 204*x2 + 21*x2^2 - 6*x2^3))/(3*x1^4*x3^3) - 
      (2*(-3 + 2*x2 + 5*x2^2 - 4*x2^3))/(3*(-1 + x1)*x3^3) - 
      (2*(-9 + 46*x2 - 37*x2^2 + 4*x2^3))/(3*x1*x3^3) - 
      (2*(210 + 80*x2 - 30*x2^2 + 4*x2^3))/(3*x1^3*x3^3) - 
      (2*(-143 + 32*x2 - 15*x2^2 + 4*x2^3))/(3*x1^2*x3^3) - 
      (2*(120*x2 + 34*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^5*x3^3) - 
      (2*(-8 + 6*x1 + 2*x1^3))/(3*(-1 + x2)*x3^2) - 
      (2*(19 - 36*x1 + 42*x1^2 - 18*x1^3 + 3*x1^4))/(3*x2^5*x3^2) + 
      14/(3*x1*x2^4*x3^2) - (2*(-44 + 50*x1 - 36*x1^2 + 6*x1^3))/
       (3*x2^4*x3^2) - 12/(x1^2*x2^3*x3^2) - 14/(x1*x2^3*x3^2) - 
      (2*(43 - 28*x1 + 9*x1^2 - 2*x1^3))/(3*x2^3*x3^2) + 6/(x1^3*x2^2*x3^2) + 
      92/(3*x1*x2^2*x3^2) - (2*(-14 + 8*x1 - 2*x1^3))/(3*x2^2*x3^2) - 
      82/(3*x1^4*x2*x3^2) + 64/(x1^3*x2*x3^2) - 184/(3*x1^2*x2*x3^2) + 
      16/(3*x1*x2*x3^2) - (2*(-18 + 10*x1 - 2*x1^3))/(3*x2*x3^2) - 
      (42*x2)/(x1^6*x3^2) - (2*(160 + 44*x2 + 36*x2^2 - 6*x2^3))/
       (3*x1^4*x3^2) - (2*(-2 + 6*x2 - 4*x2^3))/(3*(-1 + x1)*x3^2) - 
      (2*(28 - 16*x2 + 4*x2^3))/(3*x1^2*x3^2) - (2*(12 + 10*x2 + 4*x2^3))/
       (3*x1*x3^2) - (2*(-143 + 32*x2 - 15*x2^2 + 4*x2^3))/(3*x1^3*x3^2) - 
      (2*(-68 - 102*x2 - 42*x2^2 + 18*x2^3 - 3*x2^4))/(3*x1^5*x3^2) + 
      42/(x1^6*x3) - (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^3*x3) - 
      (2*(-4 + 6*x1 - 2*x1^3))/(3*(-1 + x2)^2*x3) - (2*(-4 + 4*x1 + 4*x1^3))/
       (3*(-1 + x2)*x3) + 16/(3*x1*x2^5*x3) - 
      (2*(15 - 86*x1 + 92*x1^2 - 28*x1^3 + 5*x1^4))/(3*x2^5*x3) + 
      14/(3*x1^2*x2^4*x3) - 16/(x1*x2^4*x3) - 
      (2*(4 - 6*x1 - 6*x1^2 - 4*x1^3))/(3*x2^4*x3) + 38/(3*x1^3*x2^3*x3) - 
      14/(x1^2*x2^3*x3) + 64/(3*x1*x2^3*x3) - 
      (2*(57 - 68*x1 + 29*x1^2 - 2*x1^3))/(3*x2^3*x3) + 68/(3*x1^4*x2^2*x3) - 
      50/(x1^3*x2^2*x3) + 92/(3*x1^2*x2^2*x3) - 32/(3*x1*x2^2*x3) - 
      (2*(6 - 20*x1 - 2*x1^3))/(3*x2^2*x3) - 8/(3*x1^5*x2*x3) + 
      8/(x1^4*x2*x3) - 32/(3*x1^3*x2*x3) + 16/(3*x1^2*x2*x3) - 
      (2*(6 - 4*x1 - 4*x1^3))/(3*x2*x3) - (2*(14 - 8*x2 - 8*x2^3))/
       (3*(-1 + x1)*x3) - (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/
       (3*(-1 + x1)^3*x3) - (2*(8 - 12*x2 + 4*x2^3))/(3*(-1 + x1)^2*x3) - 
      (2*(12 + 10*x2 + 4*x2^3))/(3*x1^2*x3) - 
      (2*(-9 + 46*x2 - 37*x2^2 + 4*x2^3))/(3*x1^3*x3) - 
      (2*(-12 + 8*x2 + 8*x2^3))/(3*x1*x3) - 
      (2*(-128 - 24*x2 + 30*x2^2 + 8*x2^3))/(3*x1^4*x3) - 
      (2*(138 + 64*x2 - 70*x2^2 + 20*x2^3 - 7*x2^4))/(3*x1^5*x3) + 
      (42*x3)/(x1^6*x2^2) - (30*x3^2)/(x1^6*x2^3) + (12*x3^3)/(x1^6*x2^4) - 
      (2*x3^4)/(x1^6*x2^5) - (2*(-16 + 32*x2 - 16*x2^2))/
       (3*(-1 + x1 + x3)^3) - (2*(8 - 24*x2 + 24*x2^2 - 8*x2^3))/
       (3*x1*(-1 + x1 + x3)^3) - (2*(-8 + 24*x2 - 24*x2^2 + 8*x2^3))/
       (3*(-1 + x1)*(-1 + x1 + x3)^3) - (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/
       (3*x1^2*(-1 + x1 + x3)^2) - (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^2) - (2*(16 - 8*x2 - 8*x2^3))/
       (3*x1*(-1 + x1 + x3)) - (2*(-8 + 12*x2 - 4*x2^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x3)) - (2*(-8 + 12*x2 - 4*x2^3))/
       (3*x1^2*(-1 + x1 + x3)) - (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/
       (3*x1^3*(-1 + x1 + x3)) - (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/
       (3*(-1 + x1)^3*(-1 + x1 + x3)) - (2*(-16 + 8*x2 + 8*x2^3))/
       (3*(-1 + x1)*(-1 + x1 + x3)) - (2*(8 - 16*x1 + 8*x1^2))/
       (3*(-1 + x2 + x3)^3) - (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3))/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) - (2*(-4 + 12*x1 - 12*x1^2 + 4*x1^3))/
       (3*x2*(-1 + x2 + x3)^3) - (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) - (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/
       (3*x2^2*(-1 + x2 + x3)^2) - (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) - (2*(4 - 6*x1 + 2*x1^3))/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) - (2*(8 - 4*x1 - 4*x1^3))/
       (3*(-1 + x2)*(-1 + x2 + x3)) - (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/
       (3*x2^3*(-1 + x2 + x3)) - (2*(4 - 6*x1 + 2*x1^3))/
       (3*x2^2*(-1 + x2 + x3)) - (2*(-8 + 4*x1 + 4*x1^3))/
       (3*x2*(-1 + x2 + x3)) - (2*(-12 + 12*x3))/(3*x1^2*(-1 + x2)) - 
      (2*(49 + 138*x3))/(3*x1^5*x2^2) - (2*(-84*x3 - 68*x3^2))/
       (3*x1^5*x2^3) - (2*(-8 + 16*x1 - 16*x1^2 + 16*x3 - 16*x3^2))/
       (3*x2^3) - (2*(4 + 64*x2 + 8*x2^2 - 80*x3 + 8*x3^2))/(3*x1^3) - 
      (2*(8 - 16*x3 + 8*x3^2))/(3*(-1 + x1 + x2)^3) - 
      (2*(57 + 144*x3 + 9*x3^2))/(3*x1^4*x2^3) - (2*(14 - 28*x3 + 14*x3^2))/
       (3*x1^3*(-1 + x2)) - (2*(50 - 188*x2 + 164*x2^2 + 28*x2^3 - 278*x3 + 
         592*x2*x3 - 434*x2^2*x3 + 194*x3^2 - 314*x2*x3^2 + 216*x2^2*x3^2 - 
         32*x3^3))/(3*x1^5) - (2*(6 - 4*x3 - 4*x3^3))/(3*x1*x2) - 
      (2*(8 - 4*x3 - 4*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)) - 
      (2*(124 + 30*x3 - 24*x3^2 - 4*x3^3))/(3*x1^4*x2) - 
      (2*(4 - 6*x3 - 6*x3^2 - 4*x3^3))/(3*x1*x2^4) - 
      (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)*x2^4) - 
      (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)^3) - 
      (2*(6 - 20*x3 - 2*x3^3))/(3*x1*x2^2) - (2*(-4 + 6*x3 - 2*x3^3))/
       (3*(-1 + x1)^2*x2) - (2*(-14 + 8*x3 - 2*x3^3))/(3*x1^2*x2^2) - 
      (2*(-18 + 10*x3 - 2*x3^3))/(3*x1^2*x2) - 
      (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) - 
      (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)) - 
      (2*(100 - 4*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*x2^2) - 
      (2*(-48 + 22*x3 + 8*x3^2 - 2*x3^3))/(3*x1^3*x2) - 
      (2*(43 - 28*x3 + 9*x3^2 - 2*x3^3))/(3*x1^2*x2^3) - 
      (2*(-105 - 40*x3 + 15*x3^2 - 2*x3^3))/(3*x1^3*x2^3) - 
      (2*(57 - 68*x3 + 29*x3^2 - 2*x3^3))/(3*x1*x2^3) - 
      (2*(10 - 12*x3 + 2*x3^3))/(3*(-1 + x1)*x2^2) - 
      (2*(4 - 6*x3 + 2*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)) - 
      (2*(4 - 6*x3 + 2*x3^3))/(3*x1^2*(-1 + x1 + x2)) - 
      (2*(-9 + 20*x3 - 13*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^3) - 
      (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)^3*x2) - 
      (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1^2*(-1 + x1 + x2)^2) - 
      (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1^3*(-1 + x1 + x2)) - 
      (2*(-10 + 4*x3 + 4*x3^3))/(3*(-1 + x1)*x2) - (2*(-8 + 4*x3 + 4*x3^3))/
       (3*x1*(-1 + x1 + x2)) - (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/
       (3*x1*(-1 + x1 + x2)^3) - (2*(-100 + 466*x1 - 358*x1^2 + 4*x1^3 + 
         466*x3 - 1184*x1*x3 + 748*x1^2*x3 - 358*x3^2 + 748*x1*x3^2 - 
         432*x1^2*x3^2 + 4*x3^3))/(3*x2^5) - 
      (2*(-44 + 50*x3 - 36*x3^2 + 6*x3^3))/(3*x1^2*x2^4) - 
      (2*(39 + 60*x3 - 30*x3^2 + 6*x3^3))/(3*x1^3*x2^4) - 
      (2*(-75*x3 - 36*x3^2 + 8*x3^3))/(3*x1^4*x2^4) - 
      (2*(-8 + 24*x3 - 24*x3^2 + 8*x3^3))/(3*x1^4*(-1 + x2)) - 
      (2*(61*x3^2 + 8*x3^3))/(3*x1^5*x2^4) - 
      (2*(-304 + 312*x1 - 48*x1^2 + 8*x1^3 + 312*x3 - 272*x1*x3 + 
         24*x1^2*x3 - 48*x3^2 + 24*x1*x3^2 + 8*x3^3))/(3*x2^4) - 
      (2*(152 - 246*x2 + 24*x2^2 - 16*x2^3 - 66*x3 + 136*x2*x3 + 24*x2^2*x3 + 
         24*x3^2 - 48*x2*x3^2 + 8*x3^3))/(3*x1^4) - 
      (2*(-1 + 4*x3 - 6*x3^2 + 4*x3^3 - x3^4))/(3*(-1 + x1)*x2^5) - 
      (2*(2 - 8*x3 + 12*x3^2 - 8*x3^3 + 2*x3^4))/(3*x1^5*(-1 + x2)) - 
      (2*(-153 + 22*x3 - 22*x3^2 + 8*x3^3 + 2*x3^4))/(3*x1^5*x2) - 
      (2*(-36*x3 + 34*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^3*x2^5) - 
      (2*(19 - 36*x3 + 42*x3^2 - 18*x3^3 + 3*x3^4))/(3*x1^2*x2^5) - 
      (2*(-16*x3^3 + 3*x3^4))/(3*x1^5*x2^5) - 
      (2*(34*x3^2 - 16*x3^3 + 3*x3^4))/(3*x1^4*x2^5) - 
      (2*(15 - 86*x3 + 92*x3^2 - 28*x3^3 + 5*x3^4))/(3*x1*x2^5))*g[5] + 
    s2*(4/(3*x1^2*(-1 + x2)) + 22/(3*x1^2*x2^6) + 4/(3*(-1 + x1)*x2^2) + 
      22/(3*x1^6*x2^2) - 8/(3*x1^2*x2^2) - 4/(3*x1*x2^2) - 4/(3*x1^2*x2) + 
      (2*(8 - 8*x3))/(3*x1^3*x2^3) + (2*(2 - 4*x3))/(3*x1^2*x2^3) + 
      (2*(2 - 4*x3))/(3*x1^3*x2^2) + (2*(4 - 4*x3))/(3*x1*x2^3) + 
      (2*(4 - 4*x3))/(3*x1^3*x2) - 8/(3*x1^2*(-1 + x3)) + 
      4/(x1*x2^5*(-1 + x3)) + (2*(-22 + 30*x1 - 18*x1^2 + 4*x1^3))/
       (3*x2^5*(-1 + x3)) - 8/(x1*x2^4*(-1 + x3)) + (2*(30 - 24*x1 + 6*x1^2))/
       (3*x2^4*(-1 + x3)) + 8/(x1*x2^3*(-1 + x3)) + 
      (2*(-16 + 4*x1))/(3*x2^3*(-1 + x3)) - 8/(3*x2^2*(-1 + x3)) + 
      4/(x1^5*x2*(-1 + x3)) - 8/(x1^4*x2*(-1 + x3)) + 8/(x1^3*x2*(-1 + x3)) + 
      (2*(-16 + 4*x2))/(3*x1^3*(-1 + x3)) + (2*(30 - 24*x2 + 6*x2^2))/
       (3*x1^4*(-1 + x3)) + (2*(-22 + 30*x2 - 18*x2^2 + 4*x2^3))/
       (3*x1^5*(-1 + x3)) + 88/(3*x1^2*x3^6) - (8*x1^3)/(3*x2^5*x3^6) + 
      (40*x1^2)/(3*x2^4*x3^6) - (80*x1)/(3*x2^3*x3^6) + 88/(3*x2^2*x3^6) - 
      80/(3*x1*x2*x3^6) - (80*x2)/(3*x1^3*x3^6) + (40*x2^2)/(3*x1^4*x3^6) - 
      (8*x2^3)/(3*x1^5*x3^6) + (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/
       (3*(-1 + x2)*x3^5) - (2*x1^3)/(3*x2^6*x3^5) + 
      (2*(21*x1^2 - 5*x1^3))/(3*x2^5*x3^5) + (2*(-57*x1 - 3*x1^2 - x1^3))/
       (3*x2^4*x3^5) + (2*(55 + 47*x1 + 3*x1^2 - x1^3))/(3*x2^3*x3^5) - 
      12/(x1*x2^2*x3^5) + (2*(-81 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^2*x3^5) - 
      12/(x1^2*x2*x3^5) + 56/(x1*x2*x3^5) + (2*(1 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2*x3^5) - (2*x2^3)/(3*x1^6*x3^5) + (2*(21*x2^2 - 5*x2^3))/
       (3*x1^5*x3^5) + (2*(-57*x2 - 3*x2^2 - x2^3))/(3*x1^4*x3^5) + 
      (2*(-81 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^2*x3^5) + 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1*x3^5) + 
      (2*(55 + 47*x2 + 3*x2^2 - x2^3))/(3*x1^3*x3^5) + 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)*x3^5) + 
      (2*(3 - 6*x1 + 3*x1^2))/(3*(-1 + x2)*x3^4) + (10*x1^2)/(3*x2^6*x3^4) + 
      (2*(-39*x1 + 15*x1^2 - 4*x1^3))/(3*x2^5*x3^4) + 
      (2*(51 + 30*x1 - 9*x1^2))/(3*x2^4*x3^4) - 46/(3*x1*x2^3*x3^4) + 
      (2*(-81 + 2*x1 - 3*x1^2))/(3*x2^3*x3^4) + 8/(x1^2*x2^2*x3^4) + 
      24/(x1*x2^2*x3^4) + (2*(47 + 6*x1 - 3*x1^2))/(3*x2^2*x3^4) - 
      46/(3*x1^3*x2*x3^4) + 24/(x1^2*x2*x3^4) - 48/(x1*x2*x3^4) + 
      (2*(-3 + 6*x1 - 3*x1^2))/(3*x2*x3^4) + (10*x2^2)/(3*x1^6*x3^4) + 
      (2*(51 + 30*x2 - 9*x2^2))/(3*x1^4*x3^4) + (2*(-81 + 2*x2 - 3*x2^2))/
       (3*x1^3*x3^4) + (2*(-3 + 6*x2 - 3*x2^2))/(3*x1*x3^4) + 
      (2*(47 + 6*x2 - 3*x2^2))/(3*x1^2*x3^4) + (2*(3 - 6*x2 + 3*x2^2))/
       (3*(-1 + x1)*x3^4) + (2*(-39*x2 + 15*x2^2 - 4*x2^3))/(3*x1^5*x3^4) + 
      (2*(20 - 8*x2))/(3*x1^3*x3^3) + (2*(4 - 4*x2))/(3*x1*x3^3) + 
      (2*(8 - 4*x2))/(3*x1^2*x3^3) + (2*(-4 + 4*x1))/(3*(-1 + x2)*x3^3) - 
      (20*x1)/(3*x2^6*x3^3) + (2*(31 - 13*x1 + 18*x1^2 - 4*x1^3))/
       (3*x2^5*x3^3) - 22/(3*x1*x2^4*x3^3) + (2*(-45 + 20*x1 - 6*x1^2))/
       (3*x2^4*x3^3) + (2*(20 - 8*x1))/(3*x2^3*x3^3) + 
      22/(3*x1^2*x2^3*x3^3) + 62/(3*x1*x2^3*x3^3) + 
      (2*(8 - 4*x1))/(3*x2^2*x3^3) + 22/(3*x1^3*x2^2*x3^3) - 
      52/(3*x1^2*x2^2*x3^3) - 56/(3*x1*x2^2*x3^3) + 
      (2*(4 - 4*x1))/(3*x2*x3^3) - 22/(3*x1^4*x2*x3^3) + 
      62/(3*x1^3*x2*x3^3) - 56/(3*x1^2*x2*x3^3) + 16/(3*x1*x2*x3^3) - 
      (20*x2)/(3*x1^6*x3^3) + (2*(-4 + 4*x2))/(3*(-1 + x1)*x3^3) + 
      (2*(-45 + 20*x2 - 6*x2^2))/(3*x1^4*x3^3) + 
      (2*(31 - 13*x2 + 18*x2^2 - 4*x2^3))/(3*x1^5*x3^3) + 
      4/(3*(-1 + x1)*x3^2) + 22/(3*x1^6*x3^2) + 4/(3*x1^2*x3^2) - 
      4/(3*x1*x3^2) + (2*(14 - 4*x2))/(3*x1^3*x3^2) + 4/(3*(-1 + x2)*x3^2) + 
      22/(3*x2^6*x3^2) - 6/(x1*x2^5*x3^2) + 
      (2*(-3 - 30*x1 + 18*x1^2 - 4*x1^3))/(3*x2^5*x3^2) - 
      4/(x1^2*x2^4*x3^2) + 12/(x1*x2^4*x3^2) + (2*(-10 + 24*x1 - 6*x1^2))/
       (3*x2^4*x3^2) + (2*(14 - 4*x1))/(3*x2^3*x3^2) - 
      32/(3*x1^3*x2^3*x3^2) + 20/(3*x1^2*x2^3*x3^2) - 32/(3*x1*x2^3*x3^2) + 
      4/(3*x2^2*x3^2) + 4/(x1^4*x2^2*x3^2) + 8/(3*x1^3*x2^2*x3^2) + 
      8/(3*x1^2*x2^2*x3^2) - 4/(3*x2*x3^2) + 10/(x1^5*x2*x3^2) - 
      32/(3*x1^3*x2*x3^2) + (2*(-10 + 24*x2 - 6*x2^2))/(3*x1^4*x3^2) + 
      (2*(-3 - 30*x2 + 18*x2^2 - 4*x2^3))/(3*x1^5*x3^2) + 8/(3*x1^2*x3) + 
      (2*(16 - 4*x2))/(3*x1^3*x3) - 20/(3*x1*x2^6*x3) - 2/(x1^2*x2^5*x3) + 
      12/(x1*x2^5*x3) + (2*(22 - 30*x1 + 18*x1^2 - 4*x1^3))/(3*x2^5*x3) + 
      8/(3*x1^3*x2^4*x3) + 4/(x1^2*x2^4*x3) - 8/(x1*x2^4*x3) + 
      (2*(-30 + 24*x1 - 6*x1^2))/(3*x2^4*x3) + (2*(16 - 4*x1))/(3*x2^3*x3) + 
      20/(3*x1^4*x2^3*x3) - 16/(3*x1^3*x2^3*x3) - 8/(3*x1^2*x2^3*x3) - 
      8/(3*x1*x2^3*x3) + 8/(3*x2^2*x3) + 26/(x1^5*x2^2*x3) - 
      32/(x1^4*x2^2*x3) + 40/(3*x1^3*x2^2*x3) + 280/(3*x1^6*x2*x3) - 
      124/(x1^5*x2*x3) + 56/(x1^4*x2*x3) - 40/(3*x1^3*x2*x3) + 
      (2*(-30 + 24*x2 - 6*x2^2))/(3*x1^4*x3) + 
      (2*(22 - 30*x2 + 18*x2^2 - 4*x2^3))/(3*x1^5*x3) - 
      (20*x3)/(3*x1^3*x2^6) - (20*x3)/(3*x1^6*x2^3) + 
      (10*x3^2)/(3*x1^4*x2^6) + (10*x3^2)/(3*x1^6*x2^4) - 
      (2*x3^3)/(3*x1^5*x2^6) - (2*x3^3)/(3*x1^6*x2^5) + 
      (2*(-4 + 4*x3))/(3*x1^3*(-1 + x2)) + (2*(-4 + 4*x3))/
       (3*(-1 + x1)*x2^3) + (2*(6 + 12*x3 - 6*x3^2))/(3*x1^4*x2^4) + 
      (2*(-18 + 2*x3 - 3*x3^2))/(3*x1^3*x2^4) + (2*(-18 + 2*x3 - 3*x3^2))/
       (3*x1^4*x2^3) + (2*(-3 + 6*x3 - 3*x3^2))/(3*x1*x2^4) + 
      (2*(-3 + 6*x3 - 3*x3^2))/(3*x1^4*x2) + (2*(17 + 6*x3 - 3*x3^2))/
       (3*x1^2*x2^4) + (2*(17 + 6*x3 - 3*x3^2))/(3*x1^4*x2^2) + 
      200/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 672/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 672/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      832/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 128/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 4/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      40/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 256/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(-666 - 96*x3))/
       (3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-132 - 24*x3))/(3*x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      20/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (16*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(36 + 18*x2))/
       (3*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 64/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(-486 - 96*x2))/
       (3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (100*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(240 + 16*x2))/
       (3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(306 + 204*x2))/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (4*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (28*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (100*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(6 + 6*x3))/(3*x1^3*x2^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (2*(456 + 16*x3))/(3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(84 + 54*x3))/
       (3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(360 + 204*x3))/(3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(3 - 6*x3 + 3*x3^2))/
       (3*x1^4*(-1 + x2)) + (2*(3 - 6*x3 + 3*x3^2))/(3*(-1 + x1)*x2^4) + 
      (2*(6*x3^2 - 2*x3^3))/(3*x1^5*x2^5) + (2*(-12*x3 - x3^3))/
       (3*x1^4*x2^5) + (2*(-12*x3 - x3^3))/(3*x1^5*x2^4) + 
      (2*(-24 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^2*x2^5) + 
      (2*(-24 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^2) + 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1*x2^5) + 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2) + 
      (2*(10 + 14*x3 + 3*x3^2 - x3^3))/(3*x1^3*x2^5) + 
      (2*(10 + 14*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^3) + 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^5*(-1 + x2)) + 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)*x2^5))*g[6] + 
    s2*(-8/(3*x1^2*(-1 + x2)) + 88/(3*x1^2*x2^6) + 4/(3*(-1 + x1)*x2^2) + 
      22/(3*x1^6*x2^2) + 4/(3*x1^2*x2^2) - 4/(3*x1*x2^2) + 8/(3*x1^2*x2) + 
      (2*(20 - 8*x3))/(3*x1^3*x2^3) + (2*(4 - 4*x3))/(3*x1*x2^3) + 
      (2*(8 - 4*x3))/(3*x1^2*x2^3) + (2*(14 - 4*x3))/(3*x1^3*x2^2) + 
      (2*(16 - 4*x3))/(3*x1^3*x2) + 4/(3*x1^2*(-1 + x3)) + 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^5*(-1 + x3)) + 
      (2*(3 - 6*x1 + 3*x1^2))/(3*x2^4*(-1 + x3)) + 
      (2*(-4 + 4*x1))/(3*x2^3*(-1 + x3)) + 4/(3*x2^2*(-1 + x3)) + 
      (2*(-4 + 4*x2))/(3*x1^3*(-1 + x3)) + (2*(3 - 6*x2 + 3*x2^2))/
       (3*x1^4*(-1 + x3)) + (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/
       (3*x1^5*(-1 + x3)) + 22/(3*x1^2*x3^6) - (2*x1^3)/(3*x2^5*x3^6) + 
      (10*x1^2)/(3*x2^4*x3^6) - (20*x1)/(3*x2^3*x3^6) + 22/(3*x2^2*x3^6) - 
      20/(3*x1*x2*x3^6) - (20*x2)/(3*x1^3*x3^6) + (10*x2^2)/(3*x1^4*x3^6) - 
      (2*x2^3)/(3*x1^5*x3^6) + 4/(x1*(-1 + x2)*x3^5) + 
      (2*(-22 + 30*x1 - 18*x1^2 + 4*x1^3))/(3*(-1 + x2)*x3^5) - 
      (8*x1^3)/(3*x2^6*x3^5) + (2*(21*x1^2 - 5*x1^3))/(3*x2^5*x3^5) + 
      (2*(-39*x1 + 15*x1^2 - 4*x1^3))/(3*x2^4*x3^5) + 
      (2*(31 - 13*x1 + 18*x1^2 - 4*x1^3))/(3*x2^3*x3^5) - 6/(x1*x2^2*x3^5) + 
      (2*(-3 - 30*x1 + 18*x1^2 - 4*x1^3))/(3*x2^2*x3^5) - 2/(x1^2*x2*x3^5) + 
      12/(x1*x2*x3^5) + (2*(22 - 30*x1 + 18*x1^2 - 4*x1^3))/(3*x2*x3^5) - 
      (2*x2^3)/(3*x1^6*x3^5) + (2*(6*x2^2 - 2*x2^3))/(3*x1^5*x3^5) + 
      (2*(-12*x2 - x2^3))/(3*x1^4*x3^5) + (2*(-24 - 3*x2 + 3*x2^2 - x2^3))/
       (3*x1^2*x3^5) + (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1*x3^5) + 
      (2*(10 + 14*x2 + 3*x2^2 - x2^3))/(3*x1^3*x3^5) + 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)*x3^5) - 
      8/(x1*(-1 + x2)*x3^4) + (2*(30 - 24*x1 + 6*x1^2))/(3*(-1 + x2)*x3^4) + 
      (40*x1^2)/(3*x2^6*x3^4) + (2*(-57*x1 - 3*x1^2 - x1^3))/(3*x2^5*x3^4) + 
      (2*(51 + 30*x1 - 9*x1^2))/(3*x2^4*x3^4) - 22/(3*x1*x2^3*x3^4) + 
      (2*(-45 + 20*x1 - 6*x1^2))/(3*x2^3*x3^4) - 4/(x1^2*x2^2*x3^4) + 
      12/(x1*x2^2*x3^4) + (2*(-10 + 24*x1 - 6*x1^2))/(3*x2^2*x3^4) + 
      8/(3*x1^3*x2*x3^4) + 4/(x1^2*x2*x3^4) - 8/(x1*x2*x3^4) + 
      (2*(-30 + 24*x1 - 6*x1^2))/(3*x2*x3^4) + (10*x2^2)/(3*x1^6*x3^4) + 
      (2*(6 + 12*x2 - 6*x2^2))/(3*x1^4*x3^4) + (2*(-18 + 2*x2 - 3*x2^2))/
       (3*x1^3*x3^4) + (2*(-3 + 6*x2 - 3*x2^2))/(3*x1*x3^4) + 
      (2*(17 + 6*x2 - 3*x2^2))/(3*x1^2*x3^4) + (2*(3 - 6*x2 + 3*x2^2))/
       (3*(-1 + x1)*x3^4) + (2*(-12*x2 - x2^3))/(3*x1^5*x3^4) + 
      (2*(8 - 8*x2))/(3*x1^3*x3^3) + (2*(2 - 4*x2))/(3*x1^2*x3^3) + 
      (2*(4 - 4*x2))/(3*x1*x3^3) + 8/(x1*(-1 + x2)*x3^3) + 
      (2*(-16 + 4*x1))/(3*(-1 + x2)*x3^3) - (80*x1)/(3*x2^6*x3^3) + 
      (2*(55 + 47*x1 + 3*x1^2 - x1^3))/(3*x2^5*x3^3) - 46/(3*x1*x2^4*x3^3) + 
      (2*(-81 + 2*x1 - 3*x1^2))/(3*x2^4*x3^3) + (2*(20 - 8*x1))/
       (3*x2^3*x3^3) + 22/(3*x1^2*x2^3*x3^3) + 62/(3*x1*x2^3*x3^3) + 
      (2*(14 - 4*x1))/(3*x2^2*x3^3) - 32/(3*x1^3*x2^2*x3^3) + 
      20/(3*x1^2*x2^2*x3^3) - 32/(3*x1*x2^2*x3^3) + 
      (2*(16 - 4*x1))/(3*x2*x3^3) + 20/(3*x1^4*x2*x3^3) - 
      16/(3*x1^3*x2*x3^3) - 8/(3*x1^2*x2*x3^3) - 8/(3*x1*x2*x3^3) - 
      (20*x2)/(3*x1^6*x3^3) + (2*(-4 + 4*x2))/(3*(-1 + x1)*x3^3) + 
      (2*(-18 + 2*x2 - 3*x2^2))/(3*x1^4*x3^3) + 
      (2*(10 + 14*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^3) + 4/(3*(-1 + x1)*x3^2) + 
      22/(3*x1^6*x3^2) - 8/(3*x1^2*x3^2) - 4/(3*x1*x3^2) + 
      (2*(2 - 4*x2))/(3*x1^3*x3^2) - 8/(3*(-1 + x2)*x3^2) + 
      88/(3*x2^6*x3^2) - 12/(x1*x2^5*x3^2) + (2*(-81 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3^2) + 8/(x1^2*x2^4*x3^2) + 24/(x1*x2^4*x3^2) + 
      (2*(47 + 6*x1 - 3*x1^2))/(3*x2^4*x3^2) + (2*(8 - 4*x1))/(3*x2^3*x3^2) + 
      22/(3*x1^3*x2^3*x3^2) - 52/(3*x1^2*x2^3*x3^2) - 56/(3*x1*x2^3*x3^2) + 
      4/(3*x2^2*x3^2) + 4/(x1^4*x2^2*x3^2) + 8/(3*x1^3*x2^2*x3^2) + 
      8/(3*x1^2*x2^2*x3^2) + 8/(3*x2*x3^2) + 26/(x1^5*x2*x3^2) - 
      32/(x1^4*x2*x3^2) + 40/(3*x1^3*x2*x3^2) + (2*(17 + 6*x2 - 3*x2^2))/
       (3*x1^4*x3^2) + (2*(-24 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^2) - 
      4/(3*x1^2*x3) + (2*(4 - 4*x2))/(3*x1^3*x3) + 4/(x1^5*(-1 + x2)*x3) - 
      8/(x1^4*(-1 + x2)*x3) + 8/(x1^3*(-1 + x2)*x3) - 80/(3*x1*x2^6*x3) - 
      12/(x1^2*x2^5*x3) + 56/(x1*x2^5*x3) + (2*(1 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3) - 46/(3*x1^3*x2^4*x3) + 24/(x1^2*x2^4*x3) - 
      48/(x1*x2^4*x3) + (2*(-3 + 6*x1 - 3*x1^2))/(3*x2^4*x3) + 
      (2*(4 - 4*x1))/(3*x2^3*x3) - 22/(3*x1^4*x2^3*x3) + 
      62/(3*x1^3*x2^3*x3) - 56/(3*x1^2*x2^3*x3) + 16/(3*x1*x2^3*x3) - 
      4/(3*x2^2*x3) + 10/(x1^5*x2^2*x3) - 32/(3*x1^3*x2^2*x3) + 
      280/(3*x1^6*x2*x3) - 124/(x1^5*x2*x3) + 56/(x1^4*x2*x3) - 
      40/(3*x1^3*x2*x3) + (2*(-3 + 6*x2 - 3*x2^2))/(3*x1^4*x3) + 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3) - (80*x3)/(3*x1^3*x2^6) - 
      (20*x3)/(3*x1^6*x2^3) + (40*x3^2)/(3*x1^4*x2^6) + 
      (10*x3^2)/(3*x1^6*x2^4) - (8*x3^3)/(3*x1^5*x2^6) - 
      (2*x3^3)/(3*x1^6*x2^5) + (2*(-16 + 4*x3))/(3*x1^3*(-1 + x2)) + 
      (2*(-4 + 4*x3))/(3*(-1 + x1)*x2^3) + (2*(51 + 30*x3 - 9*x3^2))/
       (3*x1^4*x2^4) + (2*(-45 + 20*x3 - 6*x3^2))/(3*x1^4*x2^3) + 
      (2*(-30 + 24*x3 - 6*x3^2))/(3*x1^4*x2) + (2*(-10 + 24*x3 - 6*x3^2))/
       (3*x1^4*x2^2) + (2*(-81 + 2*x3 - 3*x3^2))/(3*x1^3*x2^4) + 
      (2*(-3 + 6*x3 - 3*x3^2))/(3*x1*x2^4) + (2*(47 + 6*x3 - 3*x3^2))/
       (3*x1^2*x2^4) + 200/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 672/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      672/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 832/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 128/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      20/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 64/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(-486 - 96*x3))/
       (3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 4/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (4*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (2*(6 + 6*x2))/(3*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      40/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-132 - 24*x2))/(3*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (28*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(84 + 54*x2))/(3*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      256/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(-666 - 96*x2))/
       (3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (100*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(456 + 16*x2))/
       (3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(360 + 204*x2))/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (16*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (100*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(240 + 16*x3))/
       (3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(36 + 18*x3))/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(306 + 204*x3))/
       (3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(3 - 6*x3 + 3*x3^2))/(3*(-1 + x1)*x2^4) + 
      (2*(30 - 24*x3 + 6*x3^2))/(3*x1^4*(-1 + x2)) + 
      (2*(21*x3^2 - 5*x3^3))/(3*x1^5*x2^5) + (2*(-39*x3 + 15*x3^2 - 4*x3^3))/
       (3*x1^5*x2^4) + (2*(-3 - 30*x3 + 18*x3^2 - 4*x3^3))/(3*x1^5*x2^2) + 
      (2*(22 - 30*x3 + 18*x3^2 - 4*x3^3))/(3*x1^5*x2) + 
      (2*(31 - 13*x3 + 18*x3^2 - 4*x3^3))/(3*x1^5*x2^3) + 
      (2*(-57*x3 - 3*x3^2 - x3^3))/(3*x1^4*x2^5) + 
      (2*(-81 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^2*x2^5) + 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1*x2^5) + 
      (2*(55 + 47*x3 + 3*x3^2 - x3^3))/(3*x1^3*x2^5) + 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)*x2^5) + 
      (2*(-22 + 30*x3 - 18*x3^2 + 4*x3^3))/(3*x1^5*(-1 + x2)))*g[7] + 
    s2*(4/(3*x1^2*(-1 + x2)) + 22/(3*x1^2*x2^6) - 8/(3*(-1 + x1)*x2^2) + 
      88/(3*x1^6*x2^2) + 4/(3*x1^2*x2^2) + 8/(3*x1*x2^2) - 4/(3*x1^2*x2) + 
      (2*(20 - 8*x3))/(3*x1^3*x2^3) + (2*(4 - 4*x3))/(3*x1^3*x2) + 
      (2*(8 - 4*x3))/(3*x1^3*x2^2) + (2*(14 - 4*x3))/(3*x1^2*x2^3) + 
      (2*(16 - 4*x3))/(3*x1*x2^3) + 4/(3*x1^2*(-1 + x3)) + 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^5*(-1 + x3)) + 
      (2*(3 - 6*x1 + 3*x1^2))/(3*x2^4*(-1 + x3)) + 
      (2*(-4 + 4*x1))/(3*x2^3*(-1 + x3)) + 4/(3*x2^2*(-1 + x3)) + 
      (2*(-4 + 4*x2))/(3*x1^3*(-1 + x3)) + (2*(3 - 6*x2 + 3*x2^2))/
       (3*x1^4*(-1 + x3)) + (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/
       (3*x1^5*(-1 + x3)) + 22/(3*x1^2*x3^6) - (2*x1^3)/(3*x2^5*x3^6) + 
      (10*x1^2)/(3*x2^4*x3^6) - (20*x1)/(3*x2^3*x3^6) + 22/(3*x2^2*x3^6) - 
      20/(3*x1*x2*x3^6) - (20*x2)/(3*x1^3*x3^6) + (10*x2^2)/(3*x1^4*x3^6) - 
      (2*x2^3)/(3*x1^5*x3^6) + (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/
       (3*(-1 + x2)*x3^5) - (2*x1^3)/(3*x2^6*x3^5) + 
      (2*(6*x1^2 - 2*x1^3))/(3*x2^5*x3^5) + (2*(-12*x1 - x1^3))/
       (3*x2^4*x3^5) + (2*(10 + 14*x1 + 3*x1^2 - x1^3))/(3*x2^3*x3^5) - 
      2/(x1*x2^2*x3^5) + (2*(-24 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^2*x3^5) + 
      4/((-1 + x1)*x2*x3^5) - 6/(x1^2*x2*x3^5) + 12/(x1*x2*x3^5) + 
      (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2*x3^5) - (8*x2^3)/(3*x1^6*x3^5) + 
      (2*(21*x2^2 - 5*x2^3))/(3*x1^5*x3^5) + (2*(-39*x2 + 15*x2^2 - 4*x2^3))/
       (3*x1^4*x3^5) + (2*(-3 - 30*x2 + 18*x2^2 - 4*x2^3))/(3*x1^2*x3^5) + 
      (2*(22 - 30*x2 + 18*x2^2 - 4*x2^3))/(3*x1*x3^5) + 
      (2*(31 - 13*x2 + 18*x2^2 - 4*x2^3))/(3*x1^3*x3^5) + 
      (2*(-22 + 30*x2 - 18*x2^2 + 4*x2^3))/(3*(-1 + x1)*x3^5) + 
      (2*(3 - 6*x1 + 3*x1^2))/(3*(-1 + x2)*x3^4) + (10*x1^2)/(3*x2^6*x3^4) + 
      (2*(-12*x1 - x1^3))/(3*x2^5*x3^4) + (2*(6 + 12*x1 - 6*x1^2))/
       (3*x2^4*x3^4) + 8/(3*x1*x2^3*x3^4) + (2*(-18 + 2*x1 - 3*x1^2))/
       (3*x2^3*x3^4) - 4/(x1^2*x2^2*x3^4) + 4/(x1*x2^2*x3^4) + 
      (2*(17 + 6*x1 - 3*x1^2))/(3*x2^2*x3^4) - 8/((-1 + x1)*x2*x3^4) - 
      22/(3*x1^3*x2*x3^4) + 12/(x1^2*x2*x3^4) - 8/(x1*x2*x3^4) + 
      (2*(-3 + 6*x1 - 3*x1^2))/(3*x2*x3^4) + (40*x2^2)/(3*x1^6*x3^4) + 
      (2*(51 + 30*x2 - 9*x2^2))/(3*x1^4*x3^4) + (2*(-45 + 20*x2 - 6*x2^2))/
       (3*x1^3*x3^4) + (2*(-30 + 24*x2 - 6*x2^2))/(3*x1*x3^4) + 
      (2*(-10 + 24*x2 - 6*x2^2))/(3*x1^2*x3^4) + (2*(30 - 24*x2 + 6*x2^2))/
       (3*(-1 + x1)*x3^4) + (2*(-57*x2 - 3*x2^2 - x2^3))/(3*x1^5*x3^4) + 
      (2*(20 - 8*x2))/(3*x1^3*x3^3) + (2*(14 - 4*x2))/(3*x1^2*x3^3) + 
      (2*(16 - 4*x2))/(3*x1*x3^3) + (2*(-4 + 4*x1))/(3*(-1 + x2)*x3^3) - 
      (20*x1)/(3*x2^6*x3^3) + (2*(10 + 14*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3^3) + 8/(3*x1*x2^4*x3^3) + (2*(-18 + 2*x1 - 3*x1^2))/
       (3*x2^4*x3^3) + (2*(8 - 8*x1))/(3*x2^3*x3^3) - 44/(3*x1^2*x2^3*x3^3) - 
      4/(3*x1*x2^3*x3^3) + (2*(2 - 4*x1))/(3*x2^2*x3^3) + 
      10/(3*x1^3*x2^2*x3^3) + 32/(3*x1^2*x2^2*x3^3) - 8/(3*x1*x2^2*x3^3) + 
      (2*(4 - 4*x1))/(3*x2*x3^3) + 8/((-1 + x1)*x2*x3^3) - 
      58/(3*x1^4*x2*x3^3) + 74/(3*x1^3*x2*x3^3) - 32/(3*x1^2*x2*x3^3) - 
      8/(3*x1*x2*x3^3) - (80*x2)/(3*x1^6*x3^3) + (2*(-16 + 4*x2))/
       (3*(-1 + x1)*x3^3) + (2*(-81 + 2*x2 - 3*x2^2))/(3*x1^4*x3^3) + 
      (2*(55 + 47*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^3) - 8/(3*(-1 + x1)*x3^2) + 
      88/(3*x1^6*x3^2) + 4/(3*x1^2*x3^2) + 8/(3*x1*x3^2) + 
      (2*(8 - 4*x2))/(3*x1^3*x3^2) + 4/(3*(-1 + x2)*x3^2) + 
      22/(3*x2^6*x3^2) - 2/(x1*x2^5*x3^2) + (2*(-24 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3^2) - 4/(x1^2*x2^4*x3^2) + 4/(x1*x2^4*x3^2) + 
      (2*(17 + 6*x1 - 3*x1^2))/(3*x2^4*x3^2) + (2*(2 - 4*x1))/(3*x2^3*x3^2) + 
      10/(3*x1^3*x2^3*x3^2) + 32/(3*x1^2*x2^3*x3^2) - 8/(3*x1*x2^3*x3^2) - 
      8/(3*x2^2*x3^2) - 8/(x1^4*x2^2*x3^2) - 16/(3*x1^3*x2^2*x3^2) - 
      16/(3*x1^2*x2^2*x3^2) - 4/(3*x2*x3^2) - 56/(x1^5*x2*x3^2) + 
      72/(x1^4*x2*x3^2) - 104/(3*x1^3*x2*x3^2) + (2*(47 + 6*x2 - 3*x2^2))/
       (3*x1^4*x3^2) + (2*(-81 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^2) - 
      4/(3*x1^2*x3) + (2*(4 - 4*x2))/(3*x1^3*x3) - 20/(3*x1*x2^6*x3) + 
      4/((-1 + x1)*x2^5*x3) - 6/(x1^2*x2^5*x3) + 12/(x1*x2^5*x3) + 
      (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^5*x3) - 8/((-1 + x1)*x2^4*x3) - 
      22/(3*x1^3*x2^4*x3) + 12/(x1^2*x2^4*x3) - 8/(x1*x2^4*x3) + 
      (2*(-3 + 6*x1 - 3*x1^2))/(3*x2^4*x3) + (2*(4 - 4*x1))/(3*x2^3*x3) + 
      8/((-1 + x1)*x2^3*x3) - 58/(3*x1^4*x2^3*x3) + 74/(3*x1^3*x2^3*x3) - 
      32/(3*x1^2*x2^3*x3) - 8/(3*x1*x2^3*x3) - 4/(3*x2^2*x3) - 
      56/(x1^5*x2^2*x3) + 72/(x1^4*x2^2*x3) - 104/(3*x1^3*x2^2*x3) - 
      680/(3*x1^6*x2*x3) + 328/(x1^5*x2*x3) - 176/(x1^4*x2*x3) + 
      80/(3*x1^3*x2*x3) + (2*(-3 + 6*x2 - 3*x2^2))/(3*x1^4*x3) + 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3) - (20*x3)/(3*x1^3*x2^6) - 
      (80*x3)/(3*x1^6*x2^3) + (10*x3^2)/(3*x1^4*x2^6) + 
      (40*x3^2)/(3*x1^6*x2^4) - (2*x3^3)/(3*x1^5*x2^6) - 
      (8*x3^3)/(3*x1^6*x2^5) + (2*(-16 + 4*x3))/(3*(-1 + x1)*x2^3) + 
      (2*(-4 + 4*x3))/(3*x1^3*(-1 + x2)) + (2*(51 + 30*x3 - 9*x3^2))/
       (3*x1^4*x2^4) + (2*(-45 + 20*x3 - 6*x3^2))/(3*x1^3*x2^4) + 
      (2*(-30 + 24*x3 - 6*x3^2))/(3*x1*x2^4) + (2*(-10 + 24*x3 - 6*x3^2))/
       (3*x1^2*x2^4) + (2*(-81 + 2*x3 - 3*x3^2))/(3*x1^4*x2^3) + 
      (2*(-3 + 6*x3 - 3*x3^2))/(3*x1^4*x2) + (2*(47 + 6*x3 - 3*x3^2))/
       (3*x1^4*x2^2) - 400/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 1344/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      1344/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 1664/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 256/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      4/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 40/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 320/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(-666 - 408*x3))/
       (3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-120 - 72*x3))/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(-696 - 32*x3))/
       (3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-6 - 6*x3))/(3*x1^3*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      4/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-6 - 6*x2))/(3*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (4*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 40/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(-120 - 72*x2))/
       (3*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (44*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(162 + 24*x2))/
       (3*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 320/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(-666 - 408*x2))/
       (3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(-696 - 32*x2))/(3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (200*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (2*(1152 + 192*x2))/
       (3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (4*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (44*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (200*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(162 + 24*x3))/
       (3*x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (2*(1152 + 192*x3))/(3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (2*(3 - 6*x3 + 3*x3^2))/
       (3*x1^4*(-1 + x2)) + (2*(30 - 24*x3 + 6*x3^2))/(3*(-1 + x1)*x2^4) + 
      (2*(21*x3^2 - 5*x3^3))/(3*x1^5*x2^5) + (2*(-39*x3 + 15*x3^2 - 4*x3^3))/
       (3*x1^4*x2^5) + (2*(-3 - 30*x3 + 18*x3^2 - 4*x3^3))/(3*x1^2*x2^5) + 
      (2*(22 - 30*x3 + 18*x3^2 - 4*x3^3))/(3*x1*x2^5) + 
      (2*(31 - 13*x3 + 18*x3^2 - 4*x3^3))/(3*x1^3*x2^5) + 
      (2*(-57*x3 - 3*x3^2 - x3^3))/(3*x1^5*x2^4) + 
      (2*(-81 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^2) + 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2) + 
      (2*(55 + 47*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^3) + 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^5*(-1 + x2)) + 
      (2*(-22 + 30*x3 - 18*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2^5))*g[8] + 
    s2*(-4/(3*x1^2*(-1 + x2)) - 22/(3*x1^2*x2^6) - 4/(3*(-1 + x1)*x2^2) - 
      22/(3*x1^6*x2^2) + 8/(3*x1^2*x2^2) + 4/(3*x1*x2^2) + 4/(3*x1^2*x2) - 
      (2*(8 - 8*x3))/(3*x1^3*x2^3) - (2*(2 - 4*x3))/(3*x1^2*x2^3) - 
      (2*(2 - 4*x3))/(3*x1^3*x2^2) - (2*(4 - 4*x3))/(3*x1*x2^3) - 
      (2*(4 - 4*x3))/(3*x1^3*x2) - 4/(3*x1^2*(-1 + x3)) - 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^5*(-1 + x3)) - 
      (2*(3 - 6*x1 + 3*x1^2))/(3*x2^4*(-1 + x3)) - 
      (2*(-4 + 4*x1))/(3*x2^3*(-1 + x3)) - 4/(3*x2^2*(-1 + x3)) - 
      (2*(-4 + 4*x2))/(3*x1^3*(-1 + x3)) - (2*(3 - 6*x2 + 3*x2^2))/
       (3*x1^4*(-1 + x3)) - (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/
       (3*x1^5*(-1 + x3)) - 22/(3*x1^2*x3^6) + (2*x1^3)/(3*x2^5*x3^6) - 
      (10*x1^2)/(3*x2^4*x3^6) + (20*x1)/(3*x2^3*x3^6) - 22/(3*x2^2*x3^6) + 
      20/(3*x1*x2*x3^6) + (20*x2)/(3*x1^3*x3^6) - (10*x2^2)/(3*x1^4*x3^6) + 
      (2*x2^3)/(3*x1^5*x3^6) - (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/
       (3*(-1 + x2)*x3^5) + (2*x1^3)/(3*x2^6*x3^5) - 
      (2*(6*x1^2 - 2*x1^3))/(3*x2^5*x3^5) - (2*(-12*x1 - x1^3))/
       (3*x2^4*x3^5) - (2*(10 + 14*x1 + 3*x1^2 - x1^3))/(3*x2^3*x3^5) + 
      2/(x1*x2^2*x3^5) - (2*(-24 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^2*x3^5) + 
      2/(x1^2*x2*x3^5) - 16/(x1*x2*x3^5) - (2*(1 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2*x3^5) + (2*x2^3)/(3*x1^6*x3^5) - (2*(6*x2^2 - 2*x2^3))/
       (3*x1^5*x3^5) - (2*(-12*x2 - x2^3))/(3*x1^4*x3^5) - 
      (2*(-24 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^2*x3^5) - 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1*x3^5) - 
      (2*(10 + 14*x2 + 3*x2^2 - x2^3))/(3*x1^3*x3^5) - 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)*x3^5) - 
      (2*(3 - 6*x1 + 3*x1^2))/(3*(-1 + x2)*x3^4) - (10*x1^2)/(3*x2^6*x3^4) - 
      (2*(-12*x1 - x1^3))/(3*x2^5*x3^4) - (2*(12*x1 - 6*x1^2))/
       (3*x2^4*x3^4) - 38/(3*x1*x2^3*x3^4) - (2*(-18 + 2*x1 - 3*x1^2))/
       (3*x2^3*x3^4) + 16/(x1^2*x2^2*x3^4) - 4/(x1*x2^2*x3^4) - 
      (2*(17 + 6*x1 - 3*x1^2))/(3*x2^2*x3^4) - 38/(3*x1^3*x2*x3^4) - 
      4/(x1^2*x2*x3^4) + 16/(x1*x2*x3^4) - (2*(-3 + 6*x1 - 3*x1^2))/
       (3*x2*x3^4) - (10*x2^2)/(3*x1^6*x3^4) - (2*(12*x2 - 6*x2^2))/
       (3*x1^4*x3^4) - (2*(-18 + 2*x2 - 3*x2^2))/(3*x1^3*x3^4) - 
      (2*(-3 + 6*x2 - 3*x2^2))/(3*x1*x3^4) - (2*(17 + 6*x2 - 3*x2^2))/
       (3*x1^2*x3^4) - (2*(3 - 6*x2 + 3*x2^2))/(3*(-1 + x1)*x3^4) - 
      (2*(-12*x2 - x2^3))/(3*x1^5*x3^4) - (2*(8 - 8*x2))/(3*x1^3*x3^3) - 
      (2*(2 - 4*x2))/(3*x1^2*x3^3) - (2*(4 - 4*x2))/(3*x1*x3^3) - 
      (2*(-4 + 4*x1))/(3*(-1 + x2)*x3^3) + (20*x1)/(3*x2^6*x3^3) - 
      (2*(10 + 14*x1 + 3*x1^2 - x1^3))/(3*x2^5*x3^3) - 38/(3*x1*x2^4*x3^3) - 
      (2*(-18 + 2*x1 - 3*x1^2))/(3*x2^4*x3^3) - (2*(8 - 8*x1))/
       (3*x2^3*x3^3) + 20/(3*x1^2*x2^3*x3^3) + 64/(3*x1*x2^3*x3^3) - 
      (2*(2 - 4*x1))/(3*x2^2*x3^3) + 20/(3*x1^3*x2^2*x3^3) - 
      80/(3*x1^2*x2^2*x3^3) + 8/(3*x1*x2^2*x3^3) - 
      (2*(4 - 4*x1))/(3*x2*x3^3) - 38/(3*x1^4*x2*x3^3) + 
      64/(3*x1^3*x2*x3^3) + 8/(3*x1^2*x2*x3^3) - 16/(3*x1*x2*x3^3) + 
      (20*x2)/(3*x1^6*x3^3) - (2*(-4 + 4*x2))/(3*(-1 + x1)*x3^3) - 
      (2*(-18 + 2*x2 - 3*x2^2))/(3*x1^4*x3^3) - 
      (2*(10 + 14*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^3) - 4/(3*(-1 + x1)*x3^2) - 
      22/(3*x1^6*x3^2) + 8/(3*x1^2*x3^2) + 4/(3*x1*x3^2) - 
      (2*(2 - 4*x2))/(3*x1^3*x3^2) - 4/(3*(-1 + x2)*x3^2) - 
      22/(3*x2^6*x3^2) + 2/(x1*x2^5*x3^2) - (2*(-24 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3^2) + 16/(x1^2*x2^4*x3^2) - 4/(x1*x2^4*x3^2) - 
      (2*(17 + 6*x1 - 3*x1^2))/(3*x2^4*x3^2) - (2*(2 - 4*x1))/(3*x2^3*x3^2) + 
      20/(3*x1^3*x2^3*x3^2) - 80/(3*x1^2*x2^3*x3^2) + 8/(3*x1*x2^3*x3^2) + 
      8/(3*x2^2*x3^2) + 32/(x1^4*x2^2*x3^2) - 104/(3*x1^3*x2^2*x3^2) + 
      76/(3*x1^2*x2^2*x3^2) + 4/(3*x2*x3^2) + 34/(x1^5*x2*x3^2) - 
      28/(x1^4*x2*x3^2) + 8/(3*x1^3*x2*x3^2) - (2*(17 + 6*x2 - 3*x2^2))/
       (3*x1^4*x3^2) - (2*(-24 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3^2) + 
      4/(3*x1^2*x3) - (2*(4 - 4*x2))/(3*x1^3*x3) + 20/(3*x1*x2^6*x3) + 
      2/(x1^2*x2^5*x3) - 16/(x1*x2^5*x3) - (2*(1 - 3*x1 + 3*x1^2 - x1^3))/
       (3*x2^5*x3) - 38/(3*x1^3*x2^4*x3) - 4/(x1^2*x2^4*x3) + 
      16/(x1*x2^4*x3) - (2*(-3 + 6*x1 - 3*x1^2))/(3*x2^4*x3) - 
      (2*(4 - 4*x1))/(3*x2^3*x3) - 38/(3*x1^4*x2^3*x3) + 
      64/(3*x1^3*x2^3*x3) + 8/(3*x1^2*x2^3*x3) - 16/(3*x1*x2^3*x3) + 
      4/(3*x2^2*x3) + 34/(x1^5*x2^2*x3) - 28/(x1^4*x2^2*x3) + 
      8/(3*x1^3*x2^2*x3) + 500/(3*x1^6*x2*x3) - 192/(x1^5*x2*x3) + 
      48/(x1^4*x2*x3) + 16/(3*x1^3*x2*x3) - (2*(-3 + 6*x2 - 3*x2^2))/
       (3*x1^4*x3) - (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^5*x3) + 
      (20*x3)/(3*x1^3*x2^6) + (20*x3)/(3*x1^6*x2^3) - 
      (10*x3^2)/(3*x1^4*x2^6) - (10*x3^2)/(3*x1^6*x2^4) + 
      (2*x3^3)/(3*x1^5*x2^6) + (2*x3^3)/(3*x1^6*x2^5) - 
      (2*(-4 + 4*x3))/(3*x1^3*(-1 + x2)) - (2*(-4 + 4*x3))/
       (3*(-1 + x1)*x2^3) - (2*(12*x3 - 6*x3^2))/(3*x1^4*x2^4) - 
      (2*(-18 + 2*x3 - 3*x3^2))/(3*x1^3*x2^4) - (2*(-18 + 2*x3 - 3*x3^2))/
       (3*x1^4*x2^3) - (2*(-3 + 6*x3 - 3*x3^2))/(3*x1*x2^4) - 
      (2*(-3 + 6*x3 - 3*x3^2))/(3*x1^4*x2) - (2*(17 + 6*x3 - 3*x3^2))/
       (3*x1^2*x2^4) - (2*(17 + 6*x3 - 3*x3^2))/(3*x1^4*x2^2) + 
      320/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 992/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 768/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      320/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 128/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 40/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      64/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (2*(-528 - 264*x3))/(3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - (2*(-72 - 36*x3))/
       (3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 40/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (2*(-72 - 36*x2))/(3*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (32*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 64/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - (2*(-528 - 264*x2))/
       (3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (160*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - (2*(-240 + 16*x2))/
       (3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (2*(756 + 48*x2))/(3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (32*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (160*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - (2*(-240 + 16*x3))/
       (3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (2*(756 + 48*x3))/(3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - (2*(3 - 6*x3 + 3*x3^2))/
       (3*x1^4*(-1 + x2)) - (2*(3 - 6*x3 + 3*x3^2))/(3*(-1 + x1)*x2^4) - 
      (2*(6*x3^2 - 2*x3^3))/(3*x1^5*x2^5) - (2*(-12*x3 - x3^3))/
       (3*x1^4*x2^5) - (2*(-12*x3 - x3^3))/(3*x1^5*x2^4) - 
      (2*(-24 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^2*x2^5) - 
      (2*(-24 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^2) - 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1*x2^5) - 
      (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2) - 
      (2*(10 + 14*x3 + 3*x3^2 - x3^3))/(3*x1^3*x2^5) - 
      (2*(10 + 14*x3 + 3*x3^2 - x3^3))/(3*x1^5*x2^3) - 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^5*(-1 + x2)) - 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)*x2^5))*g[9] + 
    ((-2*(x1 + x1^3))/(3*(-1 + x2)*(-1 + x3)) - 
      (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^3*(-1 + x3)) - 
      (2*(-2 + 3*x1 - x1^3))/(3*x2^2*(-1 + x3)) - (2*(2 - x1 - x1^3))/
       (3*x2*(-1 + x3)) - (2*(2 - x2 - x2^3))/(3*x1*(-1 + x3)) - 
      (2*(-2 + 3*x2 - x2^3))/(3*x1^2*(-1 + x3)) - 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^3*(-1 + x3)) - 
      (2*(x2 + x2^3))/(3*(-1 + x1)*(-1 + x3)) - 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)^3*x3) - 
      (2*(-2 + 3*x1 - x1^3))/(3*(-1 + x2)^2*x3) - (2*(-2 + x1 + x1^3))/
       (3*(-1 + x2)*x3) - (2*(-x1 - x1^3))/(3*x2*x3) - 
      (2*(-x2 - x2^3))/(3*x1*x3) - (2*(-2 + 3*x2 - x2^3))/
       (3*(-1 + x1)^2*x3) - (2*(-2 + x2 + x2^3))/(3*(-1 + x1)*x3) - 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)^3*x3) - 
      (2*(4 - 8*x2 + 4*x2^2))/(3*(-1 + x1 + x3)^3) - 
      (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)^3) - 
      (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1*(-1 + x1 + x3)^3) - 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) - 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*x1^2*(-1 + x1 + x3)^2) - 
      (2*(4 - 2*x2 - 2*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)) - 
      (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)) - 
      (2*(2 - 3*x2 + x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)) - 
      (2*(2 - 3*x2 + x2^3))/(3*x1^2*(-1 + x1 + x3)) - 
      (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*x1^3*(-1 + x1 + x3)) - 
      (2*(-4 + 2*x2 + 2*x2^3))/(3*x1*(-1 + x1 + x3)) - 
      (2*(4 - 8*x1 + 4*x1^2))/(3*(-1 + x2 + x3)^3) - 
      (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)^3) - 
      (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2*(-1 + x2 + x3)^3) - 
      (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^2) - 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^2*(-1 + x2 + x3)^2) - 
      (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)) - 
      (2*(2 - 3*x1 + x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)) - 
      (2*(4 - 2*x1 - 2*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)) - 
      (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^3*(-1 + x2 + x3)) - 
      (2*(2 - 3*x1 + x1^3))/(3*x2^2*(-1 + x2 + x3)) - 
      (2*(-4 + 2*x1 + 2*x1^3))/(3*x2*(-1 + x2 + x3)) - 
      (2*(4 - 8*x3 + 4*x3^2))/(3*(-1 + x1 + x2)^3) - 
      (2*(4 - 2*x3 - 2*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)) - 
      (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)^3) - 
      (2*(-x3 - x3^3))/(3*x1*x2) - (2*(2 - x3 - x3^3))/(3*x1*(-1 + x2)) - 
      (2*(-2 + 3*x3 - x3^3))/(3*x1^2*(-1 + x2)) - (2*(-2 + 3*x3 - x3^3))/
       (3*(-1 + x1)^2*x2) - (2*(1 - 3*x3 + 3*x3^2 - x3^3))/
       (3*x1^3*(-1 + x2)) - (2*(1 - 3*x3 + 3*x3^2 - x3^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x2)^2) - (2*(1 - 3*x3 + 3*x3^2 - x3^3))/
       (3*(-1 + x1)^3*(-1 + x1 + x2)) - (2*(2 - 3*x3 + x3^3))/
       (3*(-1 + x1)^2*(-1 + x1 + x2)) - (2*(2 - 3*x3 + x3^3))/
       (3*x1^2*(-1 + x1 + x2)) - (2*(-2 + x3 + x3^3))/(3*(-1 + x1)*x2) - 
      (2*(x3 + x3^3))/(3*(-1 + x1)*(-1 + x2)) - 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)^3*x2) - 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^2*(-1 + x1 + x2)^2) - 
      (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^3*(-1 + x1 + x2)) - 
      (2*(-4 + 2*x3 + 2*x3^3))/(3*x1*(-1 + x1 + x2)) - 
      (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1*(-1 + x1 + x2)^3))*g[10] + 
    ((4 - 6*x3)/(3*x1^2*x2^5) + (4 - 6*x3)/(3*x1^5*x2^2) + 
      (-3*x1 - 3*x1^3)/(3*(-1 + x2)*(-1 + x3)) + 1/(x1*x2^5*(-1 + x3)) + 
      (-13 + 22*x1 - 18*x1^2 + 7*x1^3 - x1^4)/(3*x2^5*(-1 + x3)) - 
      3/(x1*x2^4*(-1 + x3)) + (28 - 30*x1 + 12*x1^2 - x1^3)/
       (3*x2^4*(-1 + x3)) + 4/(x1*x2^3*(-1 + x3)) + 
      (-25 + 17*x1 - 7*x1^2 + 3*x1^3)/(3*x2^3*(-1 + x3)) - 
      2/(x1*x2^2*(-1 + x3)) + (6 - 3*x1 + 3*x1^3)/(3*x2^2*(-1 + x3)) + 
      1/(x1^5*x2*(-1 + x3)) - 3/(x1^4*x2*(-1 + x3)) + 4/(x1^3*x2*(-1 + x3)) - 
      2/(x1^2*x2*(-1 + x3)) + (-2 + 3*x1 + 3*x1^3)/(3*x2*(-1 + x3)) + 
      (-3*x2 - 3*x2^3)/(3*(-1 + x1)*(-1 + x3)) + 
      (28 - 30*x2 + 12*x2^2 - x2^3)/(3*x1^4*(-1 + x3)) + 
      (6 - 3*x2 + 3*x2^3)/(3*x1^2*(-1 + x3)) + (-2 + 3*x2 + 3*x2^3)/
       (3*x1*(-1 + x3)) + (-25 + 17*x2 - 7*x2^2 + 3*x2^3)/
       (3*x1^3*(-1 + x3)) + (-13 + 22*x2 - 18*x2^2 + 7*x2^3 - x2^4)/
       (3*x1^5*(-1 + x3)) + (4 - 6*x2)/(3*x1^2*x3^5) + 
      1/(x1*(-1 + x2)*x3^5) + (-13 + 22*x1 - 18*x1^2 + 7*x1^3 - x1^4)/
       (3*(-1 + x2)*x3^5) - x1^3/(3*x2^5*x3^5) + (4*x1^2 - x1^3)/
       (3*x2^4*x3^5) + (-6*x1 + 4*x1^2)/(3*x2^3*x3^5) + 
      (4 - 6*x1)/(3*x2^2*x3^5) + 1/((-1 + x1)*x2*x3^5) - 2/(3*x1*x2*x3^5) + 
      (6 + 19*x1 - 25*x1^2 + 5*x1^3 - x1^4)/(3*x2*x3^5) - 
      x2^3/(3*x1^5*x3^5) + (-6*x2 + 4*x2^2)/(3*x1^3*x3^5) + 
      (50 - 233*x1 + 179*x1^2 - 2*x1^3 - 233*x2 + 592*x1*x2 - 374*x1^2*x2 + 
        179*x2^2 - 374*x1*x2^2 + 216*x1^2*x2^2 - 2*x2^3)/(3*x3^5) + 
      (4*x2^2 - x2^3)/(3*x1^4*x3^5) + (6 + 19*x2 - 25*x2^2 + 5*x2^3 - x2^4)/
       (3*x1*x3^5) + (-13 + 22*x2 - 18*x2^2 + 7*x2^3 - x2^4)/
       (3*(-1 + x1)*x3^5) - 3/(x1*(-1 + x2)*x3^4) + 
      (28 - 30*x1 + 12*x1^2 - x1^3)/(3*(-1 + x2)*x3^4) + 
      (4*x1^2 - x1^3)/(3*x2^5*x3^4) + (-9*x1 - x1^3)/(3*x2^4*x3^4) + 
      (6 + 6*x1 - 3*x1^2)/(3*x2^3*x3^4) - 1/(3*x1*x2^2*x3^4) + 
      (-8 + 11*x1)/(3*x2^2*x3^4) - 3/((-1 + x1)*x2*x3^4) - 
      1/(3*x1^2*x2*x3^4) + 2/(x1*x2*x3^4) + (-32 + 39*x1 - 15*x1^2 + 5*x1^3)/
       (3*x2*x3^4) + (-8 + 11*x2)/(3*x1^2*x3^4) + (6 + 6*x2 - 3*x2^2)/
       (3*x1^3*x3^4) + (152 - 156*x1 + 24*x1^2 - 4*x1^3 - 156*x2 + 
        136*x1*x2 - 12*x1^2*x2 + 24*x2^2 - 12*x1*x2^2 - 4*x2^3)/(3*x3^4) + 
      (-9*x2 - x2^3)/(3*x1^4*x3^4) + (4*x2^2 - x2^3)/(3*x1^5*x3^4) + 
      (28 - 30*x2 + 12*x2^2 - x2^3)/(3*(-1 + x1)*x3^4) + 
      (-32 + 39*x2 - 15*x2^2 + 5*x2^3)/(3*x1*x3^4) + 4/(x1*(-1 + x2)*x3^3) + 
      (-21 + 5*x1 + 5*x1^2 - x1^3)/(3*(-1 + x2)*x3^3) + 
      (-6*x1 + 4*x1^2)/(3*x2^5*x3^3) + (6 + 6*x1 - 3*x1^2)/(3*x2^4*x3^3) - 
      13/(3*x1*x2^3*x3^3) + (-9 + 5*x1 - 6*x1^2 + x1^3)/(3*x2^3*x3^3) + 
      6/(x1^2*x2^2*x3^3) + 1/(x1*x2^2*x3^3) + (4 - x1 - 3*x1^2 + x1^3)/
       (3*x2^2*x3^3) + 4/((-1 + x1)*x2*x3^3) - 13/(3*x1^3*x2*x3^3) + 
      1/(x1^2*x2*x3^3) - 8/(3*x1*x2*x3^3) + (-3 + 19*x1 - 13*x1^2 + x1^3)/
       (3*x2*x3^3) + (6 + 6*x2 - 3*x2^2)/(3*x1^4*x3^3) + 
      (-6*x2 + 4*x2^2)/(3*x1^5*x3^3) + (4 - 8*x1 + 8*x1^2 - 8*x2 + 8*x2^2)/
       (3*x3^3) + (-21 + 5*x2 + 5*x2^2 - x2^3)/(3*(-1 + x1)*x3^3) + 
      (-3 + 19*x2 - 13*x2^2 + x2^3)/(3*x1*x3^3) + (-9 + 5*x2 - 6*x2^2 + x2^3)/
       (3*x1^3*x3^3) + (4 - x2 - 3*x2^2 + x2^3)/(3*x1^2*x3^3) + 
      (4 - 6*x2)/(3*x1^5*x3^2) - 2/(x1*(-1 + x2)*x3^2) + 
      (-2 + 9*x1 - x1^3)/(3*(-1 + x2)*x3^2) + (4 - 6*x1)/(3*x2^5*x3^2) - 
      1/(3*x1*x2^4*x3^2) + (-8 + 11*x1)/(3*x2^4*x3^2) + 6/(x1^2*x2^3*x3^2) + 
      1/(x1*x2^3*x3^2) + (4 - x1 - 3*x1^2 + x1^3)/(3*x2^3*x3^2) + 
      6/(x1^3*x2^2*x3^2) - 18/(x1^2*x2^2*x3^2) + 5/(3*x1*x2^2*x3^2) + 
      (4 - 7*x1 + x1^3)/(3*x2^2*x3^2) - 2/((-1 + x1)*x2*x3^2) - 
      1/(3*x1^4*x2*x3^2) + 1/(x1^3*x2*x3^2) + 5/(3*x1^2*x2*x3^2) + 
      4/(3*x1*x2*x3^2) + (-6 + 7*x1 + x1^3)/(3*x2*x3^2) + 
      (-8 + 11*x2)/(3*x1^4*x3^2) + (-2 + 9*x2 - x2^3)/(3*(-1 + x1)*x3^2) + 
      (4 - 7*x2 + x2^3)/(3*x1^2*x3^2) + (-6 + 7*x2 + x2^3)/(3*x1*x3^2) + 
      (4 - x2 - 3*x2^2 + x2^3)/(3*x1^3*x3^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (3*(-1 + x2)^3*x3) + (8 - 12*x1 + 4*x1^3)/(3*(-1 + x2)^2*x3) + 
      1/(x1^5*(-1 + x2)*x3) - 3/(x1^4*(-1 + x2)*x3) + 4/(x1^3*(-1 + x2)*x3) - 
      2/(x1^2*(-1 + x2)*x3) + (14 - 5*x1 - 5*x1^3)/(3*(-1 + x2)*x3) + 
      1/((-1 + x1)*x2^5*x3) - 2/(3*x1*x2^5*x3) + 
      (6 + 19*x1 - 25*x1^2 + 5*x1^3 - x1^4)/(3*x2^5*x3) - 
      3/((-1 + x1)*x2^4*x3) - 1/(3*x1^2*x2^4*x3) + 2/(x1*x2^4*x3) + 
      (-32 + 39*x1 - 15*x1^2 + 5*x1^3)/(3*x2^4*x3) + 4/((-1 + x1)*x2^3*x3) - 
      13/(3*x1^3*x2^3*x3) + 1/(x1^2*x2^3*x3) - 8/(3*x1*x2^3*x3) + 
      (-3 + 19*x1 - 13*x1^2 + x1^3)/(3*x2^3*x3) - 2/((-1 + x1)*x2^2*x3) - 
      1/(3*x1^4*x2^2*x3) + 1/(x1^3*x2^2*x3) + 5/(3*x1^2*x2^2*x3) + 
      4/(3*x1*x2^2*x3) + (-6 + 7*x1 + x1^3)/(3*x2^2*x3) - 2/(3*x1^5*x2*x3) + 
      2/(x1^4*x2*x3) - 8/(3*x1^3*x2*x3) + 4/(3*x1^2*x2*x3) + 
      (-12 + 5*x1 + 5*x1^3)/(3*x2*x3) + (14 - 5*x2 - 5*x2^3)/
       (3*(-1 + x1)*x3) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*(-1 + x1)^3*x3) + 
      (-6 + 7*x2 + x2^3)/(3*x1^2*x3) + (-3 + 19*x2 - 13*x2^2 + x2^3)/
       (3*x1^3*x3) + (8 - 12*x2 + 4*x2^3)/(3*(-1 + x1)^2*x3) + 
      (-12 + 5*x2 + 5*x2^3)/(3*x1*x3) + (-32 + 39*x2 - 15*x2^2 + 5*x2^3)/
       (3*x1^4*x3) + (6 + 19*x2 - 25*x2^2 + 5*x2^3 - x2^4)/(3*x1^5*x3) - 
      x3^3/(3*x1^5*x2^5) + (-16 + 32*x2 - 16*x2^2)/(3*(-1 + x1 + x3)^3) + 
      (8 - 24*x2 + 24*x2^2 - 8*x2^3)/(3*x1*(-1 + x1 + x3)^3) + 
      (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/(3*(-1 + x1)*(-1 + x1 + x3)^3) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*x1^2*(-1 + x1 + x3)^2) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (16 - 8*x2 - 8*x2^3)/(3*x1*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)) + (-8 + 12*x2 - 4*x2^3)/
       (3*x1^2*(-1 + x1 + x3)) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*x1^3*(-1 + x1 + x3)) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)) + (-16 + 8*x2 + 8*x2^3)/
       (3*(-1 + x1)*(-1 + x1 + x3)) + (-16 + 32*x1 - 16*x1^2)/
       (3*(-1 + x2 + x3)^3) + (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) + (8 - 24*x1 + 24*x1^2 - 8*x1^3)/
       (3*x2*(-1 + x2 + x3)^3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (3*x2^2*(-1 + x2 + x3)^2) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) + (-8 + 12*x1 - 4*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) + (-16 + 8*x1 + 8*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (3*x2^3*(-1 + x2 + x3)) + (-8 + 12*x1 - 4*x1^3)/
       (3*x2^2*(-1 + x2 + x3)) + (16 - 8*x1 - 8*x1^3)/(3*x2*(-1 + x2 + x3)) + 
      (-8 + 11*x3)/(3*x1^2*x2^4) + (-8 + 11*x3)/(3*x1^4*x2^2) + 
      (-16 + 32*x3 - 16*x3^2)/(3*(-1 + x1 + x2)^3) + 
      (6 + 6*x3 - 3*x3^2)/(3*x1^3*x2^4) + (6 + 6*x3 - 3*x3^2)/(3*x1^4*x2^3) + 
      (-6*x3 + 4*x3^2)/(3*x1^3*x2^5) + (-6*x3 + 4*x3^2)/(3*x1^5*x2^3) + 
      (4 - 8*x1 + 8*x1^2 - 8*x3 + 8*x3^2)/(3*x2^3) + 
      (4 - 8*x2 + 8*x2^2 - 8*x3 + 8*x3^2)/(3*x1^3) + 
      (16 - 8*x3 - 8*x3^3)/(3*x1*(-1 + x1 + x2)) + 
      (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(3*x1*(-1 + x1 + x2)^3) + 
      (14 - 5*x3 - 5*x3^3)/(3*(-1 + x1)*x2) + (-8 + 12*x3 - 4*x3^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/
       (3*x1^2*(-1 + x1 + x2)) + (4 - 12*x3 + 12*x3^2 - 4*x3^3)/
       (3*(-1 + x1)^3*x2) + (4 - 12*x3 + 12*x3^2 - 4*x3^3)/
       (3*x1^2*(-1 + x1 + x2)^2) + (4 - 12*x3 + 12*x3^2 - 4*x3^3)/
       (3*x1^3*(-1 + x1 + x2)) + (152 - 156*x1 + 24*x1^2 - 4*x1^3 - 156*x3 + 
        136*x1*x3 - 12*x1^2*x3 + 24*x3^2 - 12*x1*x3^2 - 4*x3^3)/(3*x2^4) + 
      (152 - 156*x2 + 24*x2^2 - 4*x2^3 - 156*x3 + 136*x2*x3 - 12*x2^2*x3 + 
        24*x3^2 - 12*x2*x3^2 - 4*x3^3)/(3*x1^4) + (-3*x3 - 3*x3^3)/
       (3*(-1 + x1)*(-1 + x2)) + (50 - 233*x1 + 179*x1^2 - 2*x1^3 - 233*x3 + 
        592*x1*x3 - 374*x1^2*x3 + 179*x3^2 - 374*x1*x3^2 + 216*x1^2*x3^2 - 
        2*x3^3)/(3*x2^5) + (50 - 233*x2 + 179*x2^2 - 2*x2^3 - 233*x3 + 
        592*x2*x3 - 374*x2^2*x3 + 179*x3^2 - 374*x2*x3^2 + 216*x2^2*x3^2 - 
        2*x3^3)/(3*x1^5) + (-9*x3 - x3^3)/(3*x1^4*x2^4) + 
      (-2 + 9*x3 - x3^3)/(3*(-1 + x1)*x2^2) + (4*x3^2 - x3^3)/(3*x1^4*x2^5) + 
      (4*x3^2 - x3^3)/(3*x1^5*x2^4) + (-21 + 5*x3 + 5*x3^2 - x3^3)/
       (3*(-1 + x1)*x2^3) + (28 - 30*x3 + 12*x3^2 - x3^3)/
       (3*x1^4*(-1 + x2)) + (28 - 30*x3 + 12*x3^2 - x3^3)/
       (3*(-1 + x1)*x2^4) + (4 - 7*x3 + x3^3)/(3*x1^2*x2^2) + 
      (-6 + 7*x3 + x3^3)/(3*x1*x2^2) + (-6 + 7*x3 + x3^3)/(3*x1^2*x2) + 
      (-3 + 19*x3 - 13*x3^2 + x3^3)/(3*x1*x2^3) + 
      (-3 + 19*x3 - 13*x3^2 + x3^3)/(3*x1^3*x2) + (-9 + 5*x3 - 6*x3^2 + x3^3)/
       (3*x1^3*x2^3) + (4 - x3 - 3*x3^2 + x3^3)/(3*x1^2*x2^3) + 
      (4 - x3 - 3*x3^2 + x3^3)/(3*x1^3*x2^2) + (6 - 3*x3 + 3*x3^3)/
       (3*x1^2*(-1 + x2)) + (-2 + 3*x3 + 3*x3^3)/(3*x1*(-1 + x2)) + 
      (-25 + 17*x3 - 7*x3^2 + 3*x3^3)/(3*x1^3*(-1 + x2)) + 
      (8 - 12*x3 + 4*x3^3)/(3*(-1 + x1)^2*x2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (-12 + 5*x3 + 5*x3^3)/(3*x1*x2) + (-32 + 39*x3 - 15*x3^2 + 5*x3^3)/
       (3*x1*x2^4) + (-32 + 39*x3 - 15*x3^2 + 5*x3^3)/(3*x1^4*x2) + 
      (-16 + 8*x3 + 8*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)) + 
      (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)^3) + 
      (6 + 19*x3 - 25*x3^2 + 5*x3^3 - x3^4)/(3*x1*x2^5) + 
      (6 + 19*x3 - 25*x3^2 + 5*x3^3 - x3^4)/(3*x1^5*x2) + 
      (-13 + 22*x3 - 18*x3^2 + 7*x3^3 - x3^4)/(3*x1^5*(-1 + x2)) + 
      (-13 + 22*x3 - 18*x3^2 + 7*x3^3 - x3^4)/(3*(-1 + x1)*x2^5))*g[11] + 
    s2*(-4/(3*x1^2*(-1 + x2)) - 22/(3*x1^2*x2^6) + 2/(3*(-1 + x1)*x2^2) + 
      11/(3*x1^6*x2^2) + 2/(3*x1^2*x2^2) - 2/(3*x1*x2^2) + 4/(3*x1^2*x2) + 
      (8 - 8*x3)/(3*x1^3*(-1 + x2)) + (4 - 4*x3)/(3*x1*x2^3) + 
      (8 - 4*x3)/(3*x1^2*x2^3) + 2/(3*x1^2*(-1 + x3)) + 
      (-1 + 3*x1 - 3*x1^2 + x1^3)/(3*x2^5*(-1 + x3)) + 
      (3 - 6*x1 + 3*x1^2)/(3*x2^4*(-1 + x3)) + 
      (-4 + 4*x1)/(3*x2^3*(-1 + x3)) + 2/(3*x2^2*(-1 + x3)) + 
      (-4 + 4*x2)/(3*x1^3*(-1 + x3)) + (3 - 6*x2 + 3*x2^2)/
       (3*x1^4*(-1 + x3)) + (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*x1^5*(-1 + x3)) + 
      11/(3*x1^2*x3^6) - x1^3/(3*x2^5*x3^6) + (5*x1^2)/(3*x2^4*x3^6) - 
      (10*x1)/(3*x2^3*x3^6) + 11/(3*x2^2*x3^6) - 10/(3*x1*x2*x3^6) - 
      (10*x2)/(3*x1^3*x3^6) + (5*x2^2)/(3*x1^4*x3^6) - x2^3/(3*x1^5*x3^6) + 
      (2 - 6*x1 + 6*x1^2 - 2*x1^3)/(3*(-1 + x2)*x3^5) + 
      (2*x1^3)/(3*x2^6*x3^5) + (-3*x1^2 + x1^3)/(3*x2^5*x3^5) + 
      (-3*x1 - 9*x1^2 + 2*x1^3)/(3*x2^4*x3^5) + (7 + 23*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^3*x3^5) - 1/(x1*x2^2*x3^5) + (-27 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^2*x3^5) - 1/(x1^2*x2*x3^5) + 8/(x1*x2*x3^5) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(3*x2*x3^5) - x2^3/(3*x1^6*x3^5) + 
      (6*x2^2 - 2*x2^3)/(3*x1^5*x3^5) + (-12*x2 - x2^3)/(3*x1^4*x3^5) + 
      (-24 - 3*x2 + 3*x2^2 - x2^3)/(3*x1^2*x3^5) + (1 - 3*x2 + 3*x2^2 - x2^3)/
       (3*x1*x3^5) + (10 + 14*x2 + 3*x2^2 - x2^3)/(3*x1^3*x3^5) + 
      (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*(-1 + x1)*x3^5) + 
      (-6 + 12*x1 - 6*x1^2)/(3*(-1 + x2)*x3^4) - (10*x1^2)/(3*x2^6*x3^4) + 
      (15*x1 + 9*x1^2 - x1^3)/(3*x2^5*x3^4) + (-3 - 6*x1 + 3*x1^2)/
       (3*x2^4*x3^4) + 1/(3*x1*x2^3*x3^4) + (-9 - 16*x1 + 6*x1^2)/
       (3*x2^3*x3^4) - 2/(x1^2*x2^2*x3^4) + 2/(x1*x2^2*x3^4) + 
      (26 - 12*x1 + 6*x1^2)/(3*x2^2*x3^4) + 4/(3*x1^3*x2*x3^4) + 
      2/(x1^2*x2*x3^4) - 8/(x1*x2*x3^4) + (6 - 12*x1 + 6*x1^2)/(3*x2*x3^4) + 
      (5*x2^2)/(3*x1^6*x3^4) + (6 + 12*x2 - 6*x2^2)/(3*x1^4*x3^4) + 
      (-18 + 2*x2 - 3*x2^2)/(3*x1^3*x3^4) + (-3 + 6*x2 - 3*x2^2)/
       (3*x1*x3^4) + (17 + 6*x2 - 3*x2^2)/(3*x1^2*x3^4) + 
      (3 - 6*x2 + 3*x2^2)/(3*(-1 + x1)*x3^4) + (-12*x2 - x2^3)/
       (3*x1^5*x3^4) + (8 - 8*x2)/(3*x1^3*x3^3) + (2 - 4*x2)/(3*x1^2*x3^3) + 
      (4 - 4*x2)/(3*x1*x3^3) + (8 - 8*x1)/(3*(-1 + x2)*x3^3) + 
      (20*x1)/(3*x2^6*x3^3) + (-17 - 37*x1 + 3*x1^2 - x1^3)/(3*x2^5*x3^3) - 
      5/(3*x1*x2^4*x3^3) + (27 + 14*x1 - 3*x1^2)/(3*x2^4*x3^3) + 
      11/(3*x1^2*x2^3*x3^3) + 1/(3*x1*x2^3*x3^3) + 
      (-4 + 4*x1)/(3*x2^3*x3^3) - 16/(3*x1^3*x2^2*x3^3) + 
      10/(3*x1^2*x2^2*x3^3) - 4/(3*x1*x2^2*x3^3) + 
      (-10 + 8*x1)/(3*x2^2*x3^3) + 10/(3*x1^4*x2*x3^3) - 8/(3*x1^3*x2*x3^3) - 
      4/(3*x1^2*x2*x3^3) + 8/(3*x1*x2*x3^3) + (-8 + 8*x1)/(3*x2*x3^3) - 
      (10*x2)/(3*x1^6*x3^3) + (-4 + 4*x2)/(3*(-1 + x1)*x3^3) + 
      (-18 + 2*x2 - 3*x2^2)/(3*x1^4*x3^3) + (10 + 14*x2 + 3*x2^2 - x2^3)/
       (3*x1^5*x3^3) + 2/(3*(-1 + x1)*x3^2) + 11/(3*x1^6*x3^2) - 
      4/(3*x1^2*x3^2) - 2/(3*x1*x3^2) + (2 - 4*x2)/(3*x1^3*x3^2) - 
      4/(3*(-1 + x2)*x3^2) - 22/(3*x2^6*x3^2) + 2/(x1*x2^5*x3^2) + 
      (51 - 3*x1 + 3*x1^2 - x1^3)/(3*x2^5*x3^2) + 4/(x1^2*x2^4*x3^2) - 
      4/(x1*x2^4*x3^2) + (-43 + 6*x1 - 3*x1^2)/(3*x2^4*x3^2) + 
      (8 - 4*x1)/(3*x2^3*x3^2) + 11/(3*x1^3*x2^3*x3^2) - 
      26/(3*x1^2*x2^3*x3^2) + 8/(3*x1*x2^3*x3^2) + 2/(3*x2^2*x3^2) + 
      2/(x1^4*x2^2*x3^2) + 4/(3*x1^3*x2^2*x3^2) + 4/(3*x1^2*x2^2*x3^2) + 
      4/(3*x2*x3^2) + 13/(x1^5*x2*x3^2) - 16/(x1^4*x2*x3^2) + 
      20/(3*x1^3*x2*x3^2) + (17 + 6*x2 - 3*x2^2)/(3*x1^4*x3^2) + 
      (-24 - 3*x2 + 3*x2^2 - x2^3)/(3*x1^5*x3^2) - 2/(3*x1^2*x3) + 
      (4 - 4*x2)/(3*x1^3*x3) + 20/(3*x1*x2^6*x3) + 2/(x1^2*x2^5*x3) - 
      16/(x1*x2^5*x3) + (1 - 3*x1 + 3*x1^2 - x1^3)/(3*x2^5*x3) - 
      5/(3*x1^3*x2^4*x3) - 4/(x1^2*x2^4*x3) + 16/(x1*x2^4*x3) + 
      (-3 + 6*x1 - 3*x1^2)/(3*x2^4*x3) + (4 - 4*x1)/(3*x2^3*x3) + 
      1/(3*x1^4*x2^3*x3) + 1/(3*x1^3*x2^3*x3) + 8/(3*x1^2*x2^3*x3) - 
      16/(3*x1*x2^3*x3) - 2/(3*x2^2*x3) + 7/(x1^5*x2^2*x3) - 
      4/(x1^4*x2^2*x3) - 4/(3*x1^3*x2^2*x3) + 140/(3*x1^6*x2*x3) - 
      60/(x1^5*x2*x3) + 24/(x1^4*x2*x3) - 8/(3*x1^3*x2*x3) + 
      (-3 + 6*x2 - 3*x2^2)/(3*x1^4*x3) + (1 - 3*x2 + 3*x2^2 - x2^3)/
       (3*x1^5*x3) + (20*x3)/(3*x1^3*x2^6) - (10*x3)/(3*x1^6*x2^3) - 
      (10*x3^2)/(3*x1^4*x2^6) + (5*x3^2)/(3*x1^6*x2^4) + 
      (2*x3^3)/(3*x1^5*x2^6) - x3^3/(3*x1^6*x2^5) + 
      (-4 + 4*x3)/(3*(-1 + x1)*x2^3) + (-4 + 4*x3)/(3*x1^3*x2^3) + 
      (-10 + 8*x3)/(3*x1^3*x2^2) + (-8 + 8*x3)/(3*x1^3*x2) + 
      (-6 + 12*x3 - 6*x3^2)/(3*x1^4*(-1 + x2)) + (-43 + 6*x3 - 3*x3^2)/
       (3*x1^2*x2^4) + (-3 + 6*x3 - 3*x3^2)/(3*x1*x2^4) + 
      (27 + 14*x3 - 3*x3^2)/(3*x1^3*x2^4) + 
      100/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 336/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 336/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      416/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 64/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 10/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      32/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-486 - 96*x3)/(3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      2/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (2*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (6 + 6*x2)/
       (3*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 20/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-132 - 24*x2)/(3*x1^3*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (14*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (84 + 54*x2)/(3*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      128/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-666 - 96*x2)/(3*x1^4*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (50*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (456 + 16*x2)/(3*x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (360 + 204*x2)/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (8*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (50*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (240 + 16*x3)/(3*x1^3*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (36 + 18*x3)/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (306 + 204*x3)/(3*x1^5*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-3 - 6*x3 + 3*x3^2)/(3*x1^4*x2^4) + (3 - 6*x3 + 3*x3^2)/
       (3*(-1 + x1)*x2^4) + (-9 - 16*x3 + 6*x3^2)/(3*x1^4*x2^3) + 
      (6 - 12*x3 + 6*x3^2)/(3*x1^4*x2) + (26 - 12*x3 + 6*x3^2)/
       (3*x1^4*x2^2) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*(-1 + x2)) + 
      (-17 - 37*x3 + 3*x3^2 - x3^3)/(3*x1^3*x2^5) + 
      (1 - 3*x3 + 3*x3^2 - x3^3)/(3*x1*x2^5) + (51 - 3*x3 + 3*x3^2 - x3^3)/
       (3*x1^2*x2^5) + (15*x3 + 9*x3^2 - x3^3)/(3*x1^4*x2^5) + 
      (-3*x3^2 + x3^3)/(3*x1^5*x2^5) + (-1 + 3*x3 - 3*x3^2 + x3^3)/
       (3*(-1 + x1)*x2^5) + (-3*x3 - 9*x3^2 + 2*x3^3)/(3*x1^5*x2^4) + 
      (-27 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*x1^5*x2^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*x1^5*x2) + 
      (7 + 23*x3 - 6*x3^2 + 2*x3^3)/(3*x1^5*x2^3))*g[12] + 
    s2*(2/(3*x1^2*(-1 + x2)) + 11/(3*x1^2*x2^6) + 2/(3*(-1 + x1)*x2^2) + 
      11/(3*x1^6*x2^2) - 4/(3*x1^2*x2^2) - 2/(3*x1*x2^2) - 2/(3*x1^2*x2) + 
      (8 - 8*x3)/(3*x1^3*x2^3) + (2 - 4*x3)/(3*x1^2*x2^3) + 
      (2 - 4*x3)/(3*x1^3*x2^2) + (4 - 4*x3)/(3*x1*x2^3) + 
      (4 - 4*x3)/(3*x1^3*x2) - 4/(3*x1^2*(-1 + x3)) + 
      (8 - 8*x2)/(3*x1^3*(-1 + x3)) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       (3*x2^5*(-1 + x3)) + (-6 + 12*x1 - 6*x1^2)/(3*x2^4*(-1 + x3)) + 
      (8 - 8*x1)/(3*x2^3*(-1 + x3)) - 4/(3*x2^2*(-1 + x3)) + 
      (-6 + 12*x2 - 6*x2^2)/(3*x1^4*(-1 + x3)) + (2 - 6*x2 + 6*x2^2 - 2*x2^3)/
       (3*x1^5*(-1 + x3)) - 22/(3*x1^2*x3^6) + (2*x1^3)/(3*x2^5*x3^6) - 
      (10*x1^2)/(3*x2^4*x3^6) + (20*x1)/(3*x2^3*x3^6) - 22/(3*x2^2*x3^6) + 
      20/(3*x1*x2*x3^6) + (20*x2)/(3*x1^3*x3^6) - (10*x2^2)/(3*x1^4*x3^6) + 
      (2*x2^3)/(3*x1^5*x3^6) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*(-1 + x2)*x3^5) - x1^3/(3*x2^6*x3^5) + (-3*x1^2 + x1^3)/
       (3*x2^5*x3^5) + (15*x1 + 9*x1^2 - x1^3)/(3*x2^4*x3^5) + 
      (-17 - 37*x1 + 3*x1^2 - x1^3)/(3*x2^3*x3^5) + 2/(x1*x2^2*x3^5) + 
      (51 - 3*x1 + 3*x1^2 - x1^3)/(3*x2^2*x3^5) + 2/(x1^2*x2*x3^5) - 
      16/(x1*x2*x3^5) + (1 - 3*x1 + 3*x1^2 - x1^3)/(3*x2*x3^5) - 
      x2^3/(3*x1^6*x3^5) + (-17 - 37*x2 + 3*x2^2 - x2^3)/(3*x1^3*x3^5) + 
      (1 - 3*x2 + 3*x2^2 - x2^3)/(3*x1*x3^5) + (51 - 3*x2 + 3*x2^2 - x2^3)/
       (3*x1^2*x3^5) + (15*x2 + 9*x2^2 - x2^3)/(3*x1^4*x3^5) + 
      (-3*x2^2 + x2^3)/(3*x1^5*x3^5) + (-1 + 3*x2 - 3*x2^2 + x2^3)/
       (3*(-1 + x1)*x3^5) + (3 - 6*x1 + 3*x1^2)/(3*(-1 + x2)*x3^4) + 
      (5*x1^2)/(3*x2^6*x3^4) + (-3*x1 - 9*x1^2 + 2*x1^3)/(3*x2^5*x3^4) + 
      (-3 - 6*x1 + 3*x1^2)/(3*x2^4*x3^4) - 5/(3*x1*x2^3*x3^4) + 
      (27 + 14*x1 - 3*x1^2)/(3*x2^3*x3^4) + 4/(x1^2*x2^2*x3^4) - 
      4/(x1*x2^2*x3^4) + (-43 + 6*x1 - 3*x1^2)/(3*x2^2*x3^4) - 
      5/(3*x1^3*x2*x3^4) - 4/(x1^2*x2*x3^4) + 16/(x1*x2*x3^4) + 
      (-3 + 6*x1 - 3*x1^2)/(3*x2*x3^4) + (5*x2^2)/(3*x1^6*x3^4) + 
      (-43 + 6*x2 - 3*x2^2)/(3*x1^2*x3^4) + (-3 + 6*x2 - 3*x2^2)/
       (3*x1*x3^4) + (27 + 14*x2 - 3*x2^2)/(3*x1^3*x3^4) + 
      (-3 - 6*x2 + 3*x2^2)/(3*x1^4*x3^4) + (3 - 6*x2 + 3*x2^2)/
       (3*(-1 + x1)*x3^4) + (-3*x2 - 9*x2^2 + 2*x2^3)/(3*x1^5*x3^4) + 
      (4 - 4*x2)/(3*x1*x3^3) + (8 - 4*x2)/(3*x1^2*x3^3) + 
      (-4 + 4*x1)/(3*(-1 + x2)*x3^3) - (10*x1)/(3*x2^6*x3^3) + 
      (7 + 23*x1 - 6*x1^2 + 2*x1^3)/(3*x2^5*x3^3) + 1/(3*x1*x2^4*x3^3) + 
      (-9 - 16*x1 + 6*x1^2)/(3*x2^4*x3^3) + 11/(3*x1^2*x2^3*x3^3) + 
      1/(3*x1*x2^3*x3^3) + (-4 + 4*x1)/(3*x2^3*x3^3) + 
      (8 - 4*x1)/(3*x2^2*x3^3) + 11/(3*x1^3*x2^2*x3^3) - 
      26/(3*x1^2*x2^2*x3^3) + 8/(3*x1*x2^2*x3^3) + (4 - 4*x1)/(3*x2*x3^3) + 
      1/(3*x1^4*x2*x3^3) + 1/(3*x1^3*x2*x3^3) + 8/(3*x1^2*x2*x3^3) - 
      16/(3*x1*x2*x3^3) - (10*x2)/(3*x1^6*x3^3) + 
      (-4 + 4*x2)/(3*(-1 + x1)*x3^3) + (-4 + 4*x2)/(3*x1^3*x3^3) + 
      (-9 - 16*x2 + 6*x2^2)/(3*x1^4*x3^3) + (7 + 23*x2 - 6*x2^2 + 2*x2^3)/
       (3*x1^5*x3^3) + 2/(3*(-1 + x1)*x3^2) + 11/(3*x1^6*x3^2) + 
      2/(3*x1^2*x3^2) - 2/(3*x1*x3^2) + 2/(3*(-1 + x2)*x3^2) + 
      11/(3*x2^6*x3^2) - 1/(x1*x2^5*x3^2) + (-27 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^5*x3^2) - 2/(x1^2*x2^4*x3^2) + 2/(x1*x2^4*x3^2) + 
      (26 - 12*x1 + 6*x1^2)/(3*x2^4*x3^2) - 16/(3*x1^3*x2^3*x3^2) + 
      10/(3*x1^2*x2^3*x3^2) - 4/(3*x1*x2^3*x3^2) + 
      (-10 + 8*x1)/(3*x2^3*x3^2) + 2/(3*x2^2*x3^2) + 2/(x1^4*x2^2*x3^2) + 
      4/(3*x1^3*x2^2*x3^2) + 4/(3*x1^2*x2^2*x3^2) - 2/(3*x2*x3^2) + 
      7/(x1^5*x2*x3^2) - 4/(x1^4*x2*x3^2) - 4/(3*x1^3*x2*x3^2) + 
      (-10 + 8*x2)/(3*x1^3*x3^2) + (26 - 12*x2 + 6*x2^2)/(3*x1^4*x3^2) + 
      (-27 + 6*x2 - 6*x2^2 + 2*x2^3)/(3*x1^5*x3^2) + 4/(3*x1^2*x3) - 
      10/(3*x1*x2^6*x3) - 1/(x1^2*x2^5*x3) + 8/(x1*x2^5*x3) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(3*x2^5*x3) + 4/(3*x1^3*x2^4*x3) + 
      2/(x1^2*x2^4*x3) - 8/(x1*x2^4*x3) + (6 - 12*x1 + 6*x1^2)/(3*x2^4*x3) + 
      10/(3*x1^4*x2^3*x3) - 8/(3*x1^3*x2^3*x3) - 4/(3*x1^2*x2^3*x3) + 
      8/(3*x1*x2^3*x3) + (-8 + 8*x1)/(3*x2^3*x3) + 4/(3*x2^2*x3) + 
      13/(x1^5*x2^2*x3) - 16/(x1^4*x2^2*x3) + 20/(3*x1^3*x2^2*x3) + 
      140/(3*x1^6*x2*x3) - 60/(x1^5*x2*x3) + 24/(x1^4*x2*x3) - 
      8/(3*x1^3*x2*x3) + (-8 + 8*x2)/(3*x1^3*x3) + (6 - 12*x2 + 6*x2^2)/
       (3*x1^4*x3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/(3*x1^5*x3) - 
      (10*x3)/(3*x1^3*x2^6) - (10*x3)/(3*x1^6*x2^3) + 
      (5*x3^2)/(3*x1^4*x2^6) + (5*x3^2)/(3*x1^6*x2^4) - x3^3/(3*x1^5*x2^6) - 
      x3^3/(3*x1^6*x2^5) + (-4 + 4*x3)/(3*x1^3*(-1 + x2)) + 
      (-4 + 4*x3)/(3*(-1 + x1)*x2^3) + (6 + 12*x3 - 6*x3^2)/(3*x1^4*x2^4) + 
      (-18 + 2*x3 - 3*x3^2)/(3*x1^3*x2^4) + (-18 + 2*x3 - 3*x3^2)/
       (3*x1^4*x2^3) + (-3 + 6*x3 - 3*x3^2)/(3*x1*x2^4) + 
      (-3 + 6*x3 - 3*x3^2)/(3*x1^4*x2) + (17 + 6*x3 - 3*x3^2)/(3*x1^2*x2^4) + 
      (17 + 6*x3 - 3*x3^2)/(3*x1^4*x2^2) + 
      100/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 336/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 336/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      416/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 64/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 2/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      20/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 128/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-666 - 96*x3)/(3*x1^4*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-132 - 24*x3)/(3*x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      10/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (8*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (36 + 18*x2)/
       (3*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 32/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-486 - 96*x2)/(3*x1^4*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (50*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (240 + 16*x2)/(3*x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (306 + 204*x2)/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (2*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (14*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (50*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (6 + 6*x3)/(3*x1^3*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (456 + 16*x3)/(3*x1^3*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (84 + 54*x3)/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (360 + 204*x3)/(3*x1^5*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (3 - 6*x3 + 3*x3^2)/(3*x1^4*(-1 + x2)) + (3 - 6*x3 + 3*x3^2)/
       (3*(-1 + x1)*x2^4) + (6*x3^2 - 2*x3^3)/(3*x1^5*x2^5) + 
      (-12*x3 - x3^3)/(3*x1^4*x2^5) + (-12*x3 - x3^3)/(3*x1^5*x2^4) + 
      (-24 - 3*x3 + 3*x3^2 - x3^3)/(3*x1^2*x2^5) + 
      (-24 - 3*x3 + 3*x3^2 - x3^3)/(3*x1^5*x2^2) + (1 - 3*x3 + 3*x3^2 - x3^3)/
       (3*x1*x2^5) + (1 - 3*x3 + 3*x3^2 - x3^3)/(3*x1^5*x2) + 
      (10 + 14*x3 + 3*x3^2 - x3^3)/(3*x1^3*x2^5) + 
      (10 + 14*x3 + 3*x3^2 - x3^3)/(3*x1^5*x2^3) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*x1^5*(-1 + x2)) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*(-1 + x1)*x2^5))*g[13] + 
    (42/(x1*x2^6) + (-72 - 70*x3)/(x1^2*x2^4) + (48*x1 - 48*x3)/x2^3 + 
      (-4 - 4*x3)/(x1*x2^2) + (8 - 4*x3)/(x1^2*(-1 + x2)) + 
      2/(x1*x2^5*(-1 + x3)) + (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/
       (x2^5*(-1 + x3)) - 6/(x1*x2^4*(-1 + x3)) + 
      (24 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2^4*(-1 + x3)) + 
      8/(x1*x2^3*(-1 + x3)) + (-24 + 24*x1 - 8*x1^2)/(x2^3*(-1 + x3)) + 
      (8 - 4*x1)/(x2^2*(-1 + x3)) - 4/(x1*x2^2*(-1 + x3)) - 
      2/(x1*(-1 + x2)*x3^5) + (10 - 20*x1 + 20*x1^2 - 10*x1^3 + 2*x1^4)/
       ((-1 + x2)*x3^5) - (2*x1^4)/(x2^6*x3^5) + (10*x1^3 - 2*x1^4)/
       (x2^5*x3^5) + (-20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^4*x3^5) + 
      (20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^3*x3^5) + 
      (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^2*x3^5) + 
      2/(x1*x2*x3^5) + (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/(x2*x3^5) + 
      6/(x1*(-1 + x2)*x3^4) + (-24 + 36*x1 - 24*x1^2 + 6*x1^3)/
       ((-1 + x2)*x3^4) + (12*x1^3)/(x2^6*x3^4) + (-38*x1^2 - 6*x1^3)/
       (x2^5*x3^4) + (42*x1 + 24*x1^2 - 6*x1^3)/(x2^4*x3^4) + 
      (-18 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2^3*x3^4) + 2/(x1*x2^2*x3^4) + 
      (24 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2^2*x3^4) - 6/(x1*x2*x3^4) + 
      (24 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2*x3^4) - 8/(x1*(-1 + x2)*x3^3) + 
      (24 - 24*x1 + 8*x1^2)/((-1 + x2)*x3^3) - (30*x1^2)/(x2^6*x3^3) + 
      (52*x1 + 48*x1^2)/(x2^5*x3^3) + (-24 - 92*x1 - 8*x1^2)/(x2^4*x3^3) + 
      2/(x1*x2^3*x3^3) + (50 + 24*x1 - 8*x1^2)/(x2^3*x3^3) - 
      6/(x1*x2^2*x3^3) + (-24 + 24*x1 - 8*x1^2)/(x2^2*x3^3) + 
      8/(x1*x2*x3^3) + (-24 + 24*x1 - 8*x1^2)/(x2*x3^3) + 
      4/(x1*(-1 + x2)*x3^2) + (-8 + 4*x1)/((-1 + x2)*x3^2) + 
      (42*x1)/(x2^6*x3^2) + (-30 - 96*x1)/(x2^5*x3^2) + 2/(x1*x2^4*x3^2) + 
      (72 + 70*x1)/(x2^4*x3^2) + (-62 - 4*x1)/(x2^3*x3^2) - 
      6/(x1*x2^3*x3^2) + (8 - 4*x1)/(x2^2*x3^2) + 8/(x1*x2^2*x3^2) + 
      (8 - 4*x1)/(x2*x3^2) - 4/(x1*x2*x3^2) + 2/(x1^5*(-1 + x2)*x3) - 
      6/(x1^4*(-1 + x2)*x3) + 8/(x1^3*(-1 + x2)*x3) - 4/(x1^2*(-1 + x2)*x3) - 
      42/(x2^6*x3) - 2/((-1 + x1)*x2^5*x3) + 
      (106 - 2*x1 - 2*x1^2 - 2*x1^3 - 2*x1^4)/(x2^5*x3) + 
      6/((-1 + x1)*x2^4*x3) - 2/(x1^2*x2^4*x3) + 
      (-104 + 6*x1 + 6*x1^2 + 6*x1^3)/(x2^4*x3) - 8/((-1 + x1)*x2^3*x3) - 
      2/(x1^3*x2^3*x3) + 6/(x1^2*x2^3*x3) + (32 - 8*x1 - 8*x1^2)/(x2^3*x3) + 
      4/((-1 + x1)*x2^2*x3) - 2/(x1^4*x2^2*x3) + 6/(x1^3*x2^2*x3) - 
      8/(x1^2*x2^2*x3) + (4 + 4*x1)/(x2^2*x3) - 2/(x1^5*x2*x3) + 
      6/(x1^4*x2*x3) - 8/(x1^3*x2*x3) + 4/(x1^2*x2*x3) - 
      (42*x3)/(x1^2*x2^6) + (30*x3^2)/(x1^3*x2^6) - (12*x3^3)/(x1^4*x2^6) + 
      (2*x3^4)/(x1^5*x2^6) + (-8 + 4*x3)/((-1 + x1)*x2^2) + 
      (-8 + 4*x3)/(x1^2*x2^2) + (-8 + 4*x3)/(x1^2*x2) + 
      (62 + 4*x3)/(x1^2*x2^3) + (30 + 96*x3)/(x1^2*x2^5) + 
      (-52*x3 - 48*x3^2)/(x1^3*x2^5) + (-24 + 24*x3 - 8*x3^2)/
       (x1^3*(-1 + x2)) + (-50 - 24*x3 + 8*x3^2)/(x1^3*x2^3) + 
      (24 - 24*x3 + 8*x3^2)/((-1 + x1)*x2^3) + (24 - 24*x3 + 8*x3^2)/
       (x1^3*x2^2) + (24 - 24*x3 + 8*x3^2)/(x1^3*x2) + 
      (-32 + 8*x3 + 8*x3^2)/(x1*x2^3) + (24 + 92*x3 + 8*x3^2)/(x1^3*x2^4) + 
      (30*x1 - 10*x1^2 + 20*x1^3 - 30*x3 - 40*x1^2*x3 + 10*x3^2 + 
        40*x1*x3^2 - 20*x3^3)/x2^5 + (104 - 6*x3 - 6*x3^2 - 6*x3^3)/
       (x1*x2^4) + (24 - 36*x3 + 24*x3^2 - 6*x3^3)/(x1^4*(-1 + x2)) + 
      (-42*x3 - 24*x3^2 + 6*x3^3)/(x1^4*x2^4) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/((-1 + x1)*x2^4) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^4*x2^2) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^4*x2) + 
      (18 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^4*x2^3) + (38*x3^2 + 6*x3^3)/
       (x1^4*x2^5) + (-60*x1 - 8*x1^3 + 60*x3 + 24*x1^2*x3 - 24*x1*x3^2 + 
        8*x3^3)/x2^4 + (-10 + 20*x3 - 20*x3^2 + 10*x3^3 - 2*x3^4)/
       (x1^5*(-1 + x2)) + (-10*x3^3 + 2*x3^4)/(x1^5*x2^5) + 
      (20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^5*x2^4) + 
      (-20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^5*x2^3) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/((-1 + x1)*x2^5) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^5*x2^2) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^5*x2) + 
      (-106 + 2*x3 + 2*x3^2 + 2*x3^3 + 2*x3^4)/(x1*x2^5))*g[14] + 
    ((8 - 4*x2)/(x1^2*(-1 + x3)) - 2/(x1*x2^5*(-1 + x3)) + 
      (10 - 20*x1 + 20*x1^2 - 10*x1^3 + 2*x1^4)/(x2^5*(-1 + x3)) + 
      6/(x1*x2^4*(-1 + x3)) + (-24 + 36*x1 - 24*x1^2 + 6*x1^3)/
       (x2^4*(-1 + x3)) - 8/(x1*x2^3*(-1 + x3)) + (24 - 24*x1 + 8*x1^2)/
       (x2^3*(-1 + x3)) + 4/(x1*x2^2*(-1 + x3)) + 
      (-8 + 4*x1)/(x2^2*(-1 + x3)) + 2/(x1^5*x2*(-1 + x3)) - 
      6/(x1^4*x2*(-1 + x3)) + 8/(x1^3*x2*(-1 + x3)) - 4/(x1^2*x2*(-1 + x3)) + 
      (-24 + 24*x2 - 8*x2^2)/(x1^3*(-1 + x3)) + 
      (24 - 36*x2 + 24*x2^2 - 6*x2^3)/(x1^4*(-1 + x3)) + 
      (-10 + 20*x2 - 20*x2^2 + 10*x2^3 - 2*x2^4)/(x1^5*(-1 + x3)) + 
      42/(x1*x3^6) - (2*x1^4)/(x2^5*x3^6) + (12*x1^3)/(x2^4*x3^6) - 
      (30*x1^2)/(x2^3*x3^6) + (42*x1)/(x2^2*x3^6) - 42/(x2*x3^6) - 
      (42*x2)/(x1^2*x3^6) + (30*x2^2)/(x1^3*x3^6) - (12*x2^3)/(x1^4*x3^6) + 
      (2*x2^4)/(x1^5*x3^6) + 2/(x1*(-1 + x2)*x3^5) + 
      (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/((-1 + x2)*x3^5) + 
      (10*x1^3 - 2*x1^4)/(x2^5*x3^5) + (-38*x1^2 - 6*x1^3)/(x2^4*x3^5) + 
      (52*x1 + 48*x1^2)/(x2^3*x3^5) + (-30 - 96*x1)/(x2^2*x3^5) - 
      2/((-1 + x1)*x2*x3^5) + (106 - 2*x1 - 2*x1^2 - 2*x1^3 - 2*x1^4)/
       (x2*x3^5) + (30 + 96*x2)/(x1^2*x3^5) + (-52*x2 - 48*x2^2)/
       (x1^3*x3^5) + (30*x1 - 10*x1^2 + 20*x1^3 - 30*x2 - 40*x1^2*x2 + 
        10*x2^2 + 40*x1*x2^2 - 20*x2^3)/x3^5 + (38*x2^2 + 6*x2^3)/
       (x1^4*x3^5) + (-10*x2^3 + 2*x2^4)/(x1^5*x3^5) + 
      (10 - 20*x2 + 20*x2^2 - 10*x2^3 + 2*x2^4)/((-1 + x1)*x3^5) + 
      (-106 + 2*x2 + 2*x2^2 + 2*x2^3 + 2*x2^4)/(x1*x3^5) + 
      (-72 - 70*x2)/(x1^2*x3^4) - 6/(x1*(-1 + x2)*x3^4) + 
      (24 - 36*x1 + 24*x1^2 - 6*x1^3)/((-1 + x2)*x3^4) + 
      (-20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^5*x3^4) + (42*x1 + 24*x1^2 - 6*x1^3)/
       (x2^4*x3^4) + (-24 - 92*x1 - 8*x1^2)/(x2^3*x3^4) + 2/(x1*x2^2*x3^4) + 
      (72 + 70*x1)/(x2^2*x3^4) + 6/((-1 + x1)*x2*x3^4) - 2/(x1^2*x2*x3^4) + 
      (-104 + 6*x1 + 6*x1^2 + 6*x1^3)/(x2*x3^4) + (24 + 92*x2 + 8*x2^2)/
       (x1^3*x3^4) + (104 - 6*x2 - 6*x2^2 - 6*x2^3)/(x1*x3^4) + 
      (-42*x2 - 24*x2^2 + 6*x2^3)/(x1^4*x3^4) + 
      (-24 + 36*x2 - 24*x2^2 + 6*x2^3)/((-1 + x1)*x3^4) + 
      (-60*x1 - 8*x1^3 + 60*x2 + 24*x1^2*x2 - 24*x1*x2^2 + 8*x2^3)/x3^4 + 
      (20*x2^2 - 10*x2^3 + 2*x2^4)/(x1^5*x3^4) + (48*x1 - 48*x2)/x3^3 + 
      8/(x1*(-1 + x2)*x3^3) + (-24 + 24*x1 - 8*x1^2)/((-1 + x2)*x3^3) + 
      (20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^5*x3^3) + 
      (-18 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2^4*x3^3) + 2/(x1*x2^3*x3^3) + 
      (50 + 24*x1 - 8*x1^2)/(x2^3*x3^3) + (-62 - 4*x1)/(x2^2*x3^3) - 
      6/(x1*x2^2*x3^3) - 8/((-1 + x1)*x2*x3^3) - 2/(x1^3*x2*x3^3) + 
      6/(x1^2*x2*x3^3) + (32 - 8*x1 - 8*x1^2)/(x2*x3^3) + 
      (62 + 4*x2)/(x1^2*x3^3) + (-50 - 24*x2 + 8*x2^2)/(x1^3*x3^3) + 
      (24 - 24*x2 + 8*x2^2)/((-1 + x1)*x3^3) + (-32 + 8*x2 + 8*x2^2)/
       (x1*x3^3) + (18 + 36*x2 - 24*x2^2 + 6*x2^3)/(x1^4*x3^3) + 
      (-20*x2 + 20*x2^2 - 10*x2^3 + 2*x2^4)/(x1^5*x3^3) + 
      (-4 - 4*x2)/(x1*x3^2) + (8 - 4*x1)/((-1 + x2)*x3^2) - 
      4/(x1*(-1 + x2)*x3^2) + (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/
       (x2^5*x3^2) + 2/(x1*x2^4*x3^2) + (24 - 36*x1 + 24*x1^2 - 6*x1^3)/
       (x2^4*x3^2) - 6/(x1*x2^3*x3^2) + (-24 + 24*x1 - 8*x1^2)/(x2^3*x3^2) + 
      (8 - 4*x1)/(x2^2*x3^2) + 8/(x1*x2^2*x3^2) + 4/((-1 + x1)*x2*x3^2) - 
      2/(x1^4*x2*x3^2) + 6/(x1^3*x2*x3^2) - 8/(x1^2*x2*x3^2) + 
      (4 + 4*x1)/(x2*x3^2) + (-8 + 4*x2)/((-1 + x1)*x3^2) + 
      (-8 + 4*x2)/(x1^2*x3^2) + (24 - 24*x2 + 8*x2^2)/(x1^3*x3^2) + 
      (-24 + 36*x2 - 24*x2^2 + 6*x2^3)/(x1^4*x3^2) + 
      (10 - 20*x2 + 20*x2^2 - 10*x2^3 + 2*x2^4)/(x1^5*x3^2) + 
      2/(x1*x2^5*x3) + (-10 + 20*x1 - 20*x1^2 + 10*x1^3 - 2*x1^4)/(x2^5*x3) - 
      6/(x1*x2^4*x3) + (24 - 36*x1 + 24*x1^2 - 6*x1^3)/(x2^4*x3) + 
      8/(x1*x2^3*x3) + (-24 + 24*x1 - 8*x1^2)/(x2^3*x3) + 
      (8 - 4*x1)/(x2^2*x3) - 4/(x1*x2^2*x3) - 2/(x1^5*x2*x3) + 
      6/(x1^4*x2*x3) - 8/(x1^3*x2*x3) + 4/(x1^2*x2*x3) + 
      (-8 + 4*x2)/(x1^2*x3) + (24 - 24*x2 + 8*x2^2)/(x1^3*x3) + 
      (-24 + 36*x2 - 24*x2^2 + 6*x2^3)/(x1^4*x3) + 
      (10 - 20*x2 + 20*x2^2 - 10*x2^3 + 2*x2^4)/(x1^5*x3))*g[15] + 
    (42/(x1^6*x2) + (-72 - 70*x3)/(x1^4*x2^2) + (48*x2 - 48*x3)/x1^3 + 
      (-4 - 4*x3)/(x1^2*x2) + (8 - 4*x3)/((-1 + x1)*x2^2) + 
      (8 - 4*x2)/(x1^2*(-1 + x3)) + 2/(x1^5*x2*(-1 + x3)) - 
      6/(x1^4*x2*(-1 + x3)) + 8/(x1^3*x2*(-1 + x3)) - 4/(x1^2*x2*(-1 + x3)) + 
      (-24 + 24*x2 - 8*x2^2)/(x1^3*(-1 + x3)) + 
      (24 - 36*x2 + 24*x2^2 - 6*x2^3)/(x1^4*(-1 + x3)) + 
      (-10 + 20*x2 - 20*x2^2 + 10*x2^3 - 2*x2^4)/(x1^5*(-1 + x3)) - 
      2/((-1 + x1)*x2*x3^5) + 2/(x1*x2*x3^5) - (2*x2^4)/(x1^6*x3^5) + 
      (10*x2^3 - 2*x2^4)/(x1^5*x3^5) + (-20*x2^2 + 10*x2^3 - 2*x2^4)/
       (x1^4*x3^5) + (-10 + 20*x2 - 20*x2^2 + 10*x2^3 - 2*x2^4)/(x1^2*x3^5) + 
      (-10 + 20*x2 - 20*x2^2 + 10*x2^3 - 2*x2^4)/(x1*x3^5) + 
      (20*x2 - 20*x2^2 + 10*x2^3 - 2*x2^4)/(x1^3*x3^5) + 
      (10 - 20*x2 + 20*x2^2 - 10*x2^3 + 2*x2^4)/((-1 + x1)*x3^5) + 
      6/((-1 + x1)*x2*x3^4) + 2/(x1^2*x2*x3^4) - 6/(x1*x2*x3^4) + 
      (12*x2^3)/(x1^6*x3^4) + (-38*x2^2 - 6*x2^3)/(x1^5*x3^4) + 
      (-18 - 36*x2 + 24*x2^2 - 6*x2^3)/(x1^3*x3^4) + 
      (24 - 36*x2 + 24*x2^2 - 6*x2^3)/(x1^2*x3^4) + 
      (24 - 36*x2 + 24*x2^2 - 6*x2^3)/(x1*x3^4) + (42*x2 + 24*x2^2 - 6*x2^3)/
       (x1^4*x3^4) + (-24 + 36*x2 - 24*x2^2 + 6*x2^3)/((-1 + x1)*x3^4) - 
      8/((-1 + x1)*x2*x3^3) + 2/(x1^3*x2*x3^3) - 6/(x1^2*x2*x3^3) + 
      8/(x1*x2*x3^3) - (30*x2^2)/(x1^6*x3^3) + (-24 - 92*x2 - 8*x2^2)/
       (x1^4*x3^3) + (-24 + 24*x2 - 8*x2^2)/(x1^2*x3^3) + 
      (-24 + 24*x2 - 8*x2^2)/(x1*x3^3) + (50 + 24*x2 - 8*x2^2)/(x1^3*x3^3) + 
      (24 - 24*x2 + 8*x2^2)/((-1 + x1)*x3^3) + (52*x2 + 48*x2^2)/
       (x1^5*x3^3) + (-30 - 96*x2)/(x1^5*x3^2) + (-62 - 4*x2)/(x1^3*x3^2) + 
      (8 - 4*x2)/(x1^2*x3^2) + (8 - 4*x2)/(x1*x3^2) + 4/((-1 + x1)*x2*x3^2) + 
      2/(x1^4*x2*x3^2) - 6/(x1^3*x2*x3^2) + 8/(x1^2*x2*x3^2) - 
      4/(x1*x2*x3^2) + (42*x2)/(x1^6*x3^2) + (-8 + 4*x2)/((-1 + x1)*x3^2) + 
      (72 + 70*x2)/(x1^4*x3^2) - 42/(x1^6*x3) - 2/(x1^5*(-1 + x2)*x3) + 
      6/(x1^4*(-1 + x2)*x3) - 8/(x1^3*(-1 + x2)*x3) + 4/(x1^2*(-1 + x2)*x3) + 
      2/((-1 + x1)*x2^5*x3) - 2/(x1*x2^5*x3) - 6/((-1 + x1)*x2^4*x3) - 
      2/(x1^2*x2^4*x3) + 6/(x1*x2^4*x3) + 8/((-1 + x1)*x2^3*x3) - 
      2/(x1^3*x2^3*x3) + 6/(x1^2*x2^3*x3) - 8/(x1*x2^3*x3) - 
      4/((-1 + x1)*x2^2*x3) - 2/(x1^4*x2^2*x3) + 6/(x1^3*x2^2*x3) - 
      8/(x1^2*x2^2*x3) + 4/(x1*x2^2*x3) + (4 + 4*x2)/(x1^2*x3) + 
      (32 - 8*x2 - 8*x2^2)/(x1^3*x3) + (-104 + 6*x2 + 6*x2^2 + 6*x2^3)/
       (x1^4*x3) + (106 - 2*x2 - 2*x2^2 - 2*x2^3 - 2*x2^4)/(x1^5*x3) - 
      (42*x3)/(x1^6*x2^2) + (30*x3^2)/(x1^6*x2^3) - (12*x3^3)/(x1^6*x2^4) + 
      (2*x3^4)/(x1^6*x2^5) + (-8 + 4*x3)/(x1^2*(-1 + x2)) + 
      (-8 + 4*x3)/(x1^2*x2^2) + (-8 + 4*x3)/(x1*x2^2) + 
      (62 + 4*x3)/(x1^3*x2^2) + (30 + 96*x3)/(x1^5*x2^2) + 
      (-52*x3 - 48*x3^2)/(x1^5*x2^3) + (-24 + 24*x3 - 8*x3^2)/
       ((-1 + x1)*x2^3) + (-50 - 24*x3 + 8*x3^2)/(x1^3*x2^3) + 
      (24 - 24*x3 + 8*x3^2)/(x1^3*(-1 + x2)) + (24 - 24*x3 + 8*x3^2)/
       (x1^2*x2^3) + (24 - 24*x3 + 8*x3^2)/(x1*x2^3) + 
      (-32 + 8*x3 + 8*x3^2)/(x1^3*x2) + (24 + 92*x3 + 8*x3^2)/(x1^4*x2^3) + 
      (30*x2 - 10*x2^2 + 20*x2^3 - 30*x3 - 40*x2^2*x3 + 10*x3^2 + 
        40*x2*x3^2 - 20*x3^3)/x1^5 + (104 - 6*x3 - 6*x3^2 - 6*x3^3)/
       (x1^4*x2) + (24 - 36*x3 + 24*x3^2 - 6*x3^3)/((-1 + x1)*x2^4) + 
      (-42*x3 - 24*x3^2 + 6*x3^3)/(x1^4*x2^4) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^4*(-1 + x2)) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^2*x2^4) + 
      (-24 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1*x2^4) + 
      (18 + 36*x3 - 24*x3^2 + 6*x3^3)/(x1^3*x2^4) + (38*x3^2 + 6*x3^3)/
       (x1^5*x2^4) + (-60*x2 - 8*x2^3 + 60*x3 + 24*x2^2*x3 - 24*x2*x3^2 + 
        8*x3^3)/x1^4 + (-10 + 20*x3 - 20*x3^2 + 10*x3^3 - 2*x3^4)/
       ((-1 + x1)*x2^5) + (-10*x3^3 + 2*x3^4)/(x1^5*x2^5) + 
      (20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^4*x2^5) + 
      (-20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^3*x2^5) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^5*(-1 + x2)) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1^2*x2^5) + 
      (10 - 20*x3 + 20*x3^2 - 10*x3^3 + 2*x3^4)/(x1*x2^5) + 
      (-106 + 2*x3 + 2*x3^2 + 2*x3^3 + 2*x3^4)/(x1^5*x2))*g[16] + 
    s2*((-4 - 4*x1^2)/((-1 + x2)*(-1 + x3)) - 4/(x1*x2^5*(-1 + x3)) + 
      (12 - 12*x1 + 4*x1^2)/(x2^5*(-1 + x3)) + 8/(x1*x2^4*(-1 + x3)) + 
      (-12 + 4*x1^2)/(x2^4*(-1 + x3)) - 8/(x1*x2^3*(-1 + x3)) + 
      (4 + 4*x1^2)/(x2^3*(-1 + x3)) + (4 + 4*x1^2)/(x2^2*(-1 + x3)) - 
      4/(x1^5*x2*(-1 + x3)) + 8/(x1^4*x2*(-1 + x3)) - 8/(x1^3*x2*(-1 + x3)) + 
      (4 + 4*x1^2)/(x2*(-1 + x3)) + (-4 - 4*x2^2)/((-1 + x1)*(-1 + x3)) + 
      (-12 + 4*x2^2)/(x1^4*(-1 + x3)) + (4 + 4*x2^2)/(x1^3*(-1 + x3)) + 
      (4 + 4*x2^2)/(x1^2*(-1 + x3)) + (4 + 4*x2^2)/(x1*(-1 + x3)) + 
      (12 - 12*x2 + 4*x2^2)/(x1^5*(-1 + x3)) - 4/(x1*(-1 + x2)*x3^5) + 
      (12 - 12*x1 + 4*x1^2)/((-1 + x2)*x3^5) - (4*x1^2)/(x2^5*x3^5) + 
      (12*x1 - 4*x1^2)/(x2^4*x3^5) + (-12 + 12*x1 - 4*x1^2)/(x2^3*x3^5) + 
      4/(x1*x2^2*x3^5) + (-12 + 12*x1 - 4*x1^2)/(x2^2*x3^5) - 
      4/((-1 + x1)*x2*x3^5) + 4/(x1^2*x2*x3^5) + 8/(x1*x2*x3^5) + 
      (-12 + 12*x1 - 4*x1^2)/(x2*x3^5) - (4*x2^2)/(x1^5*x3^5) + 
      (-12 + 12*x2 - 4*x2^2)/(x1^3*x3^5) + (-12 + 12*x2 - 4*x2^2)/
       (x1^2*x3^5) + (-12 + 12*x2 - 4*x2^2)/(x1*x3^5) + 
      (12*x2 - 4*x2^2)/(x1^4*x3^5) + (12 - 12*x2 + 4*x2^2)/((-1 + x1)*x3^5) + 
      8/(x1*(-1 + x2)*x3^4) + (-12 + 4*x1^2)/((-1 + x2)*x3^4) + 
      (12*x1 - 4*x1^2)/(x2^5*x3^4) + (-36 - 4*x1^2)/(x2^4*x3^4) + 
      48/(x1*x2^3*x3^4) + (12 - 4*x1^2)/(x2^3*x3^4) - 48/(x1^2*x2^2*x3^4) - 
      8/(x1*x2^2*x3^4) + (12 - 4*x1^2)/(x2^2*x3^4) + 8/((-1 + x1)*x2*x3^4) + 
      48/(x1^3*x2*x3^4) - 8/(x1^2*x2*x3^4) - 16/(x1*x2*x3^4) + 
      (12 - 4*x1^2)/(x2*x3^4) + (-36 - 4*x2^2)/(x1^4*x3^4) + 
      (12 - 4*x2^2)/(x1^3*x3^4) + (12 - 4*x2^2)/(x1^2*x3^4) + 
      (12 - 4*x2^2)/(x1*x3^4) + (12*x2 - 4*x2^2)/(x1^5*x3^4) + 
      (-12 + 4*x2^2)/((-1 + x1)*x3^4) - 8/(x1*(-1 + x2)*x3^3) + 
      (4 + 4*x1^2)/((-1 + x2)*x3^3) + (-12 + 12*x1 - 4*x1^2)/(x2^5*x3^3) + 
      48/(x1*x2^4*x3^3) + (12 - 4*x1^2)/(x2^4*x3^3) - 20/(x1^2*x2^3*x3^3) - 
      84/(x1*x2^3*x3^3) + (-4 - 4*x1^2)/(x2^3*x3^3) - 20/(x1^3*x2^2*x3^3) + 
      80/(x1^2*x2^2*x3^3) + 8/(x1*x2^2*x3^3) + (-4 - 4*x1^2)/(x2^2*x3^3) - 
      8/((-1 + x1)*x2*x3^3) + 48/(x1^4*x2*x3^3) - 84/(x1^3*x2*x3^3) + 
      8/(x1^2*x2*x3^3) + 16/(x1*x2*x3^3) + (-4 - 4*x1^2)/(x2*x3^3) + 
      (-4 - 4*x2^2)/(x1^3*x3^3) + (-4 - 4*x2^2)/(x1^2*x3^3) + 
      (-4 - 4*x2^2)/(x1*x3^3) + (12 - 4*x2^2)/(x1^4*x3^3) + 
      (-12 + 12*x2 - 4*x2^2)/(x1^5*x3^3) + (4 + 4*x2^2)/((-1 + x1)*x3^3) + 
      (4 + 4*x1^2)/((-1 + x2)*x3^2) + 4/(x1*x2^5*x3^2) + 
      (-12 + 12*x1 - 4*x1^2)/(x2^5*x3^2) - 48/(x1^2*x2^4*x3^2) - 
      8/(x1*x2^4*x3^2) + (12 - 4*x1^2)/(x2^4*x3^2) - 20/(x1^3*x2^3*x3^2) + 
      80/(x1^2*x2^3*x3^2) + 8/(x1*x2^3*x3^2) + (-4 - 4*x1^2)/(x2^3*x3^2) - 
      96/(x1^4*x2^2*x3^2) + 104/(x1^3*x2^2*x3^2) - 76/(x1^2*x2^2*x3^2) + 
      (-4 - 4*x1^2)/(x2^2*x3^2) - 92/(x1^5*x2*x3^2) + 64/(x1^4*x2*x3^2) + 
      8/(x1^3*x2*x3^2) + (-4 - 4*x1^2)/(x2*x3^2) + 
      (-4 - 4*x2^2)/(x1^3*x3^2) + (-4 - 4*x2^2)/(x1^2*x3^2) + 
      (-4 - 4*x2^2)/(x1*x3^2) + (12 - 4*x2^2)/(x1^4*x3^2) + 
      (-12 + 12*x2 - 4*x2^2)/(x1^5*x3^2) + (4 + 4*x2^2)/((-1 + x1)*x3^2) - 
      4/(x1^5*(-1 + x2)*x3) + 8/(x1^4*(-1 + x2)*x3) - 8/(x1^3*(-1 + x2)*x3) + 
      (4 + 4*x1^2)/((-1 + x2)*x3) - 4/((-1 + x1)*x2^5*x3) + 
      4/(x1^2*x2^5*x3) + 8/(x1*x2^5*x3) + (-12 + 12*x1 - 4*x1^2)/(x2^5*x3) + 
      8/((-1 + x1)*x2^4*x3) + 48/(x1^3*x2^4*x3) - 8/(x1^2*x2^4*x3) - 
      16/(x1*x2^4*x3) + (12 - 4*x1^2)/(x2^4*x3) - 8/((-1 + x1)*x2^3*x3) + 
      48/(x1^4*x2^3*x3) - 84/(x1^3*x2^3*x3) + 8/(x1^2*x2^3*x3) + 
      16/(x1*x2^3*x3) + (-4 - 4*x1^2)/(x2^3*x3) - 92/(x1^5*x2^2*x3) + 
      64/(x1^4*x2^2*x3) + 8/(x1^3*x2^2*x3) + (-4 - 4*x1^2)/(x2^2*x3) - 
      480/(x1^6*x2*x3) + 536/(x1^5*x2*x3) - 112/(x1^4*x2*x3) - 
      16/(x1^3*x2*x3) + (-4 - 4*x1^2)/(x2*x3) + (-4 - 4*x2^2)/(x1^3*x3) + 
      (-4 - 4*x2^2)/(x1^2*x3) + (-4 - 4*x2^2)/(x1*x3) + 
      (12 - 4*x2^2)/(x1^4*x3) + (-12 + 12*x2 - 4*x2^2)/(x1^5*x3) + 
      (4 + 4*x2^2)/((-1 + x1)*x3) - (4*x3^2)/(x1^5*x2^5) + 
      (-36 - 4*x3^2)/(x1^4*x2^4) + (-4 - 4*x3^2)/((-1 + x1)*(-1 + x2)) + 
      (-4 - 4*x3^2)/(x1^3*x2^3) + (-4 - 4*x3^2)/(x1^2*x2^3) + 
      (-4 - 4*x3^2)/(x1*x2^3) + (-4 - 4*x3^2)/(x1^3*x2^2) + 
      (-4 - 4*x3^2)/(x1^2*x2^2) + (-4 - 4*x3^2)/(x1*x2^2) + 
      (-4 - 4*x3^2)/(x1^3*x2) + (-4 - 4*x3^2)/(x1^2*x2) + 
      (-4 - 4*x3^2)/(x1*x2) + (12 - 4*x3^2)/(x1^3*x2^4) + 
      (12 - 4*x3^2)/(x1^2*x2^4) + (12 - 4*x3^2)/(x1*x2^4) + 
      (12 - 4*x3^2)/(x1^4*x2^3) + (12 - 4*x3^2)/(x1^4*x2^2) + 
      (12 - 4*x3^2)/(x1^4*x2) + (-12 + 12*x3 - 4*x3^2)/(x1^3*x2^5) + 
      (-12 + 12*x3 - 4*x3^2)/(x1^2*x2^5) + (-12 + 12*x3 - 4*x3^2)/(x1*x2^5) + 
      (-12 + 12*x3 - 4*x3^2)/(x1^5*x2^3) + (-12 + 12*x3 - 4*x3^2)/
       (x1^5*x2^2) + (-12 + 12*x3 - 4*x3^2)/(x1^5*x2) + 
      (12*x3 - 4*x3^2)/(x1^4*x2^5) + (12*x3 - 4*x3^2)/(x1^5*x2^4) - 
      960/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 2976/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 2304/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      320/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 128/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 120/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      64/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-1056 - 528*x3)/(x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-144 - 72*x3)/(x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 120/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-144 - 72*x2)/(x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (96*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      64/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-1056 - 528*x2)/(x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (480*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-480 + 32*x2)/
       (x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (1512 + 96*x2)/(x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (96*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (480*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-480 + 32*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (1512 + 96*x3)/
       (x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-12 + 4*x3^2)/(x1^4*(-1 + x2)) + 
      (-12 + 4*x3^2)/((-1 + x1)*x2^4) + (4 + 4*x3^2)/(x1^3*(-1 + x2)) + 
      (4 + 4*x3^2)/(x1^2*(-1 + x2)) + (4 + 4*x3^2)/(x1*(-1 + x2)) + 
      (4 + 4*x3^2)/((-1 + x1)*x2^3) + (4 + 4*x3^2)/((-1 + x1)*x2^2) + 
      (4 + 4*x3^2)/((-1 + x1)*x2) + (12 - 12*x3 + 4*x3^2)/(x1^5*(-1 + x2)) + 
      (12 - 12*x3 + 4*x3^2)/((-1 + x1)*x2^5))*g[17] + 
    (-4/(x1*(-1 + x2)*x3^5) + (20 - 40*x1 + 40*x1^2 - 20*x1^3 + 4*x1^4)/
       ((-1 + x2)*x3^5) + 4/((-1 + x1)*x2*x3^5) + 
      (4 + 4*x1 + 4*x1^2 + 4*x1^3 + 4*x1^4)/(x2*x3^5) + 
      (-60*x1 + 20*x1^2 - 40*x1^3 + 60*x2 + 80*x1^2*x2 - 20*x2^2 - 
        80*x1*x2^2 + 40*x2^3)/x3^5 + (-4 - 4*x2 - 4*x2^2 - 4*x2^3 - 4*x2^4)/
       (x1*x3^5) + (-20 + 40*x2 - 40*x2^2 + 20*x2^3 - 4*x2^4)/
       ((-1 + x1)*x3^5) + 12/(x1*(-1 + x2)*x3^4) + 
      (-48 + 72*x1 - 48*x1^2 + 12*x1^3)/((-1 + x2)*x3^4) - 
      12/((-1 + x1)*x2*x3^4) + (-12 - 12*x1 - 12*x1^2 - 12*x1^3)/(x2*x3^4) + 
      (120*x1 + 16*x1^3 - 120*x2 - 48*x1^2*x2 + 48*x1*x2^2 - 16*x2^3)/x3^4 + 
      (48 - 72*x2 + 48*x2^2 - 12*x2^3)/((-1 + x1)*x3^4) + 
      (12 + 12*x2 + 12*x2^2 + 12*x2^3)/(x1*x3^4) - 16/(x1*(-1 + x2)*x3^3) + 
      (48 - 48*x1 + 16*x1^2)/((-1 + x2)*x3^3) + 16/((-1 + x1)*x2*x3^3) + 
      (16 + 16*x1 + 16*x1^2)/(x2*x3^3) + (-96*x1 + 96*x2)/x3^3 + 
      (-16 - 16*x2 - 16*x2^2)/(x1*x3^3) + (-48 + 48*x2 - 16*x2^2)/
       ((-1 + x1)*x3^3) + (16 - 8*x2)/((-1 + x1)*x3^2) + 
      8/(x1*(-1 + x2)*x3^2) + (-16 + 8*x1)/((-1 + x2)*x3^2) + 
      (-8 - 8*x1)/(x2*x3^2) - 8/((-1 + x1)*x2*x3^2) + (8 + 8*x2)/(x1*x3^2))*
     g[18] + ((16 - 8*x3)/((-1 + x1)*x2^2) - 4/(x1*x2^5*(-1 + x3)) + 
      (20 - 40*x1 + 40*x1^2 - 20*x1^3 + 4*x1^4)/(x2^5*(-1 + x3)) + 
      12/(x1*x2^4*(-1 + x3)) + (-48 + 72*x1 - 48*x1^2 + 12*x1^3)/
       (x2^4*(-1 + x3)) - 16/(x1*x2^3*(-1 + x3)) + (48 - 48*x1 + 16*x1^2)/
       (x2^3*(-1 + x3)) + 8/(x1*x2^2*(-1 + x3)) + 
      (-16 + 8*x1)/(x2^2*(-1 + x3)) + 4/((-1 + x1)*x2^5*x3) + 
      (4 + 4*x1 + 4*x1^2 + 4*x1^3 + 4*x1^4)/(x2^5*x3) - 
      12/((-1 + x1)*x2^4*x3) + (-12 - 12*x1 - 12*x1^2 - 12*x1^3)/(x2^4*x3) + 
      16/((-1 + x1)*x2^3*x3) + (16 + 16*x1 + 16*x1^2)/(x2^3*x3) + 
      (-8 - 8*x1)/(x2^2*x3) - 8/((-1 + x1)*x2^2*x3) + (8 + 8*x3)/(x1*x2^2) + 
      (-96*x1 + 96*x3)/x2^3 + (-16 - 16*x3 - 16*x3^2)/(x1*x2^3) + 
      (-48 + 48*x3 - 16*x3^2)/((-1 + x1)*x2^3) + 
      (120*x1 + 16*x1^3 - 120*x3 - 48*x1^2*x3 + 48*x1*x3^2 - 16*x3^3)/x2^4 + 
      (48 - 72*x3 + 48*x3^2 - 12*x3^3)/((-1 + x1)*x2^4) + 
      (12 + 12*x3 + 12*x3^2 + 12*x3^3)/(x1*x2^4) + 
      (-60*x1 + 20*x1^2 - 40*x1^3 + 60*x3 + 80*x1^2*x3 - 20*x3^2 - 
        80*x1*x3^2 + 40*x3^3)/x2^5 + (-4 - 4*x3 - 4*x3^2 - 4*x3^3 - 4*x3^4)/
       (x1*x2^5) + (-20 + 40*x3 - 40*x3^2 + 20*x3^3 - 4*x3^4)/
       ((-1 + x1)*x2^5))*g[19] + ((16 - 8*x3)/(x1^2*(-1 + x2)) - 
      4/(x1^5*x2*(-1 + x3)) + 12/(x1^4*x2*(-1 + x3)) - 
      16/(x1^3*x2*(-1 + x3)) + 8/(x1^2*x2*(-1 + x3)) + 
      (-16 + 8*x2)/(x1^2*(-1 + x3)) + (48 - 48*x2 + 16*x2^2)/
       (x1^3*(-1 + x3)) + (-48 + 72*x2 - 48*x2^2 + 12*x2^3)/
       (x1^4*(-1 + x3)) + (20 - 40*x2 + 40*x2^2 - 20*x2^3 + 4*x2^4)/
       (x1^5*(-1 + x3)) + (-8 - 8*x2)/(x1^2*x3) + 4/(x1^5*(-1 + x2)*x3) - 
      12/(x1^4*(-1 + x2)*x3) + 16/(x1^3*(-1 + x2)*x3) - 
      8/(x1^2*(-1 + x2)*x3) + (16 + 16*x2 + 16*x2^2)/(x1^3*x3) + 
      (-12 - 12*x2 - 12*x2^2 - 12*x2^3)/(x1^4*x3) + 
      (4 + 4*x2 + 4*x2^2 + 4*x2^3 + 4*x2^4)/(x1^5*x3) + 
      (8 + 8*x3)/(x1^2*x2) + (-96*x2 + 96*x3)/x1^3 + 
      (-16 - 16*x3 - 16*x3^2)/(x1^3*x2) + (-48 + 48*x3 - 16*x3^2)/
       (x1^3*(-1 + x2)) + (120*x2 + 16*x2^3 - 120*x3 - 48*x2^2*x3 + 
        48*x2*x3^2 - 16*x3^3)/x1^4 + (48 - 72*x3 + 48*x3^2 - 12*x3^3)/
       (x1^4*(-1 + x2)) + (12 + 12*x3 + 12*x3^2 + 12*x3^3)/(x1^4*x2) + 
      (-60*x2 + 20*x2^2 - 40*x2^3 + 60*x3 + 80*x2^2*x3 - 20*x3^2 - 
        80*x2*x3^2 + 40*x3^3)/x1^5 + (-4 - 4*x3 - 4*x3^2 - 4*x3^3 - 4*x3^4)/
       (x1^5*x2) + (-20 + 40*x3 - 40*x3^2 + 20*x3^3 - 4*x3^4)/
       (x1^5*(-1 + x2)))*g[20] + s1*(-8/x1^2 + 22/(x1^2*x2^6) - 8/x2^2 + 
      22/(x1^6*x2^2) - 40/(x1^2*x2^2) - 20/(x1*x2^2) - 20/(x1^2*x2) + 
      (16 - 32*x3)/(x1^3*x2^3) + (4 - 20*x3)/(x1*x2^3) + 
      (4 - 20*x3)/(x1^3*x2) + (-12 - 16*x3)/(x1^2*x2^3) + 
      (-12 - 16*x3)/(x1^3*x2^2) + (16 - 8*x1 - 8*x3)/x2^3 + 
      (16 - 8*x2 - 8*x3)/x1^3 + 22/(x1^2*x3^6) - (2*x1^3)/(x2^5*x3^6) + 
      (10*x1^2)/(x2^4*x3^6) - (20*x1)/(x2^3*x3^6) + 22/(x2^2*x3^6) - 
      20/(x1*x2*x3^6) - (20*x2)/(x1^3*x3^6) + (10*x2^2)/(x1^4*x3^6) - 
      (2*x2^3)/(x1^5*x3^6) - (2*x1^3)/(x2^6*x3^5) + (16*x1^2 - 4*x1^3)/
       (x2^5*x3^5) + (-36*x1 - 2*x1^3)/(x2^4*x3^5) + 
      (32 + 28*x1 + 8*x1^2 - 2*x1^3)/(x2^3*x3^5) - 10/(x1*x2^2*x3^5) + 
      (-48 - 12*x1 + 8*x1^2 - 2*x1^3)/(x2^2*x3^5) - 10/(x1^2*x2*x3^5) + 
      48/(x1*x2*x3^5) + (6 - 14*x1 + 6*x1^2 - 4*x1^3)/(x2*x3^5) - 
      (2*x2^3)/(x1^6*x3^5) + (16 - 4*x1 + 16*x1^2 - 4*x2 - 24*x1*x2 + 
        16*x2^2)/x3^5 + (6 - 14*x2 + 6*x2^2 - 4*x2^3)/(x1*x3^5) + 
      (16*x2^2 - 4*x2^3)/(x1^5*x3^5) + (-36*x2 - 2*x2^3)/(x1^4*x3^5) + 
      (-48 - 12*x2 + 8*x2^2 - 2*x2^3)/(x1^2*x3^5) + 
      (32 + 28*x2 + 8*x2^2 - 2*x2^3)/(x1^3*x3^5) + (10*x1^2)/(x2^6*x3^4) + 
      (-36*x1 - 2*x1^3)/(x2^5*x3^4) + (36 + 40*x1 - 16*x1^2)/(x2^4*x3^4) - 
      10/(x1*x2^3*x3^4) + (-68 + 4*x1 - 8*x1^2)/(x2^3*x3^4) + 
      28/(x1*x2^2*x3^4) + (38 + 20*x1 - 8*x1^2)/(x2^2*x3^4) - 
      10/(x1^3*x2*x3^4) + 28/(x1^2*x2*x3^4) - 48/(x1*x2*x3^4) + 
      (-12 + 24*x1 - 4*x1^2)/(x2*x3^4) + (10*x2^2)/(x1^6*x3^4) + 
      (36 + 40*x2 - 16*x2^2)/(x1^4*x3^4) + (-68 + 4*x2 - 8*x2^2)/
       (x1^3*x3^4) + (38 + 20*x2 - 8*x2^2)/(x1^2*x3^4) + 
      (-32 + 4*x1 - 8*x1^2 + 4*x2 + 16*x1*x2 - 8*x2^2)/x3^4 + 
      (-12 + 24*x2 - 4*x2^2)/(x1*x3^4) + (-36*x2 - 2*x2^3)/(x1^5*x3^4) + 
      (16 - 32*x2)/(x1^3*x3^3) + (4 - 20*x2)/(x1*x3^3) + 
      (-12 - 16*x2)/(x1^2*x3^3) + (16 - 8*x1 - 8*x2)/x3^3 - 
      (20*x1)/(x2^6*x3^3) + (32 + 28*x1 + 8*x1^2 - 2*x1^3)/(x2^5*x3^3) - 
      10/(x1*x2^4*x3^3) + (-68 + 4*x1 - 8*x1^2)/(x2^4*x3^3) + 
      (16 - 32*x1)/(x2^3*x3^3) + 20/(x1*x2^3*x3^3) + 
      (-12 - 16*x1)/(x2^2*x3^3) - 12/(x1^2*x2^2*x3^3) - 56/(x1*x2^2*x3^3) + 
      (4 - 20*x1)/(x2*x3^3) - 10/(x1^4*x2*x3^3) + 20/(x1^3*x2*x3^3) - 
      56/(x1^2*x2*x3^3) + 12/(x1*x2*x3^3) - (20*x2)/(x1^6*x3^3) + 
      (-68 + 4*x2 - 8*x2^2)/(x1^4*x3^3) + (32 + 28*x2 + 8*x2^2 - 2*x2^3)/
       (x1^5*x3^3) - 8/x3^2 + 22/(x1^6*x3^2) - 40/(x1^2*x3^2) - 
      20/(x1*x3^2) + (-12 - 16*x2)/(x1^3*x3^2) + 22/(x2^6*x3^2) - 
      10/(x1*x2^5*x3^2) + (-48 - 12*x1 + 8*x1^2 - 2*x1^3)/(x2^5*x3^2) + 
      28/(x1*x2^4*x3^2) + (38 + 20*x1 - 8*x1^2)/(x2^4*x3^2) + 
      (-12 - 16*x1)/(x2^3*x3^2) - 12/(x1^2*x2^3*x3^2) - 56/(x1*x2^3*x3^2) - 
      40/(x2^2*x3^2) - 64/(x1^3*x2^2*x3^2) - 160/(x1^2*x2^2*x3^2) - 
      112/(x1*x2^2*x3^2) - 20/(x2*x3^2) - 10/(x1^5*x2*x3^2) - 
      128/(x1^4*x2*x3^2) - 428/(x1^3*x2*x3^2) - 224/(x1^2*x2*x3^2) - 
      76/(x1*x2*x3^2) + (38 + 20*x2 - 8*x2^2)/(x1^4*x3^2) + 
      (-48 - 12*x2 + 8*x2^2 - 2*x2^3)/(x1^5*x3^2) - 20/(x1^2*x3) + 
      (4 - 20*x2)/(x1^3*x3) - 20/(x1*x2^6*x3) - 10/(x1^2*x2^5*x3) + 
      48/(x1*x2^5*x3) + (6 - 14*x1 + 6*x1^2 - 4*x1^3)/(x2^5*x3) - 
      10/(x1^3*x2^4*x3) + 28/(x1^2*x2^4*x3) - 48/(x1*x2^4*x3) + 
      (-12 + 24*x1 - 4*x1^2)/(x2^4*x3) + (4 - 20*x1)/(x2^3*x3) - 
      10/(x1^4*x2^3*x3) + 20/(x1^3*x2^3*x3) - 56/(x1^2*x2^3*x3) + 
      12/(x1*x2^3*x3) - 20/(x2^2*x3) - 10/(x1^5*x2^2*x3) - 
      128/(x1^4*x2^2*x3) - 428/(x1^3*x2^2*x3) - 224/(x1^2*x2^2*x3) - 
      76/(x1*x2^2*x3) - 20/(x1^6*x2*x3) - 680/(x1^5*x2*x3) - 
      1856/(x1^4*x2*x3) - 1056/(x1^3*x2*x3) - 336/(x1^2*x2*x3) - 
      40/(x1*x2*x3) + (-12 + 24*x2 - 4*x2^2)/(x1^4*x3) + 
      (6 - 14*x2 + 6*x2^2 - 4*x2^3)/(x1^5*x3) - (20*x3)/(x1^3*x2^6) - 
      (20*x3)/(x1^6*x2^3) + (10*x3^2)/(x1^4*x2^6) + (10*x3^2)/(x1^6*x2^4) - 
      (2*x3^3)/(x1^5*x2^6) - (2*x3^3)/(x1^6*x2^5) + (36 + 40*x3 - 16*x3^2)/
       (x1^4*x2^4) + (-68 + 4*x3 - 8*x3^2)/(x1^3*x2^4) + 
      (-68 + 4*x3 - 8*x3^2)/(x1^4*x2^3) + (38 + 20*x3 - 8*x3^2)/(x1^2*x2^4) + 
      (38 + 20*x3 - 8*x3^2)/(x1^4*x2^2) + (-32 + 4*x1 - 8*x1^2 + 4*x3 + 
        16*x1*x3 - 8*x3^2)/x2^4 + (-32 + 4*x2 - 8*x2^2 + 4*x3 + 16*x2*x3 - 
        8*x3^2)/x1^4 + (-12 + 24*x3 - 4*x3^2)/(x1*x2^4) + 
      (-12 + 24*x3 - 4*x3^2)/(x1^4*x2) + 
      104/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      156/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      156/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (52*x2)/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (184 + 20*x1 + 20*x2 + 40*x1*x2 + 48*x1*x2^2 - 16*x2^3)/
       (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (52*x3)/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + 24/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2) - 
      1456/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      3616/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      2136/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      336/(x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      780/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      336/(x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (156*x2)/(x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-744 + 112*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-260 + 372*x2)/
       (x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-80 - 40*x1 - 40*x2 - 48*x1*x2)/(x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      780/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (728*x2)/(x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-96 - 8*x1 + 8*x2)/(x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-2360 + 260*x2)/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-3988 + 1068*x2)/
       (x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1612 + 1808*x2)/(x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (156*x3)/(x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (728*x3)/(x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-96 - 8*x1 + 8*x3)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-96 - 8*x2 + 8*x3)/(x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-744 + 112*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-2360 + 260*x3)/
       (x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-260 + 372*x3)/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-3988 + 1068*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-1612 + 1808*x3)/
       (x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-80 - 40*x1 - 40*x3 - 48*x1*x3)/(x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-600 - 40*x2 - 40*x3 - 48*x2*x3)/
       (x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (16 - 4*x1 + 16*x1^2 - 4*x3 - 24*x1*x3 + 16*x3^2)/x2^5 + 
      (16 - 4*x2 + 16*x2^2 - 4*x3 - 24*x2*x3 + 16*x3^2)/x1^5 + 
      (232 + 40*x1 + 16*x2 + 16*x1*x2 - 16*x2^2 + 16*x3 - 16*x2*x3 + 16*x3^2)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2 + 
      (184 + 20*x1 + 20*x3 + 40*x1*x3 + 48*x1*x3^2 - 16*x3^3)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (184 + 20*x2 + 20*x3 + 40*x2*x3 + 48*x2*x3^2 - 16*x3^3)/
       (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (6 - 14*x3 + 6*x3^2 - 4*x3^3)/(x1*x2^5) + (6 - 14*x3 + 6*x3^2 - 4*x3^3)/
       (x1^5*x2) + (16*x3^2 - 4*x3^3)/(x1^5*x2^5) + 
      (-36*x3 - 2*x3^3)/(x1^4*x2^5) + (-36*x3 - 2*x3^3)/(x1^5*x2^4) + 
      (-48 - 12*x3 + 8*x3^2 - 2*x3^3)/(x1^2*x2^5) + 
      (-48 - 12*x3 + 8*x3^2 - 2*x3^3)/(x1^5*x2^2) + 
      (32 + 28*x3 + 8*x3^2 - 2*x3^3)/(x1^3*x2^5) + 
      (32 + 28*x3 + 8*x3^2 - 2*x3^3)/(x1^5*x2^3) + 
      (-104*x1 - 104*x2 - 180*x1*x2 - 72*x1*x2^2 + 24*x2^3 - 96*x1*x2^3 + 
        48*x2^4 - 104*x3 - 180*x1*x3 + 80*x2*x3 - 568*x1*x2*x3 - 8*x2^2*x3 - 
        48*x1*x2^2*x3 + 48*x2^3*x3 - 72*x1*x3^2 - 8*x2*x3^2 - 48*x1*x2*x3^2 + 
        336*x2^2*x3^2 + 24*x3^3 - 96*x1*x3^3 + 48*x2*x3^3 + 48*x3^4)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3 + 
      (780*x1*x2^2*x3 - 260*x2^3*x3 + 80*x1*x2^3*x3 - 40*x2^4*x3 + 
        240*x1*x2^4*x3 - 144*x2^5*x3 + 780*x1*x2*x3^2 + 520*x2^2*x3^2 + 
        1936*x1*x2^2*x3^2 + 5248*x2^3*x3^2 + 3200*x1*x2^3*x3^2 + 
        4480*x2^4*x3^2 - 260*x2*x3^3 + 80*x1*x2*x3^3 + 5248*x2^2*x3^3 + 
        3200*x1*x2^2*x3^3 + 25600*x2^3*x3^3 - 40*x2*x3^4 + 240*x1*x2*x3^4 + 
        4480*x2^2*x3^4 - 144*x2*x3^5)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)^4 + (8680*x1*x2^4*x3^2 - 5208*x2^5*x3^2 + 
        6720*x1*x2^5*x3^2 - 4480*x2^6*x3^2 + 42448*x1*x2^3*x3^3 + 
        41496*x2^4*x3^3 + 104160*x1*x2^4*x3^3 + 54208*x2^5*x3^3 + 
        8680*x1*x2^2*x3^4 + 41496*x2^3*x3^4 + 104160*x1*x2^3*x3^4 + 
        305760*x2^4*x3^4 - 5208*x2^2*x3^5 + 6720*x1*x2^2*x3^5 + 
        54208*x2^3*x3^5 - 4480*x2^2*x3^6)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)^5 + (54432*x1*x2^5*x3^3 - 36288*x2^6*x3^3 + 
        98784*x1*x2^6*x3^3 - 70560*x2^7*x3^3 + 181440*x1*x2^4*x3^4 + 
        36288*x2^5*x3^4 + 844704*x1*x2^5*x3^4 + 76608*x2^6*x3^4 + 
        54432*x1*x2^3*x3^5 + 36288*x2^4*x3^5 + 844704*x1*x2^4*x3^5 + 
        1052352*x2^5*x3^5 - 36288*x2^3*x3^6 + 98784*x1*x2^3*x3^6 + 
        76608*x2^4*x3^6 - 70560*x2^3*x3^7)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)^6 + (266112*x1*x2^7*x3^4 - 199584*x2^8*x3^4 + 
        1862784*x1*x2^6*x3^5 - 266112*x2^7*x3^5 + 1862784*x1*x2^5*x3^6 + 
        931392*x2^6*x3^6 + 266112*x1*x2^4*x3^7 - 266112*x2^5*x3^7 - 
        199584*x2^4*x3^8)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
        7)*g[21] + (-16/(3*x1) + 16/(3*x2) - 18/(x1*x2) + 
      (1600 - 240*x2 - 240*x3)/(30*x1^2) + (79*x1^3)/(15*x2^5*x3^5) + 
      (-734*x1^2 + 260*x1^3)/(30*x2^4*x3^5) + 
      (1356*x1 - 1049*x1^2 + 120*x1^3)/(30*x2^3*x3^5) + 
      (-1262 + 1605*x1 - 450*x1^2 + 120*x1^3)/(30*x2^2*x3^5) + 
      20/(x1*x2*x3^5) + (-1390 - 1080*x1 + 1950*x1^2 - 240*x1^3)/
       (30*x2*x3^5) - (19*x2^3)/(15*x1^5*x3^5) + 
      (6510*x1 - 7620*x1^2 - 6510*x2 + 6480*x1^2*x2 + 7620*x2^2 - 
        6480*x1*x2^2)/(30*x3^5) + (134*x2^2 - 260*x2^3)/(30*x1^4*x3^5) + 
      (-58 - 1605*x2 + 450*x2^2 - 120*x2^3)/(30*x1^2*x3^5) + 
      (-156*x2 + 1049*x2^2 - 120*x2^3)/(30*x1^3*x3^5) + 
      (1390 + 1080*x2 - 1950*x2^2 + 240*x2^3)/(30*x1*x3^5) + 
      (-734*x1^2 + 260*x1^3)/(30*x2^5*x3^4) + (2436*x1 - 804*x1^2 + 370*x1^3)/
       (30*x2^4*x3^4) + (-3159 - 30*x1^2 + 240*x1^3)/(30*x2^3*x3^4) + 
      499/(6*x1*x2^2*x3^4) + (1612 - 1550*x1 - 660*x1^2 + 240*x1^3)/
       (30*x2^2*x3^4) - 391/(6*x1^2*x2*x3^4) - 44/(x1*x2*x3^4) + 
      (3290 - 1680*x1 + 240*x1^3)/(30*x2*x3^4) + (-3650 + 2520*x2 - 360*x2^2)/
       (30*x1*x3^4) + (-480 + 3480*x1 - 1200*x1^2 - 3240*x2 + 720*x1*x2 + 
        240*x2^2)/(30*x3^4) + (-516*x2 + 684*x2^2 - 250*x2^3)/
       (30*x1^4*x3^4) + (1359 - 1320*x2 - 450*x2^2 - 120*x2^3)/
       (30*x1^3*x3^4) + (908 + 2270*x2 + 180*x2^2 - 120*x2^3)/
       (30*x1^2*x3^4) + (74*x2^2 - 20*x2^3)/(30*x1^5*x3^4) + 
      (1356*x1 - 1049*x1^2 + 120*x1^3)/(30*x2^5*x3^3) + 
      (-3159 - 30*x1^2 + 240*x1^3)/(30*x2^4*x3^3) + 1114/(15*x1*x2^3*x3^3) + 
      (4160 - 1280*x1 + 740*x1^2 + 120*x1^3)/(30*x2^3*x3^3) - 
      70/(3*x1^2*x2^2*x3^3) - 833/(6*x1*x2^2*x3^3) + 
      (-50 + 460*x1 + 180*x1^2 + 120*x1^3)/(30*x2^2*x3^3) - 
      334/(15*x1^3*x2*x3^3) + 569/(6*x1^2*x2*x3^3) + 38/(x1*x2*x3^3) + 
      (-1780 - 1080*x1 + 120*x1^3)/(30*x2*x3^3) + 
      (1020 - 120*x1 + 480*x1^2 - 480*x1*x2)/(30*x3^3) + 
      (4*x2 - 91*x2^2)/(30*x1^5*x3^3) + (939 - 600*x2 + 810*x2^2 - 240*x2^3)/
       (30*x1^4*x3^3) + (-1100 + 740*x2 - 320*x2^2 - 120*x2^3)/
       (30*x1^3*x3^3) + (2500 - 360*x2 + 120*x2^2 - 120*x2^3)/(30*x1*x3^3) + 
      (-1450 - 1600*x2 + 240*x2^2 - 120*x2^3)/(30*x1^2*x3^3) + 
      (-1262 + 1605*x1 - 450*x1^2 + 120*x1^3)/(30*x2^5*x3^2) + 
      499/(6*x1*x2^4*x3^2) + (1612 - 1550*x1 - 660*x1^2 + 240*x1^3)/
       (30*x2^4*x3^2) - 70/(3*x1^2*x2^3*x3^2) - 833/(6*x1*x2^3*x3^2) + 
      (-50 + 460*x1 + 180*x1^2 + 120*x1^3)/(30*x2^3*x3^2) - 
      1/(3*x1^3*x2^2*x3^2) + 140/(3*x1^2*x2^2*x3^2) + 356/(3*x1*x2^2*x3^2) + 
      (-400 + 2000*x1 - 240*x1^2 + 120*x1^3)/(30*x2^2*x3^2) - 
      73/(2*x1^4*x2*x3^2) + 217/(6*x1^3*x2*x3^2) - 26/(3*x1^2*x2*x3^2) + 
      54/(x1*x2*x3^2) + (650 + 1160*x1 - 240*x1^2 + 120*x1^3)/(30*x2*x3^2) + 
      (-400 + 240*x1 + 720*x2)/(30*x3^2) + (-28 + 475*x2 - 210*x2^2)/
       (30*x1^5*x3^2) + (268 - 1570*x2 + 1020*x2^2 - 240*x2^3)/
       (30*x1^4*x3^2) + (-130 + 840*x2 - 180*x2^2 - 120*x2^3)/
       (30*x1^3*x3^2) + (320 - 1300*x2 + 240*x2^2 - 120*x2^3)/
       (30*x1^2*x3^2) + (-1110 - 120*x2 + 240*x2^2 - 120*x2^3)/(30*x1*x3^2) + 
      16/(3*x3) - 18/(x1*x3) + 20/(x1*x2^5*x3) + 
      (-1390 - 1080*x1 + 1950*x1^2 - 240*x1^3)/(30*x2^5*x3) - 
      391/(6*x1^2*x2^4*x3) - 44/(x1*x2^4*x3) + (3290 - 1680*x1 + 240*x1^3)/
       (30*x2^4*x3) - 334/(15*x1^3*x2^3*x3) + 569/(6*x1^2*x2^3*x3) + 
      38/(x1*x2^3*x3) + (-1780 - 1080*x1 + 120*x1^3)/(30*x2^3*x3) - 
      73/(2*x1^4*x2^2*x3) + 217/(6*x1^3*x2^2*x3) - 26/(3*x1^2*x2^2*x3) + 
      54/(x1*x2^2*x3) + (650 + 1160*x1 - 240*x1^2 + 120*x1^3)/(30*x2^2*x3) + 
      36/(x2*x3) - 22/(5*x1^5*x2*x3) - 4/(x1^4*x2*x3) + 752/(3*x1^3*x2*x3) + 
      812/(3*x1^2*x2*x3) + 136/(x1*x2*x3) + 
      (-1630 + 480*x2 - 120*x2^2 - 240*x2^3)/(30*x1^4*x3) + 
      (-1760 + 2520*x2 - 120*x2^3)/(30*x1^3*x3) + 
      (-20 - 1160*x2 + 240*x2^2 - 120*x2^3)/(30*x1^2*x3) + 
      (-850 + 3920*x2 - 2790*x2^2 + 480*x2^3)/(30*x1^5*x3) - 
      (19*x3^3)/(15*x1^5*x2^5) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1^2*(-1 + x1 + x3)^2) + (240*x2 - 480*x2^2 + 240*x2^3)/
       (30*x1*(-1 + x1 + x3)^2) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3^2*(-1 + x1 + x3)^2) + (240*x2 - 480*x2^2 + 240*x2^3)/
       (30*x3*(-1 + x1 + x3)^2) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1^3*(-1 + x1 + x3)) + (120*x2 - 240*x2^2 + 120*x2^3)/
       (30*x1^2*(-1 + x1 + x3)) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3^3*(-1 + x1 + x3)) + (120*x2 - 240*x2^2 + 120*x2^3)/
       (30*x3^2*(-1 + x1 + x3)) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x2^2*(-1 + x2 + x3)^2) + (-240*x1 + 480*x1^2 - 240*x1^3)/
       (30*x2*(-1 + x2 + x3)^2) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x3^2*(-1 + x2 + x3)^2) + (-240*x1 + 480*x1^2 - 240*x1^3)/
       (30*x3*(-1 + x2 + x3)^2) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x2^3*(-1 + x2 + x3)) + (-120*x1 + 240*x1^2 - 120*x1^3)/
       (30*x2^2*(-1 + x2 + x3)) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x3^3*(-1 + x2 + x3)) + (-120*x1 + 240*x1^2 - 120*x1^3)/
       (30*x3^2*(-1 + x2 + x3)) + (-400 + 240*x1 + 720*x3)/(30*x2^2) + 
      (1020 - 120*x1 + 480*x1^2 - 480*x1*x3)/(30*x2^3) + 
      (-3240 - 120*x2 - 480*x2^2 - 120*x3 + 960*x2*x3 - 480*x3^2)/(30*x1^3) + 
      (-3650 + 2520*x3 - 360*x3^2)/(30*x1*x2^4) + (-28 + 475*x3 - 210*x3^2)/
       (30*x1^5*x2^2) + (4*x3 - 91*x3^2)/(30*x1^5*x2^3) + 
      (-3120*x1 + 3120*x2 - 4000*x1*x2 + 4000*x2^2 - 1028*x1*x2^2 + 
        1028*x2^3 - 1280*x1*x2^3 + 1280*x2^4)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      416/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      1760/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (14040 - 8800*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (18120 - 6120*x3)/
       (30*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1560 - 3280*x3)/(30*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-6432 + 400*x1 - 1304*x2 - 1304*x3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1560 - 3280*x2)/(30*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (52*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (3280 + 1310*x1 - 1310*x2 + 800*x1*x2 - 
        800*x2^2 + 720*x1*x2^2 - 720*x2^3)/(30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (14040 - 8800*x2)/
       (30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (18120 - 6120*x2)/(30*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (208*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (4720 + 3248*x1 - 2076*x2 + 1440*x1*x2)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (52*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (208*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (4720 + 3248*x1 - 2076*x3 + 1440*x1*x3)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (11040 - 600*x2 - 600*x3 - 960*x2*x3)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-480 + 3480*x1 - 1200*x1^2 - 3240*x3 + 
        720*x1*x3 + 240*x3^2)/(30*x2^4) + (11560 - 4920*x2 + 1920*x2^2 - 
        4920*x3 - 1440*x2*x3 + 1920*x3^2)/(30*x1^4) + 
      (6510*x1 - 7620*x1^2 - 6510*x3 + 6480*x1^2*x3 + 7620*x3^2 - 
        6480*x1*x3^2)/(30*x2^5) + (7700 - 17190*x2 + 7140*x2^2 - 17190*x3 + 
        23640*x2*x3 - 6480*x2^2*x3 + 7140*x3^2 - 6480*x2*x3^2)/(30*x1^5) + 
      (3280 + 1310*x1 - 1310*x3 + 800*x1*x3 - 800*x3^2 + 720*x1*x3^2 - 
        720*x3^3)/(30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (134*x3^2 - 260*x3^3)/(30*x1^4*x2^5) + 
      (-516*x3 + 684*x3^2 - 250*x3^3)/(30*x1^4*x2^4) + 
      (-1630 + 480*x3 - 120*x3^2 - 240*x3^3)/(30*x1^4*x2) + 
      (939 - 600*x3 + 810*x3^2 - 240*x3^3)/(30*x1^4*x2^3) + 
      (268 - 1570*x3 + 1020*x3^2 - 240*x3^3)/(30*x1^4*x2^2) + 
      (-1760 + 2520*x3 - 120*x3^3)/(30*x1^3*x2) + 
      (1359 - 1320*x3 - 450*x3^2 - 120*x3^3)/(30*x1^3*x2^4) + 
      (-1100 + 740*x3 - 320*x3^2 - 120*x3^3)/(30*x1^3*x2^3) + 
      (-130 + 840*x3 - 180*x3^2 - 120*x3^3)/(30*x1^3*x2^2) + 
      (2500 - 360*x3 + 120*x3^2 - 120*x3^3)/(30*x1*x2^3) + 
      (908 + 2270*x3 + 180*x3^2 - 120*x3^3)/(30*x1^2*x2^4) + 
      (-1450 - 1600*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*x2^3) + 
      (320 - 1300*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*x2^2) + 
      (-20 - 1160*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*x2) + 
      (-1110 - 120*x3 + 240*x3^2 - 120*x3^3)/(30*x1*x2^2) + 
      (-58 - 1605*x3 + 450*x3^2 - 120*x3^3)/(30*x1^2*x2^5) + 
      (-156*x3 + 1049*x3^2 - 120*x3^3)/(30*x1^3*x2^5) + 
      (74*x3^2 - 20*x3^3)/(30*x1^5*x2^4) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1^3*(-1 + x1 + x2)) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2^3*(-1 + x1 + x2)) + 
      (120*x3 - 240*x3^2 + 120*x3^3)/(30*x1^2*(-1 + x1 + x2)) + 
      (120*x3 - 240*x3^2 + 120*x3^3)/(30*x2^2*(-1 + x1 + x2)) + 
      (1390 + 1080*x3 - 1950*x3^2 + 240*x3^3)/(30*x1*x2^5) + 
      (240*x3 - 480*x3^2 + 240*x3^3)/(30*x1*(-1 + x1 + x2)^2) + 
      (240*x3 - 480*x3^2 + 240*x3^3)/(30*x2*(-1 + x1 + x2)^2) + 
      (-850 + 3920*x3 - 2790*x3^2 + 480*x3^3)/(30*x1^5*x2) + 
      (-9400*x1 + 6500*x2 - 10728*x1*x2 + 7384*x2^2 - 3640*x1*x2^2 + 
        888*x2^3 + 6500*x3 - 10728*x1*x3 - 11208*x2*x3 - 2240*x1*x2*x3 + 
        5080*x2^2*x3 + 7384*x3^2 - 3640*x1*x3^2 + 5080*x2*x3^2 + 888*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-3120*x1 + 3120*x3 - 4000*x1*x3 + 4000*x3^2 - 1028*x1*x3^2 + 
        1028*x3^3 - 1280*x1*x3^3 + 1280*x3^4)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (7800*x1*x2^2 - 7800*x2^3 + 992*x1*x2^3 - 992*x2^4 + 2824*x1*x2^4 - 
        2824*x2^5 + 31200*x1*x2*x3 + 7800*x2^2*x3 + 13480*x1*x2^2*x3 + 
        6512*x2^3*x3 + 16544*x1*x2^3*x3 - 1752*x2^4*x3 + 7800*x1*x3^2 + 
        7800*x2*x3^2 + 13480*x1*x2*x3^2 + 210720*x2^2*x3^2 + 
        66720*x1*x2^2*x3^2 + 340240*x2^3*x3^2 - 7800*x3^3 + 992*x1*x3^3 + 
        6512*x2*x3^3 + 16544*x1*x2*x3^3 + 340240*x2^2*x3^3 - 992*x3^4 + 
        2824*x1*x3^4 - 1752*x2*x3^4 - 2824*x3^5)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (6720*x1*x2^4*x3 - 6720*x2^5*x3 - 3696*x1*x2^5*x3 + 3696*x2^6*x3 + 
        708960*x1*x2^3*x3^2 + 77280*x2^4*x3^2 + 857472*x1*x2^4*x3^2 - 
        89712*x2^5*x3^2 + 708960*x1*x2^2*x3^3 + 2036160*x2^3*x3^3 + 
        3185280*x1*x2^3*x3^3 + 5498976*x2^4*x3^3 + 6720*x1*x2*x3^4 + 
        77280*x2^2*x3^4 + 857472*x1*x2^2*x3^4 + 5498976*x2^3*x3^4 - 
        6720*x2*x3^5 - 3696*x1*x2*x3^5 - 89712*x2^2*x3^5 + 3696*x2*x3^6)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (272160*x1*x2^5*x3^2 - 272160*x2^6*x3^2 + 257040*x1*x2^6*x3^2 - 
        257040*x2^7*x3^2 + 4082400*x1*x2^4*x3^3 - 1088640*x2^5*x3^3 + 
        10644480*x1*x2^5*x3^3 - 3643920*x2^6*x3^3 + 4082400*x1*x2^3*x3^4 + 
        2721600*x2^4*x3^4 + 29484000*x1*x2^4*x3^4 + 19867680*x2^5*x3^4 + 
        272160*x1*x2^2*x3^5 - 1088640*x2^3*x3^5 + 10644480*x1*x2^3*x3^5 + 
        19867680*x2^4*x3^5 - 272160*x2^2*x3^6 + 257040*x1*x2^2*x3^6 - 
        3643920*x2^3*x3^6 - 257040*x2^2*x3^7)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (997920*x1*x2^7*x3^3 - 997920*x2^8*x3^3 + 27941760*x1*x2^6*x3^4 - 
        12972960*x2^7*x3^4 + 69854400*x1*x2^5*x3^5 + 13970880*x2^6*x3^5 + 
        27941760*x1*x2^4*x3^6 + 13970880*x2^5*x3^6 + 997920*x1*x2^3*x3^7 - 
        12972960*x2^4*x3^7 - 997920*x2^3*x3^8)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x1] + (16/(3*x1) - 20/(x1*x2^5) + 53/(x1*x2^2) - 16/(3*x2) + 
      18/(x1*x2) + (200 - 120*x1 - 360*x3)/(15*x2^2) - 20/(x1*x3^5) - 
      (4*x1^3)/(x2^4*x3^5) + (16*x1^2)/(x2^3*x3^5) - (24*x1)/(x2^2*x3^5) + 
      20/(x2*x3^5) + (24*x2)/(x1^2*x3^5) - (16*x2^2)/(x1^3*x3^5) + 
      (4*x2^3)/(x1^4*x3^5) - (4*x1^3)/(x2^5*x3^4) + (360*x1^2 - 120*x1^3)/
       (15*x2^4*x3^4) + (-540*x1 - 30*x1^2 - 60*x1^3)/(15*x2^3*x3^4) + 
      (240 + 540*x1 + 180*x1^2 - 60*x1^3)/(15*x2^2*x3^4) + 
      (-690 - 240*x1 + 120*x1^2 - 120*x1^3)/(15*x2*x3^4) + 
      (-180 - 900*x2 + 60*x2^2)/(15*x1^2*x3^4) + (870 - 180*x2 + 60*x2^2)/
       (15*x1*x3^4) + (240 + 360*x1^2 - 120*x2 - 360*x1*x2 + 120*x2^2)/
       (15*x3^4) + (360*x2 + 270*x2^2)/(15*x1^3*x3^4) + 
      (-180*x2^2 + 60*x2^3)/(15*x1^4*x3^4) + (16*x1^2)/(x2^5*x3^3) + 
      (-540*x1 - 30*x1^2 - 60*x1^3)/(15*x2^4*x3^3) + 
      (240 + 660*x1 - 420*x1^2)/(15*x2^3*x3^3) + (-570 - 20*x1 - 210*x1^2)/
       (15*x2^2*x3^3) + 2/(x1*x2*x3^3) + (690 + 480*x1 - 60*x1^2)/
       (15*x2*x3^3) + (-1050 + 240*x2)/(15*x1*x3^3) + 
      (480 + 590*x2)/(15*x1^2*x3^3) + (-510 - 60*x1 - 240*x1^2 + 120*x2 + 
        240*x1*x2)/(15*x3^3) + (-120 - 330*x2 + 210*x2^2)/(15*x1^3*x3^3) + 
      (180*x2 - 240*x2^2 + 60*x2^3)/(15*x1^4*x3^3) + 53/(x1*x3^2) + 
      (200 - 120*x1 - 360*x2)/(15*x3^2) - (24*x1)/(x2^5*x3^2) + 
      (240 + 540*x1 + 180*x1^2 - 60*x1^3)/(15*x2^4*x3^2) + 
      (-570 - 20*x1 - 210*x1^2)/(15*x2^3*x3^2) + (-160 - 700*x1)/
       (15*x2^2*x3^2) - 20/(x1*x2^2*x3^2) + (-565 - 520*x1)/(15*x2*x3^2) - 
      42/(x1^2*x2*x3^2) - 62/(x1*x2*x3^2) + (80 + 350*x2)/(15*x1^2*x3^2) + 
      (90 - 570*x2 + 210*x2^2)/(15*x1^3*x3^2) + 
      (-60 + 360*x2 - 240*x2^2 + 60*x2^3)/(15*x1^4*x3^2) - 16/(3*x3) + 
      18/(x1*x3) + 20/(x2^5*x3) + (-690 - 240*x1 + 120*x1^2 - 120*x1^3)/
       (15*x2^4*x3) + 2/(x1*x2^3*x3) + (690 + 480*x1 - 60*x1^2)/
       (15*x2^3*x3) + (-565 - 520*x1)/(15*x2^2*x3) - 42/(x1^2*x2^2*x3) - 
      62/(x1*x2^2*x3) - 36/(x2*x3) - 212/(x1^3*x2*x3) - 836/(3*x1^2*x2*x3) - 
      136/(x1*x2*x3) + (-230 + 520*x2)/(15*x1^2*x3) + 
      (360 - 720*x2 + 60*x2^2)/(15*x1^3*x3) + 
      (-180 + 420*x2 - 180*x2^2 + 120*x2^3)/(15*x1^4*x3) + 
      (24*x3)/(x1^2*x2^5) - (16*x3^2)/(x1^3*x2^5) + (4*x3^3)/(x1^4*x2^5) + 
      (-800 + 120*x2 + 120*x3)/(15*x1^2) + (-1050 + 240*x3)/(15*x1*x2^3) + 
      (80 + 350*x3)/(15*x1^2*x2^2) + (-230 + 520*x3)/(15*x1^2*x2) + 
      (480 + 590*x3)/(15*x1^2*x2^3) + (-510 - 60*x1 - 240*x1^2 + 120*x3 + 
        240*x1*x3)/(15*x2^3) + (-480 + 120*x2 - 480*x2^2 + 120*x3 + 
        720*x2*x3 - 480*x3^2)/(15*x1^4) + (1560*x1 - 1560*x2 + 2000*x1*x2 - 
        2000*x2^2 + 514*x1*x2^2 - 514*x2^3 + 640*x1*x2^3 - 640*x2^4)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      416/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      1760/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (52*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-780 + 1640*x2)/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-1640 - 655*x1 + 655*x2 - 400*x1*x2 + 
        400*x2^2 - 360*x1*x2^2 + 360*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (208*x2)/
       (x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-9060 + 3060*x2)/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-7020 + 4400*x2)/(15*x1^2*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-2360 - 1624*x1 + 1038*x2 - 720*x1*x2)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (52*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (208*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (3216 - 200*x1 + 652*x2 + 652*x3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-780 + 1640*x3)/(15*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-9060 + 3060*x3)/
       (15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-7020 + 4400*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-2360 - 1624*x1 + 1038*x3 - 720*x1*x3)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-5520 + 300*x2 + 300*x3 + 480*x2*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-180 - 900*x3 + 60*x3^2)/
       (15*x1^2*x2^4) + (360 - 720*x3 + 60*x3^2)/(15*x1^3*x2) + 
      (870 - 180*x3 + 60*x3^2)/(15*x1*x2^4) + 
      (240 + 360*x1^2 - 120*x3 - 360*x1*x3 + 120*x3^2)/(15*x2^4) + 
      (90 - 570*x3 + 210*x3^2)/(15*x1^3*x2^2) + (-120 - 330*x3 + 210*x3^2)/
       (15*x1^3*x2^3) + (1020 - 60*x2 + 240*x2^2 - 60*x3 - 480*x2*x3 + 
        240*x3^2)/(15*x1^3) + (360*x3 + 270*x3^2)/(15*x1^3*x2^4) + 
      (4700*x1 - 3250*x2 + 5364*x1*x2 - 3692*x2^2 + 1820*x1*x2^2 - 444*x2^3 - 
        3250*x3 + 5364*x1*x3 + 5604*x2*x3 + 1120*x1*x2*x3 - 2540*x2^2*x3 - 
        3692*x3^2 + 1820*x1*x3^2 - 2540*x2*x3^2 - 444*x3^3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (180*x3 - 240*x3^2 + 60*x3^3)/(15*x1^4*x2^3) + 
      (-60 + 360*x3 - 240*x3^2 + 60*x3^3)/(15*x1^4*x2^2) + 
      (-180*x3^2 + 60*x3^3)/(15*x1^4*x2^4) + 
      (-180 + 420*x3 - 180*x3^2 + 120*x3^3)/(15*x1^4*x2) + 
      (-1640 - 655*x1 + 655*x3 - 400*x1*x3 + 400*x3^2 - 360*x1*x3^2 + 
        360*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (1560*x1 - 1560*x3 + 2000*x1*x3 - 2000*x3^2 + 514*x1*x3^2 - 
        514*x3^3 + 640*x1*x3^3 - 640*x3^4)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-3900*x1*x2^2 + 3900*x2^3 - 496*x1*x2^3 + 496*x2^4 - 1412*x1*x2^4 + 
        1412*x2^5 - 15600*x1*x2*x3 - 3900*x2^2*x3 - 6740*x1*x2^2*x3 - 
        3256*x2^3*x3 - 8272*x1*x2^3*x3 + 876*x2^4*x3 - 3900*x1*x3^2 - 
        3900*x2*x3^2 - 6740*x1*x2*x3^2 - 105360*x2^2*x3^2 - 
        33360*x1*x2^2*x3^2 - 170120*x2^3*x3^2 + 3900*x3^3 - 496*x1*x3^3 - 
        3256*x2*x3^3 - 8272*x1*x2*x3^3 - 170120*x2^2*x3^3 + 496*x3^4 - 
        1412*x1*x3^4 + 876*x2*x3^4 + 1412*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-3360*x1*x2^4*x3 + 3360*x2^5*x3 + 1848*x1*x2^5*x3 - 1848*x2^6*x3 - 
        354480*x1*x2^3*x3^2 - 38640*x2^4*x3^2 - 428736*x1*x2^4*x3^2 + 
        44856*x2^5*x3^2 - 354480*x1*x2^2*x3^3 - 1018080*x2^3*x3^3 - 
        1592640*x1*x2^3*x3^3 - 2749488*x2^4*x3^3 - 3360*x1*x2*x3^4 - 
        38640*x2^2*x3^4 - 428736*x1*x2^2*x3^4 - 2749488*x2^3*x3^4 + 
        3360*x2*x3^5 + 1848*x1*x2*x3^5 + 44856*x2^2*x3^5 - 1848*x2*x3^6)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-136080*x1*x2^5*x3^2 + 136080*x2^6*x3^2 - 128520*x1*x2^6*x3^2 + 
        128520*x2^7*x3^2 - 2041200*x1*x2^4*x3^3 + 544320*x2^5*x3^3 - 
        5322240*x1*x2^5*x3^3 + 1821960*x2^6*x3^3 - 2041200*x1*x2^3*x3^4 - 
        1360800*x2^4*x3^4 - 14742000*x1*x2^4*x3^4 - 9933840*x2^5*x3^4 - 
        136080*x1*x2^2*x3^5 + 544320*x2^3*x3^5 - 5322240*x1*x2^3*x3^5 - 
        9933840*x2^4*x3^5 + 136080*x2^2*x3^6 - 128520*x1*x2^2*x3^6 + 
        1821960*x2^3*x3^6 + 128520*x2^2*x3^7)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-498960*x1*x2^7*x3^3 + 498960*x2^8*x3^3 - 13970880*x1*x2^6*x3^4 + 
        6486480*x2^7*x3^4 - 34927200*x1*x2^5*x3^5 - 6985440*x2^6*x3^5 - 
        13970880*x1*x2^4*x3^6 - 6985440*x2^5*x3^6 - 498960*x1*x2^3*x3^7 + 
        6486480*x2^4*x3^7 + 498960*x2^3*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x1] + 
    (16/(3*x1) - 16/(3*x2) - 18/(x1*x2) + (1600 - 240*x1 - 240*x3)/
       (30*x2^2) - (19*x1^3)/(15*x2^5*x3^5) + (134*x1^2 - 260*x1^3)/
       (30*x2^4*x3^5) + (-156*x1 + 1049*x1^2 - 120*x1^3)/(30*x2^3*x3^5) + 
      (-58 - 1605*x1 + 450*x1^2 - 120*x1^3)/(30*x2^2*x3^5) + 
      20/(x1*x2*x3^5) + (1390 + 1080*x1 - 1950*x1^2 + 240*x1^3)/
       (30*x2*x3^5) + (79*x2^3)/(15*x1^5*x3^5) + 
      (-6510*x1 + 7620*x1^2 + 6510*x2 - 6480*x1^2*x2 - 7620*x2^2 + 
        6480*x1*x2^2)/(30*x3^5) + (-1390 - 1080*x2 + 1950*x2^2 - 240*x2^3)/
       (30*x1*x3^5) + (1356*x2 - 1049*x2^2 + 120*x2^3)/(30*x1^3*x3^5) + 
      (-1262 + 1605*x2 - 450*x2^2 + 120*x2^3)/(30*x1^2*x3^5) + 
      (-734*x2^2 + 260*x2^3)/(30*x1^4*x3^5) + (74*x1^2 - 20*x1^3)/
       (30*x2^5*x3^4) + (-516*x1 + 684*x1^2 - 250*x1^3)/(30*x2^4*x3^4) + 
      (1359 - 1320*x1 - 450*x1^2 - 120*x1^3)/(30*x2^3*x3^4) - 
      391/(6*x1*x2^2*x3^4) + (908 + 2270*x1 + 180*x1^2 - 120*x1^3)/
       (30*x2^2*x3^4) + 499/(6*x1^2*x2*x3^4) - 44/(x1*x2*x3^4) + 
      (-3650 + 2520*x1 - 360*x1^2)/(30*x2*x3^4) + 
      (-480 - 3240*x1 + 240*x1^2 + 3480*x2 + 720*x1*x2 - 1200*x2^2)/
       (30*x3^4) + (3290 - 1680*x2 + 240*x2^3)/(30*x1*x3^4) + 
      (1612 - 1550*x2 - 660*x2^2 + 240*x2^3)/(30*x1^2*x3^4) + 
      (-3159 - 30*x2^2 + 240*x2^3)/(30*x1^3*x3^4) + (-734*x2^2 + 260*x2^3)/
       (30*x1^5*x3^4) + (2436*x2 - 804*x2^2 + 370*x2^3)/(30*x1^4*x3^4) + 
      (4*x1 - 91*x1^2)/(30*x2^5*x3^3) + (939 - 600*x1 + 810*x1^2 - 240*x1^3)/
       (30*x2^4*x3^3) - 334/(15*x1*x2^3*x3^3) + 
      (-1100 + 740*x1 - 320*x1^2 - 120*x1^3)/(30*x2^3*x3^3) - 
      70/(3*x1^2*x2^2*x3^3) + 569/(6*x1*x2^2*x3^3) + 
      (-1450 - 1600*x1 + 240*x1^2 - 120*x1^3)/(30*x2^2*x3^3) + 
      1114/(15*x1^3*x2*x3^3) - 833/(6*x1^2*x2*x3^3) + 38/(x1*x2*x3^3) + 
      (2500 - 360*x1 + 120*x1^2 - 120*x1^3)/(30*x2*x3^3) + 
      (1020 - 120*x2 - 480*x1*x2 + 480*x2^2)/(30*x3^3) + 
      (-1780 - 1080*x2 + 120*x2^3)/(30*x1*x3^3) + 
      (1356*x2 - 1049*x2^2 + 120*x2^3)/(30*x1^5*x3^3) + 
      (-50 + 460*x2 + 180*x2^2 + 120*x2^3)/(30*x1^2*x3^3) + 
      (4160 - 1280*x2 + 740*x2^2 + 120*x2^3)/(30*x1^3*x3^3) + 
      (-3159 - 30*x2^2 + 240*x2^3)/(30*x1^4*x3^3) + 
      (-1200 - 480*x2)/(30*x3^2) + (-28 + 475*x1 - 210*x1^2)/(30*x2^5*x3^2) - 
      73/(2*x1*x2^4*x3^2) + (268 - 1570*x1 + 1020*x1^2 - 240*x1^3)/
       (30*x2^4*x3^2) - 1/(3*x1^2*x2^3*x3^2) + 217/(6*x1*x2^3*x3^2) + 
      (-130 + 840*x1 - 180*x1^2 - 120*x1^3)/(30*x2^3*x3^2) - 
      70/(3*x1^3*x2^2*x3^2) + 140/(3*x1^2*x2^2*x3^2) - 182/(3*x1*x2^2*x3^2) + 
      (320 - 1300*x1 + 240*x1^2 - 120*x1^3)/(30*x2^2*x3^2) + 
      499/(6*x1^4*x2*x3^2) - 833/(6*x1^3*x2*x3^2) + 200/(3*x1^2*x2*x3^2) - 
      166/(3*x1*x2*x3^2) + (-1110 - 120*x1 + 240*x1^2 - 120*x1^3)/
       (30*x2*x3^2) + (-1262 + 1605*x2 - 450*x2^2 + 120*x2^3)/
       (30*x1^5*x3^2) + (650 + 1160*x2 - 240*x2^2 + 120*x2^3)/(30*x1*x3^2) + 
      (-400 + 2000*x2 - 240*x2^2 + 120*x2^3)/(30*x1^2*x3^2) + 
      (-50 + 460*x2 + 180*x2^2 + 120*x2^3)/(30*x1^3*x3^2) + 
      (1612 - 1550*x2 - 660*x2^2 + 240*x2^3)/(30*x1^4*x3^2) + 36/(x1*x3) - 
      22/(5*x1*x2^5*x3) + (-850 + 3920*x1 - 2790*x1^2 + 480*x1^3)/
       (30*x2^5*x3) - 73/(2*x1^2*x2^4*x3) - 4/(x1*x2^4*x3) + 
      (-1630 + 480*x1 - 120*x1^2 - 240*x1^3)/(30*x2^4*x3) - 
      334/(15*x1^3*x2^3*x3) + 217/(6*x1^2*x2^3*x3) + 128/(3*x1*x2^3*x3) + 
      (-1760 + 2520*x1 - 120*x1^3)/(30*x2^3*x3) - 391/(6*x1^4*x2^2*x3) + 
      569/(6*x1^3*x2^2*x3) - 182/(3*x1^2*x2^2*x3) - 68/(3*x1*x2^2*x3) + 
      (-20 - 1160*x1 + 240*x1^2 - 120*x1^3)/(30*x2^2*x3) - 18/(x2*x3) + 
      20/(x1^5*x2*x3) - 44/(x1^4*x2*x3) - 66/(x1^3*x2*x3) - 
      442/(3*x1^2*x2*x3) - 68/(x1*x2*x3) + (-1390 - 1080*x2 + 1950*x2^2 - 
        240*x2^3)/(30*x1^5*x3) + (-1780 - 1080*x2 + 120*x2^3)/(30*x1^3*x3) + 
      (650 + 1160*x2 - 240*x2^2 + 120*x2^3)/(30*x1^2*x3) + 
      (3290 - 1680*x2 + 240*x2^3)/(30*x1^4*x3) - (19*x3^3)/(15*x1^5*x2^5) + 
      (-240*x2 + 480*x2^2 - 240*x2^3)/(30*x1*(-1 + x1 + x3)^2) + 
      (120 - 360*x2 + 360*x2^2 - 120*x2^3)/(30*x1^2*(-1 + x1 + x3)^2) + 
      (120 - 360*x2 + 360*x2^2 - 120*x2^3)/(30*x3^2*(-1 + x1 + x3)^2) + 
      (-240*x2 + 480*x2^2 - 240*x2^3)/(30*x3*(-1 + x1 + x3)^2) + 
      (-120*x2 + 240*x2^2 - 120*x2^3)/(30*x1^2*(-1 + x1 + x3)) + 
      (120 - 360*x2 + 360*x2^2 - 120*x2^3)/(30*x1^3*(-1 + x1 + x3)) + 
      (120 - 360*x2 + 360*x2^2 - 120*x2^3)/(30*x3^3*(-1 + x1 + x3)) + 
      (-120*x2 + 240*x2^2 - 120*x2^3)/(30*x3^2*(-1 + x1 + x3)) + 
      (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/(30*x2^2*(-1 + x2 + x3)^2) + 
      (240*x1 - 480*x1^2 + 240*x1^3)/(30*x2*(-1 + x2 + x3)^2) + 
      (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/(30*x3^2*(-1 + x2 + x3)^2) + 
      (240*x1 - 480*x1^2 + 240*x1^3)/(30*x3*(-1 + x2 + x3)^2) + 
      (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/(30*x2^3*(-1 + x2 + x3)) + 
      (120*x1 - 240*x1^2 + 120*x1^3)/(30*x2^2*(-1 + x2 + x3)) + 
      (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/(30*x3^3*(-1 + x2 + x3)) + 
      (120*x1 - 240*x1^2 + 120*x1^3)/(30*x3^2*(-1 + x2 + x3)) + 
      (-400 + 240*x2 + 720*x3)/(30*x1^2) + 
      (1020 - 120*x2 + 480*x2^2 - 480*x2*x3)/(30*x1^3) + 
      (-3240 - 120*x1 - 480*x1^2 - 120*x3 + 960*x1*x3 - 480*x3^2)/(30*x2^3) + 
      (-3650 + 2520*x3 - 360*x3^2)/(30*x1^4*x2) + (-28 + 475*x3 - 210*x3^2)/
       (30*x1^2*x2^5) + (4*x3 - 91*x3^2)/(30*x1^3*x2^5) + 
      (3120*x1 - 3120*x2 + 4000*x1*x2 - 4000*x2^2 + 1028*x1*x2^2 - 
        1028*x2^3 + 1280*x1*x2^3 - 1280*x2^4)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      208/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      276/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (52*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-1560 + 3280*x2)/(30*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-3280 - 1310*x1 + 1310*x2 - 
        800*x1*x2 + 800*x2^2 - 720*x1*x2^2 + 720*x2^3)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (104*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-7800 + 6040*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-9840 + 6120*x2)/
       (30*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-3520 - 2648*x1 + 2676*x2 - 480*x1*x2)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (104*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (2816 - 280*x1 + 704*x2 + 200*x3)/(30*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-6240 + 2760*x3)/
       (30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1200 - 600*x1 - 600*x3 - 960*x1*x3)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-7520 + 3248*x2 - 2076*x3 + 
        1440*x2*x3)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-480 + 3480*x2 - 1200*x2^2 - 3240*x3 + 720*x2*x3 + 
        240*x3^2)/(30*x1^4) + (11560 - 4920*x1 + 1920*x1^2 - 4920*x3 - 
        1440*x1*x3 + 1920*x3^2)/(30*x2^4) + 
      (7700 - 17190*x1 + 7140*x1^2 - 17190*x3 + 23640*x1*x3 - 6480*x1^2*x3 + 
        7140*x3^2 - 6480*x1*x3^2)/(30*x2^5) + 
      (6510*x2 - 7620*x2^2 - 6510*x3 + 6480*x2^2*x3 + 7620*x3^2 - 
        6480*x2*x3^2)/(30*x1^5) + (6700*x1 - 9200*x2 + 9288*x1*x2 - 
        7384*x2^2 + 1480*x1*x2^2 - 168*x2^3 - 5300*x3 + 2468*x1*x3 + 
        3548*x2*x3 + 1760*x1*x2*x3 - 3640*x2^2*x3 - 2056*x3^2 + 
        3440*x1*x3^2 - 6560*x2*x3^2 - 3280*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-8800 + 1310*x2 - 1310*x3 + 800*x2*x3 - 800*x3^2 + 720*x2*x3^2 - 
        720*x3^3)/(30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (134*x3^2 - 260*x3^3)/(30*x1^5*x2^4) + 
      (-516*x3 + 684*x3^2 - 250*x3^3)/(30*x1^4*x2^4) + 
      (-1630 + 480*x3 - 120*x3^2 - 240*x3^3)/(30*x1*x2^4) + 
      (939 - 600*x3 + 810*x3^2 - 240*x3^3)/(30*x1^3*x2^4) + 
      (268 - 1570*x3 + 1020*x3^2 - 240*x3^3)/(30*x1^2*x2^4) + 
      (-1760 + 2520*x3 - 120*x3^3)/(30*x1*x2^3) + 
      (1359 - 1320*x3 - 450*x3^2 - 120*x3^3)/(30*x1^4*x2^3) + 
      (-1100 + 740*x3 - 320*x3^2 - 120*x3^3)/(30*x1^3*x2^3) + 
      (-130 + 840*x3 - 180*x3^2 - 120*x3^3)/(30*x1^2*x2^3) + 
      (2500 - 360*x3 + 120*x3^2 - 120*x3^3)/(30*x1^3*x2) + 
      (908 + 2270*x3 + 180*x3^2 - 120*x3^3)/(30*x1^4*x2^2) + 
      (-1450 - 1600*x3 + 240*x3^2 - 120*x3^3)/(30*x1^3*x2^2) + 
      (320 - 1300*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*x2^2) + 
      (-20 - 1160*x3 + 240*x3^2 - 120*x3^3)/(30*x1*x2^2) + 
      (-1110 - 120*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*x2) + 
      (-58 - 1605*x3 + 450*x3^2 - 120*x3^3)/(30*x1^5*x2^2) + 
      (-156*x3 + 1049*x3^2 - 120*x3^3)/(30*x1^5*x2^3) + 
      (74*x3^2 - 20*x3^3)/(30*x1^4*x2^5) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1^3*(-1 + x1 + x2)) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2^3*(-1 + x1 + x2)) + 
      (120*x3 - 240*x3^2 + 120*x3^3)/(30*x1^2*(-1 + x1 + x2)) + 
      (120*x3 - 240*x3^2 + 120*x3^3)/(30*x2^2*(-1 + x1 + x2)) + 
      (1390 + 1080*x3 - 1950*x3^2 + 240*x3^3)/(30*x1^5*x2) + 
      (240*x3 - 480*x3^2 + 240*x3^3)/(30*x1*(-1 + x1 + x2)^2) + 
      (240*x3 - 480*x3^2 + 240*x3^3)/(30*x2*(-1 + x1 + x2)^2) + 
      (-850 + 3920*x3 - 2790*x3^2 + 480*x3^3)/(30*x1*x2^5) + 
      (-3120*x2 + 3120*x3 - 4000*x2*x3 + 4000*x3^2 - 1028*x2*x3^2 + 
        1028*x3^3 - 1280*x2*x3^3 + 1280*x3^4)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-7800*x1*x2^2 + 7800*x2^3 - 992*x1*x2^3 + 992*x2^4 - 2824*x1*x2^4 + 
        2824*x2^5 - 15600*x1*x2*x3 - 7800*x2^2*x3 - 11680*x1*x2^2*x3 - 
        7112*x2^3*x3 - 10784*x1*x2^3*x3 - 1128*x2^4*x3 - 1800*x1*x2*x3^2 - 
        105360*x2^2*x3^2 - 33360*x1*x2^2*x3^2 - 231680*x2^3*x3^2 + 
        600*x2*x3^3 - 5760*x1*x2*x3^3 - 108560*x2^2*x3^3 + 2880*x2*x3^4)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-6720*x1*x2^4*x3 + 6720*x2^5*x3 + 3696*x1*x2^5*x3 - 3696*x2^6*x3 - 
        500640*x1*x2^3*x3^2 - 181440*x2^4*x3^2 - 689472*x1*x2^4*x3^2 - 
        11088*x2^5*x3^2 - 208320*x1*x2^2*x3^3 - 1018080*x2^3*x3^3 - 
        1592640*x1*x2^3*x3^3 - 3842496*x2^4*x3^3 + 104160*x2^2*x3^4 - 
        168000*x1*x2^2*x3^4 - 1656480*x2^3*x3^4 + 100800*x2^2*x3^5)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-272160*x1*x2^5*x3^2 + 272160*x2^6*x3^2 - 257040*x1*x2^6*x3^2 + 
        257040*x2^7*x3^2 - 2721600*x1*x2^4*x3^3 + 272160*x2^5*x3^3 - 
        8104320*x1*x2^5*x3^3 + 1950480*x2^6*x3^3 - 1360800*x1*x2^3*x3^4 - 
        1360800*x2^4*x3^4 - 14742000*x1*x2^4*x3^4 - 14953680*x2^5*x3^4 + 
        816480*x2^3*x3^5 - 2540160*x1*x2^3*x3^5 - 4914000*x2^4*x3^5 + 
        1693440*x2^3*x3^6)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (-997920*x1*x2^7*x3^3 + 997920*x2^8*x3^3 - 
        20956320*x1*x2^6*x3^4 + 7983360*x2^7*x3^4 - 34927200*x1*x2^5*x3^5 - 
        13970880*x2^6*x3^5 - 6985440*x1*x2^4*x3^6 + 4989600*x2^4*x3^7)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x2] + (-16/(3*x1) + 16/(3*x2) - 20/(x1^5*x2) + 53/(x1^2*x2) + 
      18/(x1*x2) + (200 - 120*x2 - 360*x3)/(15*x1^2) + 20/(x1*x3^5) + 
      (4*x1^3)/(x2^4*x3^5) - (16*x1^2)/(x2^3*x3^5) + (24*x1)/(x2^2*x3^5) - 
      20/(x2*x3^5) - (24*x2)/(x1^2*x3^5) + (16*x2^2)/(x1^3*x3^5) - 
      (4*x2^3)/(x1^4*x3^5) + (-180*x1^2 + 60*x1^3)/(15*x2^4*x3^4) + 
      (360*x1 + 270*x1^2)/(15*x2^3*x3^4) + (-180 - 900*x1 + 60*x1^2)/
       (15*x2^2*x3^4) + (870 - 180*x1 + 60*x1^2)/(15*x2*x3^4) - 
      (4*x2^3)/(x1^5*x3^4) + (240 - 120*x1 + 120*x1^2 - 360*x1*x2 + 360*x2^2)/
       (15*x3^4) + (-690 - 240*x2 + 120*x2^2 - 120*x2^3)/(15*x1*x3^4) + 
      (360*x2^2 - 120*x2^3)/(15*x1^4*x3^4) + (-540*x2 - 30*x2^2 - 60*x2^3)/
       (15*x1^3*x3^4) + (240 + 540*x2 + 180*x2^2 - 60*x2^3)/(15*x1^2*x3^4) + 
      (180*x1 - 240*x1^2 + 60*x1^3)/(15*x2^4*x3^3) + 
      (-120 - 330*x1 + 210*x1^2)/(15*x2^3*x3^3) + 
      (480 + 590*x1)/(15*x2^2*x3^3) + 2/(x1*x2*x3^3) + 
      (-1050 + 240*x1)/(15*x2*x3^3) + (16*x2^2)/(x1^5*x3^3) + 
      (240 + 660*x2 - 420*x2^2)/(15*x1^3*x3^3) + 
      (-510 + 120*x1 - 60*x2 + 240*x1*x2 - 240*x2^2)/(15*x3^3) + 
      (-570 - 20*x2 - 210*x2^2)/(15*x1^2*x3^3) + (690 + 480*x2 - 60*x2^2)/
       (15*x1*x3^3) + (-540*x2 - 30*x2^2 - 60*x2^3)/(15*x1^4*x3^3) + 
      (-160 - 700*x2)/(15*x1^2*x3^2) + (-565 - 520*x2)/(15*x1*x3^2) + 
      (-60 + 360*x1 - 240*x1^2 + 60*x1^3)/(15*x2^4*x3^2) + 
      (90 - 570*x1 + 210*x1^2)/(15*x2^3*x3^2) + 10/(x1*x2^2*x3^2) + 
      (80 + 350*x1)/(15*x2^2*x3^2) + 53/(x2*x3^2) + 32/(x1^2*x2*x3^2) + 
      142/(3*x1*x2*x3^2) - (24*x2)/(x1^5*x3^2) + (600 + 240*x2)/(15*x3^2) + 
      (-570 - 20*x2 - 210*x2^2)/(15*x1^3*x3^2) + 
      (240 + 540*x2 + 180*x2^2 - 60*x2^3)/(15*x1^4*x3^2) + 20/(x1^5*x3) - 
      36/(x1*x3) + (-565 - 520*x2)/(15*x1^2*x3) + 
      (-180 + 420*x1 - 180*x1^2 + 120*x1^3)/(15*x2^4*x3) - 4/(x1*x2^3*x3) + 
      (360 - 720*x1 + 60*x1^2)/(15*x2^3*x3) + 10/(x1^2*x2^2*x3) + 
      44/(3*x1*x2^2*x3) + (-230 + 520*x1)/(15*x2^2*x3) + 18/(x2*x3) + 
      106/(x1^3*x2*x3) + 418/(3*x1^2*x2*x3) + 68/(x1*x2*x3) + 
      (690 + 480*x2 - 60*x2^2)/(15*x1^3*x3) + 
      (-690 - 240*x2 + 120*x2^2 - 120*x2^3)/(15*x1^4*x3) + 
      (24*x3)/(x1^5*x2^2) - (16*x3^2)/(x1^5*x2^3) + (4*x3^3)/(x1^5*x2^4) + 
      (-800 + 120*x1 + 120*x3)/(15*x2^2) + (-1050 + 240*x3)/(15*x1^3*x2) + 
      (80 + 350*x3)/(15*x1^2*x2^2) + (-230 + 520*x3)/(15*x1*x2^2) + 
      (480 + 590*x3)/(15*x1^3*x2^2) + (-510 - 60*x2 - 240*x2^2 + 120*x3 + 
        240*x2*x3)/(15*x1^3) + (-480 + 120*x1 - 480*x1^2 + 120*x3 + 
        720*x1*x3 - 480*x3^2)/(15*x2^4) + (-1560*x1 + 1560*x2 - 2000*x1*x2 + 
        2000*x2^2 - 514*x1*x2^2 + 514*x2^3 - 640*x1*x2^3 + 640*x2^4)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      208/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      276/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (3120 - 1380*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-1408 + 140*x1 - 352*x2 - 100*x3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (780 - 1640*x2)/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (52*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (1640 + 655*x1 - 655*x2 + 400*x1*x2 - 
        400*x2^2 + 360*x1*x2^2 - 360*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (4920 - 3060*x2)/
       (15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (3900 - 3020*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (104*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (1760 + 1324*x1 - 1338*x2 + 240*x1*x2)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (104*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (600 + 300*x1 + 300*x3 + 480*x1*x3)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (3760 - 1624*x2 + 1038*x3 - 720*x2*x3)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-180 - 900*x3 + 60*x3^2)/(15*x1^4*x2^2) + (360 - 720*x3 + 60*x3^2)/
       (15*x1*x2^3) + (870 - 180*x3 + 60*x3^2)/(15*x1^4*x2) + 
      (240 + 360*x2^2 - 120*x3 - 360*x2*x3 + 120*x3^2)/(15*x1^4) + 
      (90 - 570*x3 + 210*x3^2)/(15*x1^2*x2^3) + (-120 - 330*x3 + 210*x3^2)/
       (15*x1^3*x2^3) + (1020 - 60*x1 + 240*x1^2 - 60*x3 - 480*x1*x3 + 
        240*x3^2)/(15*x2^3) + (360*x3 + 270*x3^2)/(15*x1^4*x2^3) + 
      (180*x3 - 240*x3^2 + 60*x3^3)/(15*x1^3*x2^4) + 
      (-60 + 360*x3 - 240*x3^2 + 60*x3^3)/(15*x1^2*x2^4) + 
      (-180*x3^2 + 60*x3^3)/(15*x1^4*x2^4) + 
      (-180 + 420*x3 - 180*x3^2 + 120*x3^3)/(15*x1*x2^4) + 
      (4400 - 655*x2 + 655*x3 - 400*x2*x3 + 400*x3^2 - 360*x2*x3^2 + 
        360*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-3350*x1 + 4600*x2 - 4644*x1*x2 + 3692*x2^2 - 
        740*x1*x2^2 + 84*x2^3 + 2650*x3 - 1234*x1*x3 - 1774*x2*x3 - 
        880*x1*x2*x3 + 1820*x2^2*x3 + 1028*x3^2 - 1720*x1*x3^2 + 
        3280*x2*x3^2 + 1640*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (1560*x2 - 1560*x3 + 2000*x2*x3 - 2000*x3^2 + 
        514*x2*x3^2 - 514*x3^3 + 640*x2*x3^3 - 640*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (3900*x1*x2^2 - 3900*x2^3 + 496*x1*x2^3 - 496*x2^4 + 1412*x1*x2^4 - 
        1412*x2^5 + 7800*x1*x2*x3 + 3900*x2^2*x3 + 5840*x1*x2^2*x3 + 
        3556*x2^3*x3 + 5392*x1*x2^3*x3 + 564*x2^4*x3 + 900*x1*x2*x3^2 + 
        52680*x2^2*x3^2 + 16680*x1*x2^2*x3^2 + 115840*x2^3*x3^2 - 
        300*x2*x3^3 + 2880*x1*x2*x3^3 + 54280*x2^2*x3^3 - 1440*x2*x3^4)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (3360*x1*x2^4*x3 - 3360*x2^5*x3 - 1848*x1*x2^5*x3 + 1848*x2^6*x3 + 
        250320*x1*x2^3*x3^2 + 90720*x2^4*x3^2 + 344736*x1*x2^4*x3^2 + 
        5544*x2^5*x3^2 + 104160*x1*x2^2*x3^3 + 509040*x2^3*x3^3 + 
        796320*x1*x2^3*x3^3 + 1921248*x2^4*x3^3 - 52080*x2^2*x3^4 + 
        84000*x1*x2^2*x3^4 + 828240*x2^3*x3^4 - 50400*x2^2*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (136080*x1*x2^5*x3^2 - 136080*x2^6*x3^2 + 128520*x1*x2^6*x3^2 - 
        128520*x2^7*x3^2 + 1360800*x1*x2^4*x3^3 - 136080*x2^5*x3^3 + 
        4052160*x1*x2^5*x3^3 - 975240*x2^6*x3^3 + 680400*x1*x2^3*x3^4 + 
        680400*x2^4*x3^4 + 7371000*x1*x2^4*x3^4 + 7476840*x2^5*x3^4 - 
        408240*x2^3*x3^5 + 1270080*x1*x2^3*x3^5 + 2457000*x2^4*x3^5 - 
        846720*x2^3*x3^6)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (498960*x1*x2^7*x3^3 - 498960*x2^8*x3^3 + 
        10478160*x1*x2^6*x3^4 - 3991680*x2^7*x3^4 + 17463600*x1*x2^5*x3^5 + 
        6985440*x2^6*x3^5 + 3492720*x1*x2^4*x3^6 - 2494800*x2^4*x3^7)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x2] + 
    (36/(x1*x2) + (-1200 - 480*x3)/(30*x1^2) + (-1200 - 480*x3)/(30*x2^2) - 
      (19*x1^3)/(15*x2^5*x3^5) + (74*x1^2 - 20*x1^3)/(30*x2^4*x3^5) + 
      (4*x1 - 91*x1^2)/(30*x2^3*x3^5) + (-28 + 475*x1 - 210*x1^2)/
       (30*x2^2*x3^5) - 22/(5*x1*x2*x3^5) + 
      (-850 + 3920*x1 - 2790*x1^2 + 480*x1^3)/(30*x2*x3^5) - 
      (19*x2^3)/(15*x1^5*x3^5) + (-28 + 475*x2 - 210*x2^2)/(30*x1^2*x3^5) + 
      (4*x2 - 91*x2^2)/(30*x1^3*x3^5) + (7700 - 17190*x1 + 7140*x1^2 - 
        17190*x2 + 23640*x1*x2 - 6480*x1^2*x2 + 7140*x2^2 - 6480*x1*x2^2)/
       (30*x3^5) + (74*x2^2 - 20*x2^3)/(30*x1^4*x3^5) + 
      (-850 + 3920*x2 - 2790*x2^2 + 480*x2^3)/(30*x1*x3^5) + 
      (134*x1^2 - 260*x1^3)/(30*x2^5*x3^4) + (-516*x1 + 684*x1^2 - 250*x1^3)/
       (30*x2^4*x3^4) + (939 - 600*x1 + 810*x1^2 - 240*x1^3)/(30*x2^3*x3^4) - 
      73/(2*x1*x2^2*x3^4) + (268 - 1570*x1 + 1020*x1^2 - 240*x1^3)/
       (30*x2^2*x3^4) - 73/(2*x1^2*x2*x3^4) - 4/(x1*x2*x3^4) + 
      (-1630 + 480*x1 - 120*x1^2 - 240*x1^3)/(30*x2*x3^4) + 
      (11560 - 4920*x1 + 1920*x1^2 - 4920*x2 - 1440*x1*x2 + 1920*x2^2)/
       (30*x3^4) + (134*x2^2 - 260*x2^3)/(30*x1^5*x3^4) + 
      (-516*x2 + 684*x2^2 - 250*x2^3)/(30*x1^4*x3^4) + 
      (-1630 + 480*x2 - 120*x2^2 - 240*x2^3)/(30*x1*x3^4) + 
      (939 - 600*x2 + 810*x2^2 - 240*x2^3)/(30*x1^3*x3^4) + 
      (268 - 1570*x2 + 1020*x2^2 - 240*x2^3)/(30*x1^2*x3^4) + 
      (-156*x1 + 1049*x1^2 - 120*x1^3)/(30*x2^5*x3^3) + 
      (1359 - 1320*x1 - 450*x1^2 - 120*x1^3)/(30*x2^4*x3^3) - 
      334/(15*x1*x2^3*x3^3) + (-1100 + 740*x1 - 320*x1^2 - 120*x1^3)/
       (30*x2^3*x3^3) - 1/(3*x1^2*x2^2*x3^3) + 217/(6*x1*x2^2*x3^3) + 
      (-130 + 840*x1 - 180*x1^2 - 120*x1^3)/(30*x2^2*x3^3) - 
      334/(15*x1^3*x2*x3^3) + 217/(6*x1^2*x2*x3^3) + 128/(3*x1*x2*x3^3) + 
      (-1760 + 2520*x1 - 120*x1^3)/(30*x2*x3^3) + 
      (-3240 - 120*x1 - 480*x1^2 - 120*x2 + 960*x1*x2 - 480*x2^2)/(30*x3^3) + 
      (-1760 + 2520*x2 - 120*x2^3)/(30*x1*x3^3) + 
      (1359 - 1320*x2 - 450*x2^2 - 120*x2^3)/(30*x1^4*x3^3) + 
      (-1100 + 740*x2 - 320*x2^2 - 120*x2^3)/(30*x1^3*x3^3) + 
      (-130 + 840*x2 - 180*x2^2 - 120*x2^3)/(30*x1^2*x3^3) + 
      (-156*x2 + 1049*x2^2 - 120*x2^3)/(30*x1^5*x3^3) + 
      (1600 - 240*x1 - 240*x2)/(30*x3^2) + 
      (-58 - 1605*x1 + 450*x1^2 - 120*x1^3)/(30*x2^5*x3^2) - 
      391/(6*x1*x2^4*x3^2) + (908 + 2270*x1 + 180*x1^2 - 120*x1^3)/
       (30*x2^4*x3^2) - 70/(3*x1^2*x2^3*x3^2) + 569/(6*x1*x2^3*x3^2) + 
      (-1450 - 1600*x1 + 240*x1^2 - 120*x1^3)/(30*x2^3*x3^2) - 
      70/(3*x1^3*x2^2*x3^2) + 140/(3*x1^2*x2^2*x3^2) - 182/(3*x1*x2^2*x3^2) + 
      (320 - 1300*x1 + 240*x1^2 - 120*x1^3)/(30*x2^2*x3^2) - 
      391/(6*x1^4*x2*x3^2) + 569/(6*x1^3*x2*x3^2) - 182/(3*x1^2*x2*x3^2) - 
      68/(3*x1*x2*x3^2) + (-20 - 1160*x1 + 240*x1^2 - 120*x1^3)/
       (30*x2*x3^2) + (908 + 2270*x2 + 180*x2^2 - 120*x2^3)/(30*x1^4*x3^2) + 
      (-1450 - 1600*x2 + 240*x2^2 - 120*x2^3)/(30*x1^3*x3^2) + 
      (320 - 1300*x2 + 240*x2^2 - 120*x2^3)/(30*x1^2*x3^2) + 
      (-20 - 1160*x2 + 240*x2^2 - 120*x2^3)/(30*x1*x3^2) + 
      (-58 - 1605*x2 + 450*x2^2 - 120*x2^3)/(30*x1^5*x3^2) - 16/(3*x3) - 
      18/(x1*x3) + 20/(x1*x2^5*x3) + (1390 + 1080*x1 - 1950*x1^2 + 240*x1^3)/
       (30*x2^5*x3) + 499/(6*x1^2*x2^4*x3) - 44/(x1*x2^4*x3) + 
      (-3650 + 2520*x1 - 360*x1^2)/(30*x2^4*x3) + 1114/(15*x1^3*x2^3*x3) - 
      833/(6*x1^2*x2^3*x3) + 38/(x1*x2^3*x3) + 
      (2500 - 360*x1 + 120*x1^2 - 120*x1^3)/(30*x2^3*x3) + 
      499/(6*x1^4*x2^2*x3) - 833/(6*x1^3*x2^2*x3) + 200/(3*x1^2*x2^2*x3) - 
      166/(3*x1*x2^2*x3) + (-1110 - 120*x1 + 240*x1^2 - 120*x1^3)/
       (30*x2^2*x3) - 18/(x2*x3) + 20/(x1^5*x2*x3) - 44/(x1^4*x2*x3) - 
      66/(x1^3*x2*x3) - 442/(3*x1^2*x2*x3) - 68/(x1*x2*x3) + 
      (-3650 + 2520*x2 - 360*x2^2)/(30*x1^4*x3) + 
      (2500 - 360*x2 + 120*x2^2 - 120*x2^3)/(30*x1^3*x3) + 
      (-1110 - 120*x2 + 240*x2^2 - 120*x2^3)/(30*x1^2*x3) + 
      (1390 + 1080*x2 - 1950*x2^2 + 240*x2^3)/(30*x1^5*x3) + 
      (79*x3^3)/(15*x1^5*x2^5) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1^2*(-1 + x1 + x3)^2) + (240*x2 - 480*x2^2 + 240*x2^3)/
       (30*x1*(-1 + x1 + x3)^2) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3^2*(-1 + x1 + x3)^2) + (240*x2 - 480*x2^2 + 240*x2^3)/
       (30*x3*(-1 + x1 + x3)^2) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1^3*(-1 + x1 + x3)) + (120*x2 - 240*x2^2 + 120*x2^3)/
       (30*x1^2*(-1 + x1 + x3)) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3^3*(-1 + x1 + x3)) + (120*x2 - 240*x2^2 + 120*x2^3)/
       (30*x3^2*(-1 + x1 + x3)) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x2^2*(-1 + x2 + x3)^2) + (240*x1 - 480*x1^2 + 240*x1^3)/
       (30*x2*(-1 + x2 + x3)^2) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x3^2*(-1 + x2 + x3)^2) + (240*x1 - 480*x1^2 + 240*x1^3)/
       (30*x3*(-1 + x2 + x3)^2) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x2^3*(-1 + x2 + x3)) + (120*x1 - 240*x1^2 + 120*x1^3)/
       (30*x2^2*(-1 + x2 + x3)) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x3^3*(-1 + x2 + x3)) + (120*x1 - 240*x1^2 + 120*x1^3)/
       (30*x3^2*(-1 + x2 + x3)) + (-480 - 3240*x1 + 240*x1^2 + 3480*x3 + 
        720*x1*x3 - 1200*x3^2)/(30*x2^4) + 
      (-480 - 3240*x2 + 240*x2^2 + 3480*x3 + 720*x2*x3 - 1200*x3^2)/
       (30*x1^4) - 208/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - 276/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (104*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-6240 + 2760*x2)/(30*x1^2*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1200 - 600*x1 - 600*x2 - 960*x1*x2)/(30*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (52*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (104*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (3616 - 120*x1 + 600*x2 + 1104*x3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1560 + 3280*x3)/(30*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-7800 + 6040*x3)/(30*x1^2*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-9840 + 6120*x3)/(30*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-3520 - 2648*x1 + 2676*x3 - 480*x1*x3)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-3520 - 2648*x2 + 2676*x3 - 480*x2*x3)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1020 - 120*x3 - 480*x1*x3 + 480*x3^2)/(30*x2^3) + 
      (1020 - 120*x3 - 480*x2*x3 + 480*x3^2)/(30*x1^3) + 
      (-6510*x1 + 7620*x1^2 + 6510*x3 - 6480*x1^2*x3 - 7620*x3^2 + 
        6480*x1*x3^2)/(30*x2^5) + (-6510*x2 + 7620*x2^2 + 6510*x3 - 
        6480*x2^2*x3 - 7620*x3^2 + 6480*x2*x3^2)/(30*x1^5) + 
      (-240*x3 + 480*x3^2 - 240*x3^3)/(30*x1*(-1 + x1 + x2)^2) + 
      (-240*x3 + 480*x3^2 - 240*x3^3)/(30*x2*(-1 + x1 + x2)^2) + 
      (-1390 - 1080*x3 + 1950*x3^2 - 240*x3^3)/(30*x1*x2^5) + 
      (-1390 - 1080*x3 + 1950*x3^2 - 240*x3^3)/(30*x1^5*x2) + 
      (-120*x3 + 240*x3^2 - 120*x3^3)/(30*x1^2*(-1 + x1 + x2)) + 
      (-120*x3 + 240*x3^2 - 120*x3^3)/(30*x2^2*(-1 + x1 + x2)) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x1^3*(-1 + x1 + x2)) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x2^3*(-1 + x1 + x2)) + 
      (-1780 - 1080*x3 + 120*x3^3)/(30*x1*x2^3) + 
      (-1780 - 1080*x3 + 120*x3^3)/(30*x1^3*x2) + 
      (1356*x3 - 1049*x3^2 + 120*x3^3)/(30*x1^3*x2^5) + 
      (1356*x3 - 1049*x3^2 + 120*x3^3)/(30*x1^5*x2^3) + 
      (-1262 + 1605*x3 - 450*x3^2 + 120*x3^3)/(30*x1^2*x2^5) + 
      (-1262 + 1605*x3 - 450*x3^2 + 120*x3^3)/(30*x1^5*x2^2) + 
      (650 + 1160*x3 - 240*x3^2 + 120*x3^3)/(30*x1*x2^2) + 
      (650 + 1160*x3 - 240*x3^2 + 120*x3^3)/(30*x1^2*x2) + 
      (-400 + 2000*x3 - 240*x3^2 + 120*x3^3)/(30*x1^2*x2^2) + 
      (-50 + 460*x3 + 180*x3^2 + 120*x3^3)/(30*x1^2*x2^3) + 
      (-50 + 460*x3 + 180*x3^2 + 120*x3^3)/(30*x1^3*x2^2) + 
      (4160 - 1280*x3 + 740*x3^2 + 120*x3^3)/(30*x1^3*x2^3) + 
      (3290 - 1680*x3 + 240*x3^3)/(30*x1*x2^4) + (3290 - 1680*x3 + 240*x3^3)/
       (30*x1^4*x2) + (1612 - 1550*x3 - 660*x3^2 + 240*x3^3)/(30*x1^2*x2^4) + 
      (1612 - 1550*x3 - 660*x3^2 + 240*x3^3)/(30*x1^4*x2^2) + 
      (-3159 - 30*x3^2 + 240*x3^3)/(30*x1^3*x2^4) + 
      (-3159 - 30*x3^2 + 240*x3^3)/(30*x1^4*x2^3) + (-734*x3^2 + 260*x3^3)/
       (30*x1^4*x2^5) + (-734*x3^2 + 260*x3^3)/(30*x1^5*x2^4) + 
      (2436*x3 - 804*x3^2 + 370*x3^3)/(30*x1^4*x2^4) + 
      (-3280 - 1310*x1 + 1310*x3 - 800*x1*x3 + 800*x3^2 - 720*x1*x3^2 + 
        720*x3^3)/(30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-8800 - 1310*x2 + 1310*x3 - 800*x2*x3 + 800*x3^2 - 
        720*x2*x3^2 + 720*x3^3)/(30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (2700*x1 + 2700*x2 + 1440*x1*x2 + 2160*x1*x2^2 - 
        720*x2^3 - 1200*x3 + 8260*x1*x3 + 7660*x2*x3 + 480*x1*x2*x3 - 
        1440*x2^2*x3 - 5328*x3^2 + 200*x1*x3^2 + 1480*x2*x3^2 + 2392*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (3120*x1 - 3120*x3 + 4000*x1*x3 - 4000*x3^2 + 1028*x1*x3^2 - 
        1028*x3^3 + 1280*x1*x3^3 - 1280*x3^4)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (3120*x2 - 3120*x3 + 4000*x2*x3 - 4000*x3^2 + 1028*x2*x3^2 - 
        1028*x3^3 + 1280*x2*x3^3 - 1280*x3^4)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-15600*x1*x2*x3 - 1800*x1*x2^2*x3 + 600*x2^3*x3 - 5760*x1*x2^3*x3 + 
        2880*x2^4*x3 - 7800*x1*x3^2 - 7800*x2*x3^2 - 11680*x1*x2*x3^2 - 
        105360*x2^2*x3^2 - 33360*x1*x2^2*x3^2 - 108560*x2^3*x3^2 + 
        7800*x3^3 - 992*x1*x3^3 - 7112*x2*x3^3 - 10784*x1*x2*x3^3 - 
        231680*x2^2*x3^3 + 992*x3^4 - 2824*x1*x3^4 - 1128*x2*x3^4 + 
        2824*x3^5)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) + (-208320*x1*x2^3*x3^2 + 104160*x2^4*x3^2 - 
        168000*x1*x2^4*x3^2 + 100800*x2^5*x3^2 - 500640*x1*x2^2*x3^3 - 
        1018080*x2^3*x3^3 - 1592640*x1*x2^3*x3^3 - 1656480*x2^4*x3^3 - 
        6720*x1*x2*x3^4 - 181440*x2^2*x3^4 - 689472*x1*x2^2*x3^4 - 
        3842496*x2^3*x3^4 + 6720*x2*x3^5 + 3696*x1*x2*x3^5 - 
        11088*x2^2*x3^5 - 3696*x2*x3^6)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-1360800*x1*x2^4*x3^3 + 816480*x2^5*x3^3 - 2540160*x1*x2^5*x3^3 + 
        1693440*x2^6*x3^3 - 2721600*x1*x2^3*x3^4 - 1360800*x2^4*x3^4 - 
        14742000*x1*x2^4*x3^4 - 4914000*x2^5*x3^4 - 272160*x1*x2^2*x3^5 + 
        272160*x2^3*x3^5 - 8104320*x1*x2^3*x3^5 - 14953680*x2^4*x3^5 + 
        272160*x2^2*x3^6 - 257040*x1*x2^2*x3^6 + 1950480*x2^3*x3^6 + 
        257040*x2^2*x3^7)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (-6985440*x1*x2^6*x3^4 + 4989600*x2^7*x3^4 - 
        34927200*x1*x2^5*x3^5 - 20956320*x1*x2^4*x3^6 - 13970880*x2^5*x3^6 - 
        997920*x1*x2^3*x3^7 + 7983360*x2^4*x3^7 + 997920*x2^3*x3^8)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x3] + s2*(-8/x1^3 - 8/x2^3 + (1650 - 480*x3)/(30*x1*x2^4) + 
      (1650 - 480*x3)/(30*x1^4*x2) - (79*x1^2)/(15*x2^5*x3^5) + 
      (456*x1 - 140*x1^2)/(30*x2^4*x3^5) + (-420 + 429*x1 - 120*x1^2)/
       (30*x2^3*x3^5) + 61/(15*x1*x2^2*x3^5) + (-456 + 330*x1 - 120*x1^2)/
       (30*x2^2*x3^5) + 61/(15*x1^2*x2*x3^5) + 167/(15*x1*x2*x3^5) + 
      (1410 - 2070*x1 + 240*x1^2)/(30*x2*x3^5) - (79*x2^2)/(15*x1^5*x3^5) + 
      (-8580 + 7860*x1 + 7860*x2 - 6480*x1*x2)/(30*x3^5) + 
      (456*x2 - 140*x2^2)/(30*x1^4*x3^5) + (-456 + 330*x2 - 120*x2^2)/
       (30*x1^2*x3^5) + (-420 + 429*x2 - 120*x2^2)/(30*x1^3*x3^5) + 
      (1410 - 2070*x2 + 240*x2^2)/(30*x1*x3^5) + (1650 - 480*x2)/
       (30*x1*x3^4) + (456*x1 - 140*x1^2)/(30*x2^5*x3^4) + 
      (-1000 - 240*x1 - 130*x1^2)/(30*x2^4*x3^4) + 215/(6*x1*x2^3*x3^4) + 
      (633 - 120*x1 - 120*x1^2)/(30*x2^3*x3^4) - 177/(5*x1^2*x2^2*x3^4) - 
      253/(30*x1*x2^2*x3^4) + (582 + 60*x1 - 120*x1^2)/(30*x2^2*x3^4) + 
      (1650 - 480*x1)/(30*x2*x3^4) + 215/(6*x1^3*x2*x3^4) - 
      253/(30*x1^2*x2*x3^4) - 542/(15*x1*x2*x3^4) + (-2520 + 480*x1 + 480*x2)/
       (30*x3^4) + (456*x2 - 140*x2^2)/(30*x1^5*x3^4) + 
      (-1000 - 240*x2 - 130*x2^2)/(30*x1^4*x3^4) + (633 - 120*x2 - 120*x2^2)/
       (30*x1^3*x3^4) + (582 + 60*x2 - 120*x2^2)/(30*x1^2*x3^4) - 8/x3^3 + 
      (-420 + 429*x1 - 120*x1^2)/(30*x2^5*x3^3) + 215/(6*x1*x2^4*x3^3) + 
      (633 - 120*x1 - 120*x1^2)/(30*x2^4*x3^3) - 91/(15*x1^2*x2^3*x3^3) - 
      947/(15*x1*x2^3*x3^3) + (-836 - 120*x1^2)/(30*x2^3*x3^3) - 
      91/(15*x1^3*x2^2*x3^3) + 488/(15*x1^2*x2^2*x3^3) + 
      36/(5*x1*x2^2*x3^3) + (-680 + 120*x1 - 120*x1^2)/(30*x2^2*x3^3) + 
      215/(6*x1^4*x2*x3^3) - 947/(15*x1^3*x2*x3^3) + 36/(5*x1^2*x2*x3^3) + 
      242/(15*x1*x2*x3^3) - (4*x1^2)/(x2*x3^3) - (4*x2^2)/(x1*x3^3) + 
      (-836 - 120*x2^2)/(30*x1^3*x3^3) + (633 - 120*x2 - 120*x2^2)/
       (30*x1^4*x3^3) + (-680 + 120*x2 - 120*x2^2)/(30*x1^2*x3^3) + 
      (-420 + 429*x2 - 120*x2^2)/(30*x1^5*x3^3) + 61/(15*x1*x2^5*x3^2) + 
      (-456 + 330*x1 - 120*x1^2)/(30*x2^5*x3^2) - 177/(5*x1^2*x2^4*x3^2) - 
      253/(30*x1*x2^4*x3^2) + (582 + 60*x1 - 120*x1^2)/(30*x2^4*x3^2) - 
      91/(15*x1^3*x2^3*x3^2) + 488/(15*x1^2*x2^3*x3^2) + 
      36/(5*x1*x2^3*x3^2) + (-680 + 120*x1 - 120*x1^2)/(30*x2^3*x3^2) - 
      9/(5*x1^4*x2^2*x3^2) - 442/(15*x1^3*x2^2*x3^2) - 
      556/(5*x1^2*x2^2*x3^2) - 176/(5*x1*x2^2*x3^2) + 
      (-440 + 120*x1 - 120*x1^2)/(30*x2^2*x3^2) + 1069/(15*x1^5*x2*x3^2) - 
      5833/(30*x1^4*x2*x3^2) - 1387/(15*x1^3*x2*x3^2) - 48/(x1^2*x2*x3^2) - 
      20/(x1*x2*x3^2) + (120*x1 - 120*x1^2)/(30*x2*x3^2) + 
      (582 + 60*x2 - 120*x2^2)/(30*x1^4*x3^2) + (-680 + 120*x2 - 120*x2^2)/
       (30*x1^3*x3^2) + (-440 + 120*x2 - 120*x2^2)/(30*x1^2*x3^2) + 
      (120*x2 - 120*x2^2)/(30*x1*x3^2) + (-456 + 330*x2 - 120*x2^2)/
       (30*x1^5*x3^2) + (1650 - 480*x2)/(30*x1^4*x3) + 61/(15*x1^2*x2^5*x3) + 
      167/(15*x1*x2^5*x3) + (1410 - 2070*x1 + 240*x1^2)/(30*x2^5*x3) + 
      (1650 - 480*x1)/(30*x2^4*x3) + 215/(6*x1^3*x2^4*x3) - 
      253/(30*x1^2*x2^4*x3) - 542/(15*x1*x2^4*x3) + 215/(6*x1^4*x2^3*x3) - 
      947/(15*x1^3*x2^3*x3) + 36/(5*x1^2*x2^3*x3) + 242/(15*x1*x2^3*x3) - 
      (4*x1^2)/(x2^3*x3) + 1069/(15*x1^5*x2^2*x3) - 5833/(30*x1^4*x2^2*x3) - 
      1387/(15*x1^3*x2^2*x3) - 48/(x1^2*x2^2*x3) - 20/(x1*x2^2*x3) + 
      (120*x1 - 120*x1^2)/(30*x2^2*x3) + 336/(x1^6*x2*x3) - 
      14833/(15*x1^5*x2*x3) - 1102/(3*x1^4*x2*x3) - 168/(x1^3*x2*x3) - 
      40/(x1^2*x2*x3) - (4*x2^2)/(x1^3*x3) + (120*x2 - 120*x2^2)/
       (30*x1^2*x3) + (1410 - 2070*x2 + 240*x2^2)/(30*x1^5*x3) - 
      (79*x3^2)/(15*x1^5*x2^5) - (4*x3^2)/(x1*x2^3) - (4*x3^2)/(x1^3*x2) + 
      (120 - 240*x2 + 120*x2^2)/(30*x1^2*(-1 + x1 + x3)^2) + 
      (-240*x2 + 240*x2^2)/(30*x1*(-1 + x1 + x3)^2) + 
      (120 - 240*x2 + 120*x2^2)/(30*x3^2*(-1 + x1 + x3)^2) + 
      (-240*x2 + 240*x2^2)/(30*x3*(-1 + x1 + x3)^2) + 
      (120 - 240*x2 + 120*x2^2)/(30*x1^3*(-1 + x1 + x3)) + 
      (-120*x2 + 120*x2^2)/(30*x1^2*(-1 + x1 + x3)) + 
      (120 - 240*x2 + 120*x2^2)/(30*x3^3*(-1 + x1 + x3)) + 
      (-120*x2 + 120*x2^2)/(30*x3^2*(-1 + x1 + x3)) + 
      (120 - 240*x1 + 120*x1^2)/(30*x2^2*(-1 + x2 + x3)^2) + 
      (-240*x1 + 240*x1^2)/(30*x2*(-1 + x2 + x3)^2) + 
      (120 - 240*x1 + 120*x1^2)/(30*x3^2*(-1 + x2 + x3)^2) + 
      (-240*x1 + 240*x1^2)/(30*x3*(-1 + x2 + x3)^2) + 
      (120 - 240*x1 + 120*x1^2)/(30*x2^3*(-1 + x2 + x3)) + 
      (-120*x1 + 120*x1^2)/(30*x2^2*(-1 + x2 + x3)) + 
      (120 - 240*x1 + 120*x1^2)/(30*x3^3*(-1 + x2 + x3)) + 
      (-120*x1 + 120*x1^2)/(30*x3^2*(-1 + x2 + x3)) + 
      (-2520 + 480*x1 + 480*x3)/(30*x2^4) + (-2520 + 480*x2 + 480*x3)/
       (30*x1^4) + (-8580 + 7860*x1 + 7860*x3 - 6480*x1*x3)/(30*x2^5) + 
      (-8580 + 7860*x2 + 7860*x3 - 6480*x2*x3)/(30*x1^5) + 
      (456*x3 - 140*x3^2)/(30*x1^4*x2^5) + (456*x3 - 140*x3^2)/
       (30*x1^5*x2^4) + (-1000 - 240*x3 - 130*x3^2)/(30*x1^4*x2^4) + 
      (-836 - 120*x3^2)/(30*x1^3*x2^3) + (633 - 120*x3 - 120*x3^2)/
       (30*x1^3*x2^4) + (633 - 120*x3 - 120*x3^2)/(30*x1^4*x2^3) + 
      (582 + 60*x3 - 120*x3^2)/(30*x1^2*x2^4) + (582 + 60*x3 - 120*x3^2)/
       (30*x1^4*x2^2) + (-680 + 120*x3 - 120*x3^2)/(30*x1^2*x2^3) + 
      (-680 + 120*x3 - 120*x3^2)/(30*x1^3*x2^2) + (-440 + 120*x3 - 120*x3^2)/
       (30*x1^2*x2^2) + (120*x3 - 120*x3^2)/(30*x1*x2^2) + 
      (120*x3 - 120*x3^2)/(30*x1^2*x2) + (-456 + 330*x3 - 120*x3^2)/
       (30*x1^2*x2^5) + (-456 + 330*x3 - 120*x3^2)/(30*x1^5*x2^2) + 
      (-420 + 429*x3 - 120*x3^2)/(30*x1^3*x2^5) + (-420 + 429*x3 - 120*x3^2)/
       (30*x1^5*x2^3) + 24/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^2) + 2854/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + 
      1427/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (720 - 2854*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (7320 - 720*x2 - 720*x3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      1427/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (720 - 2854*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) - (12*x2)/(x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1680 + 480*x1 + 480*x2 + 720*x1*x2)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (12*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (1680 + 480*x1 + 480*x3 + 720*x1*x3)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1680 + 480*x2 + 480*x3 + 720*x2*x3)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      48/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      1208/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      4032/(5*x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      6244/(15*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      8/(x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      192/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      8/(x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      60/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-720 - 240*x1 - 240*x3)/(30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-1920 - 240*x2 - 240*x3)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      192/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-720 - 240*x1 - 240*x2)/(30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (24*x2)/(5*x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-5980 + 384*x2)/
       (30*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-6600 + 2990*x2)/(30*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-216 + 3960*x2)/(30*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      8/(x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      60/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (24*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-13256 + 600*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-27182 + 6244*x2)/(30*x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-40200 + 12096*x2)/(30*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-1584 + 18120*x2)/(30*x1^5*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (24*x3)/(5*x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (24*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-5980 + 384*x3)/(30*x1^2*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-13256 + 600*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-6600 + 2990*x3)/(30*x1^3*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-216 + 3960*x3)/(30*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-27182 + 6244*x3)/(30*x1^3*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-40200 + 12096*x3)/(30*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-1584 + 18120*x3)/(30*x1^5*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      720/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 2232/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 1728/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      240/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 96/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 90/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      48/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-34020 - 2160*x3)/(30*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (10800 - 720*x3)/
       (30*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 90/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (72*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (3240 + 1620*x2)/
       (30*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 48/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-34020 - 2160*x2)/
       (30*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (10800 - 720*x2)/(30*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (360*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (23760 + 11880*x2)/
       (30*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (72*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (360*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (3240 + 1620*x3)/(30*x1^4*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (23760 + 11880*x3)/(30*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (120 - 240*x3 + 120*x3^2)/
       (30*x1^2*(-1 + x1 + x2)^2) + (120 - 240*x3 + 120*x3^2)/
       (30*x2^2*(-1 + x1 + x2)^2) + (120 - 240*x3 + 120*x3^2)/
       (30*x1^3*(-1 + x1 + x2)) + (120 - 240*x3 + 120*x3^2)/
       (30*x2^3*(-1 + x1 + x2)) + (-120*x3 + 120*x3^2)/
       (30*x1^2*(-1 + x1 + x2)) + (-120*x3 + 120*x3^2)/
       (30*x2^2*(-1 + x1 + x2)) + (1410 - 2070*x3 + 240*x3^2)/(30*x1*x2^5) + 
      (1410 - 2070*x3 + 240*x3^2)/(30*x1^5*x2) + (-240*x3 + 240*x3^2)/
       (30*x1*(-1 + x1 + x2)^2) + (-240*x3 + 240*x3^2)/
       (30*x2*(-1 + x1 + x2)^2) + (-1944 - 6616*x1 - 6616*x2 + 5000*x1*x2 - 
        2160*x1*x2^2 + 720*x2^3 - 6616*x3 + 5000*x1*x3 + 14240*x2*x3 - 
        4320*x1*x2*x3 - 35040*x2^2*x3 - 2160*x1*x3^2 - 35040*x2*x3^2 + 
        720*x3^3)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (12096*x1*x2*x3 + 27720*x1*x2^2*x3 - 9240*x2^3*x3 - 67200*x1*x2^3*x3 + 
        33600*x2^4*x3 + 27720*x1*x2*x3^2 - 87360*x2^2*x3^2 - 
        379680*x1*x2^2*x3^2 - 668640*x2^3*x3^2 - 9240*x2*x3^3 - 
        67200*x1*x2*x3^3 - 668640*x2^2*x3^3 + 33600*x2*x3^4)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-211680*x1*x2^3*x3^2 + 105840*x2^4*x3^2 - 1058400*x1*x2^4*x3^2 + 
        635040*x2^5*x3^2 - 211680*x1*x2^2*x3^3 - 211680*x2^3*x3^3 - 
        3961440*x1*x2^3*x3^3 - 2630880*x2^4*x3^3 + 105840*x2^2*x3^4 - 
        1058400*x1*x2^2*x3^4 - 2630880*x2^3*x3^4 + 635040*x2^2*x3^5)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-2993760*x1*x2^5*x3^3 + 1995840*x2^6*x3^3 - 9979200*x1*x2^4*x3^4 - 
        1995840*x2^5*x3^4 - 2993760*x1*x2^3*x3^5 - 1995840*x2^4*x3^5 + 
        1995840*x2^3*x3^6)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*(Log[2 - s2 - x1 - x2 - x3] - 
      Log[2 + s2 - x1 - x2 - x3]) + (20/(x1*x2^5) + 20/(x1^5*x2) - 
      36/(x1*x2) + (-160 - 700*x3)/(15*x1^2*x2^2) + 
      (-565 - 520*x3)/(15*x1*x2^2) + (-565 - 520*x3)/(15*x1^2*x2) + 
      (4*x1^3)/(x2^5*x3^4) + (-180*x1^2 + 60*x1^3)/(15*x2^4*x3^4) + 
      (180*x1 - 240*x1^2 + 60*x1^3)/(15*x2^3*x3^4) + 
      (-60 + 360*x1 - 240*x1^2 + 60*x1^3)/(15*x2^2*x3^4) + 
      (-180 + 420*x1 - 180*x1^2 + 120*x1^3)/(15*x2*x3^4) + 
      (4*x2^3)/(x1^5*x3^4) + (-480 + 120*x1 - 480*x1^2 + 120*x2 + 720*x1*x2 - 
        480*x2^2)/(15*x3^4) + (180*x2 - 240*x2^2 + 60*x2^3)/(15*x1^3*x3^4) + 
      (-60 + 360*x2 - 240*x2^2 + 60*x2^3)/(15*x1^2*x3^4) + 
      (-180*x2^2 + 60*x2^3)/(15*x1^4*x3^4) + 
      (-180 + 420*x2 - 180*x2^2 + 120*x2^3)/(15*x1*x3^4) - 
      (16*x1^2)/(x2^5*x3^3) + (360*x1 + 270*x1^2)/(15*x2^4*x3^3) + 
      (-120 - 330*x1 + 210*x1^2)/(15*x2^3*x3^3) + (90 - 570*x1 + 210*x1^2)/
       (15*x2^2*x3^3) - 4/(x1*x2*x3^3) + (360 - 720*x1 + 60*x1^2)/
       (15*x2*x3^3) - (16*x2^2)/(x1^5*x3^3) + (360 - 720*x2 + 60*x2^2)/
       (15*x1*x3^3) + (90 - 570*x2 + 210*x2^2)/(15*x1^2*x3^3) + 
      (-120 - 330*x2 + 210*x2^2)/(15*x1^3*x3^3) + 
      (1020 - 60*x1 + 240*x1^2 - 60*x2 - 480*x1*x2 + 240*x2^2)/(15*x3^3) + 
      (360*x2 + 270*x2^2)/(15*x1^4*x3^3) + (24*x1)/(x2^5*x3^2) + 
      (-180 - 900*x1 + 60*x1^2)/(15*x2^4*x3^2) + (480 + 590*x1)/
       (15*x2^3*x3^2) + 10/(x1*x2^2*x3^2) + (80 + 350*x1)/(15*x2^2*x3^2) + 
      10/(x1^2*x2*x3^2) + 44/(3*x1*x2*x3^2) + (-230 + 520*x1)/(15*x2*x3^2) + 
      (24*x2)/(x1^5*x3^2) + (-800 + 120*x1 + 120*x2)/(15*x3^2) + 
      (80 + 350*x2)/(15*x1^2*x3^2) + (-230 + 520*x2)/(15*x1*x3^2) + 
      (480 + 590*x2)/(15*x1^3*x3^2) + (-180 - 900*x2 + 60*x2^2)/
       (15*x1^4*x3^2) + 16/(3*x3) - 20/(x1^5*x3) + 53/(x1^2*x3) + 
      18/(x1*x3) - 20/(x2^5*x3) + (870 - 180*x1 + 60*x1^2)/(15*x2^4*x3) + 
      2/(x1*x2^3*x3) + (-1050 + 240*x1)/(15*x2^3*x3) + 53/(x2^2*x3) + 
      32/(x1^2*x2^2*x3) + 142/(3*x1*x2^2*x3) + 18/(x2*x3) + 
      106/(x1^3*x2*x3) + 418/(3*x1^2*x2*x3) + 68/(x1*x2*x3) + 
      (-1050 + 240*x2)/(15*x1^3*x3) + (870 - 180*x2 + 60*x2^2)/(15*x1^4*x3) - 
      (24*x3)/(x1^2*x2^5) - (24*x3)/(x1^5*x2^2) + (16*x3^2)/(x1^3*x2^5) + 
      (16*x3^2)/(x1^5*x2^3) - (4*x3^3)/(x1^4*x2^5) - (4*x3^3)/(x1^5*x2^4) + 
      (600 + 240*x3)/(15*x1^2) + (600 + 240*x3)/(15*x2^2) + 
      (240 + 660*x3 - 420*x3^2)/(15*x1^3*x2^3) + 
      (-510 + 120*x1 - 60*x3 + 240*x1*x3 - 240*x3^2)/(15*x2^3) + 
      (-510 + 120*x2 - 60*x3 + 240*x2*x3 - 240*x3^2)/(15*x1^3) + 
      (-570 - 20*x3 - 210*x3^2)/(15*x1^2*x2^3) + (-570 - 20*x3 - 210*x3^2)/
       (15*x1^3*x2^2) + (690 + 480*x3 - 60*x3^2)/(15*x1*x2^3) + 
      (690 + 480*x3 - 60*x3^2)/(15*x1^3*x2) + 
      208/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (4920 - 3060*x3)/(15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (3900 - 3020*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (780 - 1640*x3)/
       (15*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1808 + 60*x1 - 300*x2 - 552*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      276/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (3120 - 1380*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (104*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (600 + 300*x1 + 300*x2 + 480*x1*x2)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (52*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (104*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (1760 + 1324*x1 - 1338*x3 + 240*x1*x3)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1760 + 1324*x2 - 1338*x3 + 240*x2*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (240 - 120*x1 + 120*x1^2 - 360*x1*x3 + 
        360*x3^2)/(15*x2^4) + (240 - 120*x2 + 120*x2^2 - 360*x2*x3 + 
        360*x3^2)/(15*x1^4) + (-1350*x1 - 1350*x2 - 720*x1*x2 - 
        1080*x1*x2^2 + 360*x2^3 + 600*x3 - 4130*x1*x3 - 3830*x2*x3 - 
        240*x1*x2*x3 + 720*x2^2*x3 + 2664*x3^2 - 100*x1*x3^2 - 740*x2*x3^2 - 
        1196*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (1640 + 655*x1 - 655*x3 + 400*x1*x3 - 400*x3^2 + 360*x1*x3^2 - 
        360*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (4400 + 655*x2 - 655*x3 + 400*x2*x3 - 400*x3^2 + 
        360*x2*x3^2 - 360*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-690 - 240*x3 + 120*x3^2 - 120*x3^3)/
       (15*x1*x2^4) + (-690 - 240*x3 + 120*x3^2 - 120*x3^3)/(15*x1^4*x2) + 
      (360*x3^2 - 120*x3^3)/(15*x1^4*x2^4) + (-540*x3 - 30*x3^2 - 60*x3^3)/
       (15*x1^3*x2^4) + (-540*x3 - 30*x3^2 - 60*x3^3)/(15*x1^4*x2^3) + 
      (240 + 540*x3 + 180*x3^2 - 60*x3^3)/(15*x1^2*x2^4) + 
      (240 + 540*x3 + 180*x3^2 - 60*x3^3)/(15*x1^4*x2^2) + 
      (-1560*x1 + 1560*x3 - 2000*x1*x3 + 2000*x3^2 - 514*x1*x3^2 + 514*x3^3 - 
        640*x1*x3^3 + 640*x3^4)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (-1560*x2 + 1560*x3 - 2000*x2*x3 + 2000*x3^2 - 
        514*x2*x3^2 + 514*x3^3 - 640*x2*x3^3 + 640*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (7800*x1*x2*x3 + 900*x1*x2^2*x3 - 300*x2^3*x3 + 2880*x1*x2^3*x3 - 
        1440*x2^4*x3 + 3900*x1*x3^2 + 3900*x2*x3^2 + 5840*x1*x2*x3^2 + 
        52680*x2^2*x3^2 + 16680*x1*x2^2*x3^2 + 54280*x2^3*x3^2 - 3900*x3^3 + 
        496*x1*x3^3 + 3556*x2*x3^3 + 5392*x1*x2*x3^3 + 115840*x2^2*x3^3 - 
        496*x3^4 + 1412*x1*x3^4 + 564*x2*x3^4 - 1412*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (104160*x1*x2^3*x3^2 - 52080*x2^4*x3^2 + 84000*x1*x2^4*x3^2 - 
        50400*x2^5*x3^2 + 250320*x1*x2^2*x3^3 + 509040*x2^3*x3^3 + 
        796320*x1*x2^3*x3^3 + 828240*x2^4*x3^3 + 3360*x1*x2*x3^4 + 
        90720*x2^2*x3^4 + 344736*x1*x2^2*x3^4 + 1921248*x2^3*x3^4 - 
        3360*x2*x3^5 - 1848*x1*x2*x3^5 + 5544*x2^2*x3^5 + 1848*x2*x3^6)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (680400*x1*x2^4*x3^3 - 408240*x2^5*x3^3 + 1270080*x1*x2^5*x3^3 - 
        846720*x2^6*x3^3 + 1360800*x1*x2^3*x3^4 + 680400*x2^4*x3^4 + 
        7371000*x1*x2^4*x3^4 + 2457000*x2^5*x3^4 + 136080*x1*x2^2*x3^5 - 
        136080*x2^3*x3^5 + 4052160*x1*x2^3*x3^5 + 7476840*x2^4*x3^5 - 
        136080*x2^2*x3^6 + 128520*x1*x2^2*x3^6 - 975240*x2^3*x3^6 - 
        128520*x2^2*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (3492720*x1*x2^6*x3^4 - 2494800*x2^7*x3^4 + 
        17463600*x1*x2^5*x3^5 + 10478160*x1*x2^4*x3^6 + 6985440*x2^5*x3^6 + 
        498960*x1*x2^3*x3^7 - 3991680*x2^4*x3^7 - 498960*x2^3*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x3]) + 
  ((CA - 2*CF)*CF*(16/(3*x1^2) + 16/(3*x2^2) + (1460 - 480*x1 - 480*x3)/
      (15*x2^3) + (1460 - 480*x2 - 480*x3)/(15*x1^3) + 
     (26*x1^2)/(15*x2^4*x3^4) + (48*x1 + 70*x1^2)/(15*x2^3*x3^4) + 
     (-380 - 68*x1 + 60*x1^2)/(15*x2^2*x3^4) + 168/(5*x1*x2*x3^4) + 
     (-488 + 620*x1 - 240*x1^2)/(15*x2*x3^4) + (26*x2^2)/(15*x1^4*x3^4) + 
     (7280 - 6780*x1 - 6780*x2 + 6480*x1*x2)/(15*x3^4) + 
     (-488 + 620*x2 - 240*x2^2)/(15*x1*x3^4) + (-380 - 68*x2 + 60*x2^2)/
      (15*x1^2*x3^4) + (48*x2 + 70*x2^2)/(15*x1^3*x3^4) + 
     (1460 - 480*x1 - 480*x2)/(15*x3^3) + (48*x1 + 70*x1^2)/(15*x2^4*x3^3) + 
     (-446 - 132*x1 + 110*x1^2)/(15*x2^3*x3^3) + 24/(x1*x2^2*x3^3) + 
     (97 - 50*x1 + 90*x1^2)/(15*x2^2*x3^3) + 24/(x1^2*x2*x3^3) - 
     52/(3*x1*x2*x3^3) + (-523 + 340*x1 - 30*x1^2)/(15*x2*x3^3) + 
     (-523 + 340*x2 - 30*x2^2)/(15*x1*x3^3) + (48*x2 + 70*x2^2)/
      (15*x1^4*x3^3) + (97 - 50*x2 + 90*x2^2)/(15*x1^2*x3^3) + 
     (-446 - 132*x2 + 110*x2^2)/(15*x1^3*x3^3) + 16/(3*x3^2) + 
     (-380 - 68*x1 + 60*x1^2)/(15*x2^4*x3^2) + 24/(x1*x2^3*x3^2) + 
     (97 - 50*x1 + 90*x1^2)/(15*x2^3*x3^2) - 212/(5*x1^2*x2^2*x3^2) + 
     16/(15*x1*x2^2*x3^2) + (-68 + 40*x1 + 60*x1^2)/(15*x2^2*x3^2) + 
     24/(x1^3*x2*x3^2) + 16/(15*x1^2*x2*x3^2) - 4/(3*x1*x2*x3^2) + 
     (-210 + 180*x1 + 30*x1^2)/(15*x2*x3^2) + (-210 + 180*x2 + 30*x2^2)/
      (15*x1*x3^2) + (-380 - 68*x2 + 60*x2^2)/(15*x1^4*x3^2) + 
     (-68 + 40*x2 + 60*x2^2)/(15*x1^2*x3^2) + (97 - 50*x2 + 90*x2^2)/
      (15*x1^3*x3^2) + 168/(5*x1*x2^4*x3) + (-488 + 620*x1 - 240*x1^2)/
      (15*x2^4*x3) + 24/(x1^2*x2^3*x3) - 52/(3*x1*x2^3*x3) + 
     (-523 + 340*x1 - 30*x1^2)/(15*x2^3*x3) + 24/(x1^3*x2^2*x3) + 
     16/(15*x1^2*x2^2*x3) - 4/(3*x1*x2^2*x3) + (-210 + 180*x1 + 30*x1^2)/
      (15*x2^2*x3) + 168/(5*x1^4*x2*x3) - 188/(15*x1^3*x2*x3) + 
     2/(x1^2*x2*x3) + 104/(15*x1*x2*x3) + (-180 + 120*x1 + 60*x1^2)/
      (15*x2*x3) + (-488 + 620*x2 - 240*x2^2)/(15*x1^4*x3) + 
     (-523 + 340*x2 - 30*x2^2)/(15*x1^3*x3) + (-210 + 180*x2 + 30*x2^2)/
      (15*x1^2*x3) + (-180 + 120*x2 + 60*x2^2)/(15*x1*x3) + 
     (26*x3^2)/(15*x1^4*x2^4) + (180 - 120*x2 - 60*x2^2)/
      (15*x1*(-1 + x1 + x3)) + (-30 + 60*x2 - 30*x2^2)/
      (15*x1^2*(-1 + x1 + x3)) + (30 - 60*x2 + 30*x2^2)/
      (15*x1^3*(-1 + x1 + x3)) + (30 - 60*x2 + 30*x2^2)/
      (15*x3^3*(-1 + x1 + x3)) + (-30 + 60*x2 - 30*x2^2)/
      (15*x3^2*(-1 + x1 + x3)) + (180 - 120*x2 - 60*x2^2)/
      (15*x3*(-1 + x1 + x3)) + (30 - 60*x1 + 30*x1^2)/
      (15*x2^3*(-1 + x2 + x3)) + (-30 + 60*x1 - 30*x1^2)/
      (15*x2^2*(-1 + x2 + x3)) + (180 - 120*x1 - 60*x1^2)/
      (15*x2*(-1 + x2 + x3)) + (30 - 60*x1 + 30*x1^2)/
      (15*x3^3*(-1 + x2 + x3)) + (-30 + 60*x1 - 30*x1^2)/
      (15*x3^2*(-1 + x2 + x3)) + (180 - 120*x1 - 60*x1^2)/
      (15*x3*(-1 + x2 + x3)) + (7280 - 6780*x1 - 6780*x3 + 6480*x1*x3)/
      (15*x2^4) + (7280 - 6780*x2 - 6780*x3 + 6480*x2*x3)/(15*x1^4) + 
     (-488 + 620*x3 - 240*x3^2)/(15*x1*x2^4) + (-488 + 620*x3 - 240*x3^2)/
      (15*x1^4*x2) + (180 - 120*x3 - 60*x3^2)/(15*x1*(-1 + x1 + x2)) + 
     (180 - 120*x3 - 60*x3^2)/(15*x2*(-1 + x1 + x2)) + 
     (-30 + 60*x3 - 30*x3^2)/(15*x1^2*(-1 + x1 + x2)) + 
     (-30 + 60*x3 - 30*x3^2)/(15*x2^2*(-1 + x1 + x2)) + 
     (-523 + 340*x3 - 30*x3^2)/(15*x1*x2^3) + (-523 + 340*x3 - 30*x3^2)/
      (15*x1^3*x2) + (-504 + 98*x1 + 98*x2 - 104*x1*x2 + 98*x3 - 104*x1*x3 + 
       4576*x2*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
        2) - 64/(5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
     48/(5*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
     20/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
     10/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
     (144 - 50*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
        x3^2)) + 10/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
        x3^2)) + (144 - 50*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
        2*x2*x3 + x3^2)) - (24*x2)/(5*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
        2*x1*x3 - 2*x2*x3 + x3^2)) + (90 + 40*x1 + 40*x2)/
      (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
     (24*x3)/(5*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
     (90 + 40*x1 + 40*x3)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
        x3^2)) + (90 + 40*x2 + 40*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 
        2*x1*x3 - 2*x2*x3 + x3^2)) + (30 - 60*x3 + 30*x3^2)/
      (15*x1^3*(-1 + x1 + x2)) + (30 - 60*x3 + 30*x3^2)/
      (15*x2^3*(-1 + x1 + x2)) + (-210 + 180*x3 + 30*x3^2)/(15*x1*x2^2) + 
     (-210 + 180*x3 + 30*x3^2)/(15*x1^2*x2) + (-380 - 68*x3 + 60*x3^2)/
      (15*x1^2*x2^4) + (-380 - 68*x3 + 60*x3^2)/(15*x1^4*x2^2) + 
     (-68 + 40*x3 + 60*x3^2)/(15*x1^2*x2^2) + (-180 + 120*x3 + 60*x3^2)/
      (15*x1*x2) + (48*x3 + 70*x3^2)/(15*x1^3*x2^4) + 
     (48*x3 + 70*x3^2)/(15*x1^4*x2^3) + (97 - 50*x3 + 90*x3^2)/
      (15*x1^2*x2^3) + (97 - 50*x3 + 90*x3^2)/(15*x1^3*x2^2) + 
     (-446 - 132*x3 + 110*x3^2)/(15*x1^3*x2^3) + 
     (4320*x1*x2*x3 + 14040*x1*x2^2*x3 - 4680*x2^3*x3 + 14040*x1*x2*x3^2 + 
       42624*x2^2*x3^2 - 4680*x2*x3^3)/
      (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
     (66528*x1*x2^3*x3^2 - 33264*x2^4*x3^2 + 66528*x1*x2^2*x3^3 + 
       66528*x2^3*x3^3 - 33264*x2^2*x3^4)/
      (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
     ((-40 - 40*x3)/(x1^3*x2^4) + (-40 - 40*x3)/(x1^4*x2^3) + 
       (24*x1 - 24*x3)/x2^3 + (-88 - 12*x3)/(x1*x2^4) - 
       2/(x1^4*x2^5*(-1 + x3)) + 14/(x1^3*x2^5*(-1 + x3)) - 
       42/(x1^2*x2^5*(-1 + x3)) + 72/(x1*x2^5*(-1 + x3)) + 
       (-82 + 70*x1 - 46*x1^2 + 20*x1^3 - 4*x1^4)/(x2^5*(-1 + x3)) - 
       2/(x1^5*x2^4*(-1 + x3)) + 12/(x1^4*x2^4*(-1 + x3)) - 
       40/(x1^3*x2^4*(-1 + x3)) + 80/(x1^2*x2^4*(-1 + x3)) - 
       90/(x1*x2^4*(-1 + x3)) + (48 - 12*x1^2 + 4*x1^3)/(x2^4*(-1 + x3)) + 
       14/(x1^5*x2^3*(-1 + x3)) - 40/(x1^4*x2^3*(-1 + x3)) + 
       52/(x1^3*x2^3*(-1 + x3)) - 50/(x1^2*x2^3*(-1 + x3)) + 
       38/(x1*x2^3*(-1 + x3)) + (-22 + 12*x1 - 4*x1^2)/(x2^3*(-1 + x3)) - 
       42/(x1^5*x2^2*(-1 + x3)) + 80/(x1^4*x2^2*(-1 + x3)) - 
       50/(x1^3*x2^2*(-1 + x3)) + 16/(x1^2*x2^2*(-1 + x3)) - 
       4/(x1*x2^2*(-1 + x3)) + (-4 + 4*x1)/(x2^2*(-1 + x3)) + 
       72/(x1^5*x2*(-1 + x3)) - 90/(x1^4*x2*(-1 + x3)) + 
       38/(x1^3*x2*(-1 + x3)) - 4/(x1^2*x2*(-1 + x3)) + 
       (-4 + 4*x2)/(x1^2*(-1 + x3)) + (-22 + 12*x2 - 4*x2^2)/
        (x1^3*(-1 + x3)) + (48 - 12*x2^2 + 4*x2^3)/(x1^4*(-1 + x3)) + 
       (-82 + 70*x2 - 46*x2^2 + 20*x2^3 - 4*x2^4)/(x1^5*(-1 + x3)) - 
       2/(x1^4*(-1 + x2)*x3^5) + 14/(x1^3*(-1 + x2)*x3^5) - 
       42/(x1^2*(-1 + x2)*x3^5) + 72/(x1*(-1 + x2)*x3^5) + 
       (-82 + 70*x1 - 46*x1^2 + 20*x1^3 - 4*x1^4)/((-1 + x2)*x3^5) + 
       2/((-1 + x1)*x2^4*x3^5) + (2 + 2*x1 + 2*x1^2 + 2*x1^3)/(x2^4*x3^5) - 
       14/((-1 + x1)*x2^3*x3^5) + (-14 - 14*x1 - 14*x1^2 - 2*x1^3)/
        (x2^3*x3^5) + 42/((-1 + x1)*x2^2*x3^5) + 
       (42 + 42*x1 + 14*x1^2 - 2*x1^3)/(x2^2*x3^5) - 72/((-1 + x1)*x2*x3^5) + 
       (-72 - 44*x1 + 12*x1^2 - 4*x1^3 - 4*x1^4)/(x2*x3^5) + 
       (40*x1 - 20*x1^2 + 40*x1^3 - 40*x2 - 80*x1^2*x2 + 20*x2^2 + 
         80*x1*x2^2 - 40*x2^3)/x3^5 + (-2 - 2*x2 - 2*x2^2 - 2*x2^3)/
        (x1^4*x3^5) + (-42 - 42*x2 - 14*x2^2 + 2*x2^3)/(x1^2*x3^5) + 
       (14 + 14*x2 + 14*x2^2 + 2*x2^3)/(x1^3*x3^5) + 
       (82 - 70*x2 + 46*x2^2 - 20*x2^3 + 4*x2^4)/((-1 + x1)*x3^5) + 
       (72 + 44*x2 - 12*x2^2 + 4*x2^3 + 4*x2^4)/(x1*x3^5) + 
       (-40 - 40*x2)/(x1^3*x3^4) + (-88 - 12*x2)/(x1*x3^4) + 
       (52 - 12*x1)/((-1 + x2)*x3^4) - 2/(x1^5*(-1 + x2)*x3^4) + 
       12/(x1^4*(-1 + x2)*x3^4) - 40/(x1^3*(-1 + x2)*x3^4) + 
       80/(x1^2*(-1 + x2)*x3^4) - 90/(x1*(-1 + x2)*x3^4) + 
       2/((-1 + x1)*x2^5*x3^4) + (2 + 2*x1 + 2*x1^2 + 2*x1^3)/(x2^5*x3^4) - 
       12/((-1 + x1)*x2^4*x3^4) + (-12 - 12*x1 - 12*x1^2 + 4*x1^3)/
        (x2^4*x3^4) + 40/((-1 + x1)*x2^3*x3^4) + (40 + 40*x1)/(x2^3*x3^4) + 
       (-80 - 44*x1)/(x2^2*x3^4) - 80/((-1 + x1)*x2^2*x3^4) + 
       90/((-1 + x1)*x2*x3^4) + (88 + 12*x1)/(x2*x3^4) + 
       (-52 + 12*x2)/((-1 + x1)*x3^4) + (80 + 44*x2)/(x1^2*x3^4) + 
       (12 + 12*x2 + 12*x2^2 - 4*x2^3)/(x1^4*x3^4) + 
       (-2 - 2*x2 - 2*x2^2 - 2*x2^3)/(x1^5*x3^4) + 
       (-16*x1^3 + 48*x1^2*x2 - 48*x1*x2^2 + 16*x2^3)/x3^4 + 
       (-40 - 40*x2)/(x1^4*x3^3) + (24*x1 - 24*x2)/x3^3 + 
       14/(x1^5*(-1 + x2)*x3^3) - 40/(x1^4*(-1 + x2)*x3^3) + 
       52/(x1^3*(-1 + x2)*x3^3) - 50/(x1^2*(-1 + x2)*x3^3) + 
       38/(x1*(-1 + x2)*x3^3) + (-26 + 24*x1 - 16*x1^2 + 4*x1^3)/
        ((-1 + x2)*x3^3) - 14/((-1 + x1)*x2^5*x3^3) + 
       (-14 - 14*x1 - 14*x1^2 - 2*x1^3)/(x2^5*x3^3) + 
       40/((-1 + x1)*x2^4*x3^3) + (40 + 40*x1)/(x2^4*x3^3) - 
       52/((-1 + x1)*x2^3*x3^3) + (-52 - 12*x1 + 12*x1^2 - 4*x1^3)/
        (x2^3*x3^3) + 50/((-1 + x1)*x2^2*x3^3) + 
       (42 - 10*x1 + 12*x1^2 - 4*x1^3)/(x2^2*x3^3) - 38/((-1 + x1)*x2*x3^3) + 
       (-24 - 16*x1 + 8*x1^2 - 4*x1^3)/(x2*x3^3) + 
       (26 - 24*x2 + 16*x2^2 - 4*x2^3)/((-1 + x1)*x3^3) + 
       (14 + 14*x2 + 14*x2^2 + 2*x2^3)/(x1^5*x3^3) + 
       (-42 + 10*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3^3) + 
       (52 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^3) + 
       (24 + 16*x2 - 8*x2^2 + 4*x2^3)/(x1*x3^3) - 42/(x1^5*(-1 + x2)*x3^2) + 
       80/(x1^4*(-1 + x2)*x3^2) - 50/(x1^3*(-1 + x2)*x3^2) + 
       16/(x1^2*(-1 + x2)*x3^2) - 4/(x1*(-1 + x2)*x3^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)*x3^2) + 
       42/((-1 + x1)*x2^5*x3^2) + (42 + 42*x1 + 14*x1^2 - 2*x1^3)/
        (x2^5*x3^2) + (-80 - 44*x1)/(x2^4*x3^2) - 80/((-1 + x1)*x2^4*x3^2) + 
       50/((-1 + x1)*x2^3*x3^2) + (42 - 10*x1 + 12*x1^2 - 4*x1^3)/
        (x2^3*x3^2) - 16/((-1 + x1)*x2^2*x3^2) + (-8*x1 + 12*x1^2 - 4*x1^3)/
        (x2^2*x3^2) + 4/((-1 + x1)*x2*x3^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
        (x2*x3^2) + (80 + 44*x2)/(x1^4*x3^2) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
        ((-1 + x1)*x3^2) + (-42 - 42*x2 - 14*x2^2 + 2*x2^3)/(x1^5*x3^2) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3^2) + 
       (-42 + 10*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1*x3^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^4*x3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*x3) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*x3) + 72/(x1^5*(-1 + x2)*x3) - 
       90/(x1^4*(-1 + x2)*x3) + 38/(x1^3*(-1 + x2)*x3) - 
       4/(x1^2*(-1 + x2)*x3) + (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/
        ((-1 + x2)*x3) - 72/((-1 + x1)*x2^5*x3) + 
       (-72 - 44*x1 + 12*x1^2 - 4*x1^3 - 4*x1^4)/(x2^5*x3) + 
       90/((-1 + x1)*x2^4*x3) + (88 + 12*x1)/(x2^4*x3) - 
       38/((-1 + x1)*x2^3*x3) + (-24 - 16*x1 + 8*x1^2 - 4*x1^3)/(x2^3*x3) + 
       4/((-1 + x1)*x2^2*x3) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^2*x3) + 
       (16 - 32*x1 + 24*x1^2 - 8*x1^3)/(x2*x3) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/((-1 + x1)*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^4*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*x3) + 
       (24 + 24*x2 - 16*x2^2 + 4*x2^3)/(x1^3*x3) + (8*x2 - 12*x2^2 + 4*x2^3)/
        ((-1 + x1)^2*x3) + (-12 + 20*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3) + 
       (-96 + 12*x2 - 24*x2^2 + 8*x2^3)/(x1^4*x3) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/(x1*x3) + 
       (72 + 52*x2 - 36*x2^2 + 28*x2^3 - 4*x2^4)/(x1^5*x3) + 
       (-32 + 64*x2 - 32*x2^2)/(-1 + x1 + x3)^3 + 
       (8 - 24*x2 + 24*x2^2 - 8*x2^3)/(x1*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^2*(-1 + x1 + x3)^3) + 
       (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/(x1*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^3*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^4*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^4*(-1 + x1 + x3)) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + 
       (32 - 64*x1 + 32*x1^2)/(-1 + x2 + x3)^3 + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^3) + 
       (8 - 24*x1 + 24*x1^2 - 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)^3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)^3) + 
       (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/(x2*(-1 + x2 + x3)^3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^3*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^4*(-1 + x2 + x3)) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
       (8*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
       (16 - 32*x1 + 24*x1^2 - 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^4*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*(-1 + x2 + x3)) + 
       (8*x1 - 12*x1^2 + 4*x1^3)/(x2^2*(-1 + x2 + x3)) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/(x2*(-1 + x2 + x3)) + 
       (-4 + 4*x3)/(x1^2*(-1 + x2)) + (-52 + 12*x3)/((-1 + x1)*x2^4) + 
       (80 + 44*x3)/(x1^2*x2^4) + (80 + 44*x3)/(x1^4*x2^2) + 
       (-32 + 64*x3 - 32*x3^2)/(-1 + x1 + x2)^3 + (-22 + 12*x3 - 4*x3^2)/
        (x1^3*(-1 + x2)) + (16 - 56*x2 + 32*x2^2 - 56*x3 + 32*x3^2)/x1^3 + 
       (40*x1 - 20*x1^2 + 40*x1^3 - 40*x3 - 80*x1^2*x3 + 20*x3^2 + 
         80*x1*x3^2 - 40*x3^3)/x2^5 + (336 - 328*x2 + 96*x2^2 - 16*x2^3 - 
         328*x3 + 320*x2*x3 - 48*x2^2*x3 + 96*x3^2 - 48*x2*x3^2 - 16*x3^3)/
        x1^4 + (16 - 32*x3 + 24*x3^2 - 8*x3^3)/((-1 + x1)*x2) + 
       (16 - 32*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)) + 
       (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
       (272 - 1016*x2 + 620*x2^2 - 8*x2^3 - 1016*x3 + 2560*x2*x3 - 
         1496*x2^2*x3 + 620*x3^2 - 1496*x2*x3^2 + 864*x2^2*x3^2 - 8*x3^3)/
        x1^5 + (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)*x2^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^4*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)) + 
       (12 + 12*x3 + 12*x3^2 - 4*x3^3)/(x1^4*x2^4) + 
       (26 - 24*x3 + 16*x3^2 - 4*x3^3)/((-1 + x1)*x2^3) + 
       (-2 - 2*x3 - 2*x3^2 - 2*x3^3)/(x1^4*x2^5) + 
       (-2 - 2*x3 - 2*x3^2 - 2*x3^3)/(x1^5*x2^4) + 
       (-42 - 42*x3 - 14*x3^2 + 2*x3^3)/(x1^2*x2^5) + 
       (-42 - 42*x3 - 14*x3^2 + 2*x3^3)/(x1^5*x2^2) + 
       (14 + 14*x3 + 14*x3^2 + 2*x3^3)/(x1^3*x2^5) + 
       (14 + 14*x3 + 14*x3^2 + 2*x3^3)/(x1^5*x2^3) + 
       (24 + 24*x3 - 16*x3^2 + 4*x3^3)/(x1^3*x2) + (48 - 12*x3^2 + 4*x3^3)/
        (x1^4*(-1 + x2)) + (8*x3 - 12*x3^2 + 4*x3^3)/(x1^2*x2^2) + 
       (8*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*x2) + 
       (-42 + 10*x3 - 12*x3^2 + 4*x3^3)/(x1^2*x2^3) + 
       (-42 + 10*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1*x2^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^4*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^4*(-1 + x1 + x2)) + 
       (52 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^3) + 
       (-12 + 20*x3 - 12*x3^2 + 4*x3^3)/(x1^2*x2) + 
       (24 + 16*x3 - 8*x3^2 + 4*x3^3)/(x1*x2^3) + 
       (-96 + 12*x3 - 24*x3^2 + 8*x3^3)/(x1^4*x2) + 
       (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/(x1*x2) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
       (-16*x1^3 + 48*x1^2*x3 - 48*x1*x3^2 + 16*x3^3)/x2^4 + 
       (-82 + 70*x3 - 46*x3^2 + 20*x3^3 - 4*x3^4)/(x1^5*(-1 + x2)) + 
       (72 + 52*x3 - 36*x3^2 + 28*x3^3 - 4*x3^4)/(x1^5*x2) + 
       (82 - 70*x3 + 46*x3^2 - 20*x3^3 + 4*x3^4)/((-1 + x1)*x2^5) + 
       (72 + 44*x3 - 12*x3^2 + 4*x3^3 + 4*x3^4)/(x1*x2^5))*g[1] + 
     ((-40 - 40*x3)/(x1^3*x2^4) + (-40 - 40*x3)/(x1^4*x2^3) + 
       (24*x2 - 24*x3)/x1^3 + (-88 - 12*x3)/(x1^4*x2) + 
       (4 - 4*x3)/(x1^2*(-1 + x2)) - 2/(x1^4*x2^5*(-1 + x3)) + 
       14/(x1^3*x2^5*(-1 + x3)) - 42/(x1^2*x2^5*(-1 + x3)) + 
       72/(x1*x2^5*(-1 + x3)) + (-82 + 70*x1 - 46*x1^2 + 20*x1^3 - 4*x1^4)/
        (x2^5*(-1 + x3)) - 2/(x1^5*x2^4*(-1 + x3)) + 
       12/(x1^4*x2^4*(-1 + x3)) - 40/(x1^3*x2^4*(-1 + x3)) + 
       80/(x1^2*x2^4*(-1 + x3)) - 90/(x1*x2^4*(-1 + x3)) + 
       (48 - 12*x1^2 + 4*x1^3)/(x2^4*(-1 + x3)) + 14/(x1^5*x2^3*(-1 + x3)) - 
       40/(x1^4*x2^3*(-1 + x3)) + 52/(x1^3*x2^3*(-1 + x3)) - 
       50/(x1^2*x2^3*(-1 + x3)) + 38/(x1*x2^3*(-1 + x3)) + 
       (-22 + 12*x1 - 4*x1^2)/(x2^3*(-1 + x3)) - 42/(x1^5*x2^2*(-1 + x3)) + 
       80/(x1^4*x2^2*(-1 + x3)) - 50/(x1^3*x2^2*(-1 + x3)) + 
       16/(x1^2*x2^2*(-1 + x3)) - 4/(x1*x2^2*(-1 + x3)) + 
       (-4 + 4*x1)/(x2^2*(-1 + x3)) + 72/(x1^5*x2*(-1 + x3)) - 
       90/(x1^4*x2*(-1 + x3)) + 38/(x1^3*x2*(-1 + x3)) - 
       4/(x1^2*x2*(-1 + x3)) + (-4 + 4*x2)/(x1^2*(-1 + x3)) + 
       (-22 + 12*x2 - 4*x2^2)/(x1^3*(-1 + x3)) + (48 - 12*x2^2 + 4*x2^3)/
        (x1^4*(-1 + x3)) + (-82 + 70*x2 - 46*x2^2 + 20*x2^3 - 4*x2^4)/
        (x1^5*(-1 + x3)) + 2/(x1^4*(-1 + x2)*x3^5) - 
       14/(x1^3*(-1 + x2)*x3^5) + 42/(x1^2*(-1 + x2)*x3^5) - 
       72/(x1*(-1 + x2)*x3^5) + (82 - 70*x1 + 46*x1^2 - 20*x1^3 + 4*x1^4)/
        ((-1 + x2)*x3^5) - 2/((-1 + x1)*x2^4*x3^5) + 
       (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2^4*x3^5) + 14/((-1 + x1)*x2^3*x3^5) + 
       (14 + 14*x1 + 14*x1^2 + 2*x1^3)/(x2^3*x3^5) - 
       42/((-1 + x1)*x2^2*x3^5) + (-42 - 42*x1 - 14*x1^2 + 2*x1^3)/
        (x2^2*x3^5) + 72/((-1 + x1)*x2*x3^5) + 
       (72 + 44*x1 - 12*x1^2 + 4*x1^3 + 4*x1^4)/(x2*x3^5) + 
       (-14 - 14*x2 - 14*x2^2 - 2*x2^3)/(x1^3*x3^5) + 
       (42 + 42*x2 + 14*x2^2 - 2*x2^3)/(x1^2*x3^5) + 
       (2 + 2*x2 + 2*x2^2 + 2*x2^3)/(x1^4*x3^5) + 
       (-40*x1 + 20*x1^2 - 40*x1^3 + 40*x2 + 80*x1^2*x2 - 20*x2^2 - 
         80*x1*x2^2 + 40*x2^3)/x3^5 + (-72 - 44*x2 + 12*x2^2 - 4*x2^3 - 
         4*x2^4)/(x1*x3^5) + (-82 + 70*x2 - 46*x2^2 + 20*x2^3 - 4*x2^4)/
        ((-1 + x1)*x3^5) + (-80 - 44*x2)/(x1^2*x3^4) + 
       (52 - 12*x2)/((-1 + x1)*x3^4) + 2/(x1^5*(-1 + x2)*x3^4) - 
       12/(x1^4*(-1 + x2)*x3^4) + 40/(x1^3*(-1 + x2)*x3^4) - 
       80/(x1^2*(-1 + x2)*x3^4) + 90/(x1*(-1 + x2)*x3^4) + 
       (-52 + 12*x1)/((-1 + x2)*x3^4) - 2/((-1 + x1)*x2^5*x3^4) + 
       (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2^5*x3^4) + 12/((-1 + x1)*x2^4*x3^4) + 
       (12 + 12*x1 + 12*x1^2 - 4*x1^3)/(x2^4*x3^4) + 
       (-40 - 40*x1)/(x2^3*x3^4) - 40/((-1 + x1)*x2^3*x3^4) + 
       80/((-1 + x1)*x2^2*x3^4) + (80 + 44*x1)/(x2^2*x3^4) + 
       (-88 - 12*x1)/(x2*x3^4) - 90/((-1 + x1)*x2*x3^4) + 
       (88 + 12*x2)/(x1*x3^4) + (40 + 40*x2)/(x1^3*x3^4) + 
       (16*x1^3 - 48*x1^2*x2 + 48*x1*x2^2 - 16*x2^3)/x3^4 + 
       (2 + 2*x2 + 2*x2^2 + 2*x2^3)/(x1^5*x3^4) + 
       (-12 - 12*x2 - 12*x2^2 + 4*x2^3)/(x1^4*x3^4) - 
       14/(x1^5*(-1 + x2)*x3^3) + 40/(x1^4*(-1 + x2)*x3^3) - 
       52/(x1^3*(-1 + x2)*x3^3) + 50/(x1^2*(-1 + x2)*x3^3) - 
       38/(x1*(-1 + x2)*x3^3) + (26 - 24*x1 + 16*x1^2 - 4*x1^3)/
        ((-1 + x2)*x3^3) + 14/((-1 + x1)*x2^5*x3^3) + 
       (14 + 14*x1 + 14*x1^2 + 2*x1^3)/(x2^5*x3^3) + 
       (-40 - 40*x1)/(x2^4*x3^3) - 40/((-1 + x1)*x2^4*x3^3) + 
       52/((-1 + x1)*x2^3*x3^3) + (52 + 12*x1 - 12*x1^2 + 4*x1^3)/
        (x2^3*x3^3) - 50/((-1 + x1)*x2^2*x3^3) + 
       (-42 + 10*x1 - 12*x1^2 + 4*x1^3)/(x2^2*x3^3) + 
       38/((-1 + x1)*x2*x3^3) + (24 + 16*x1 - 8*x1^2 + 4*x1^3)/(x2*x3^3) + 
       (-24*x1 + 24*x2)/x3^3 + (40 + 40*x2)/(x1^4*x3^3) + 
       (-24 - 16*x2 + 8*x2^2 - 4*x2^3)/(x1*x3^3) + 
       (-52 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^3*x3^3) + 
       (42 - 10*x2 + 12*x2^2 - 4*x2^3)/(x1^2*x3^3) + 
       (-14 - 14*x2 - 14*x2^2 - 2*x2^3)/(x1^5*x3^3) + 
       (-26 + 24*x2 - 16*x2^2 + 4*x2^3)/((-1 + x1)*x3^3) + 
       (-80 - 44*x2)/(x1^4*x3^2) + 42/(x1^5*(-1 + x2)*x3^2) - 
       80/(x1^4*(-1 + x2)*x3^2) + 50/(x1^3*(-1 + x2)*x3^2) - 
       16/(x1^2*(-1 + x2)*x3^2) + 4/(x1*(-1 + x2)*x3^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)*x3^2) - 
       42/((-1 + x1)*x2^5*x3^2) + (-42 - 42*x1 - 14*x1^2 + 2*x1^3)/
        (x2^5*x3^2) + 80/((-1 + x1)*x2^4*x3^2) + (80 + 44*x1)/(x2^4*x3^2) - 
       50/((-1 + x1)*x2^3*x3^2) + (-42 + 10*x1 - 12*x1^2 + 4*x1^3)/
        (x2^3*x3^2) + 16/((-1 + x1)*x2^2*x3^2) + (8*x1 - 12*x1^2 + 4*x1^3)/
        (x2^2*x3^2) - 4/((-1 + x1)*x2*x3^2) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
        (x2*x3^2) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1*x3^2) + 
       (42 - 10*x2 + 12*x2^2 - 4*x2^3)/(x1^3*x3^2) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/(x1^2*x3^2) + 
       (42 + 42*x2 + 14*x2^2 - 2*x2^3)/(x1^5*x3^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)*x3^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^4*x3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*x3) + 
       (8*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*x3) - 72/(x1^5*(-1 + x2)*x3) + 
       90/(x1^4*(-1 + x2)*x3) - 38/(x1^3*(-1 + x2)*x3) + 
       4/(x1^2*(-1 + x2)*x3) + (16 - 32*x1 + 24*x1^2 - 8*x1^3)/
        ((-1 + x2)*x3) + 72/((-1 + x1)*x2^5*x3) + 
       (72 + 52*x1 - 36*x1^2 + 28*x1^3 - 4*x1^4)/(x2^5*x3) - 
       90/((-1 + x1)*x2^4*x3) + (-96 + 12*x1 - 24*x1^2 + 8*x1^3)/(x2^4*x3) + 
       38/((-1 + x1)*x2^3*x3) + (24 + 24*x1 - 16*x1^2 + 4*x1^3)/(x2^3*x3) - 
       4/((-1 + x1)*x2^2*x3) + (-12 + 20*x1 - 12*x1^2 + 4*x1^3)/(x2^2*x3) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/(x2*x3) + (88 + 12*x2)/(x1^4*x3) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/(x1*x3) + 
       (-24 - 16*x2 + 8*x2^2 - 4*x2^3)/(x1^3*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^2*x3) + (-8*x2 + 12*x2^2 - 4*x2^3)/
        ((-1 + x1)^2*x3) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^4*x3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*x3) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*x3) + 
       (-72 - 44*x2 + 12*x2^2 - 4*x2^3 - 4*x2^4)/(x1^5*x3) + 
       (32 - 64*x2 + 32*x2^2)/(-1 + x1 + x3)^3 + 
       (8 - 24*x2 + 24*x2^2 - 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)^3) + 
       (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/(x1*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^4*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^4*(-1 + x1 + x3)) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/(x1^2*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*(-1 + x1 + x3)) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/(x1*(-1 + x1 + x3)) + 
       (-32 + 64*x1 - 32*x1^2)/(-1 + x2 + x3)^3 + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^3) + 
       (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^2*(-1 + x2 + x3)^3) + 
       (8 - 24*x1 + 24*x1^2 - 8*x1^3)/(x2*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^4*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^4*(-1 + x2 + x3)) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)) + 
       (16 - 32*x1 + 24*x1^2 - 8*x1^3)/(x2*(-1 + x2 + x3)) + 
       (80 + 44*x3)/(x1^2*x2^4) + (80 + 44*x3)/(x1^4*x2^2) + 
       (-32 + 64*x3 - 32*x3^2)/(-1 + x1 + x2)^3 + (22 - 12*x3 + 4*x3^2)/
        (x1^3*(-1 + x2)) + (16 - 56*x1 + 32*x1^2 - 56*x3 + 32*x3^2)/x2^3 + 
       (40*x2 - 20*x2^2 + 40*x2^3 - 40*x3 - 80*x2^2*x3 + 20*x3^2 + 
         80*x2*x3^2 - 40*x3^3)/x1^5 + (336 - 328*x1 + 96*x1^2 - 16*x1^3 - 
         328*x3 + 320*x1*x3 - 48*x1^2*x3 + 96*x3^2 - 48*x1*x3^2 - 16*x3^3)/
        x2^4 + (16 - 32*x3 + 24*x3^2 - 8*x3^3)/((-1 + x1)*x2) + 
       (16 - 32*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)) + 
       (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
       (272 - 1016*x1 + 620*x1^2 - 8*x1^3 - 1016*x3 + 2560*x1*x3 - 
         1496*x1^2*x3 + 620*x3^2 - 1496*x1*x3^2 + 864*x1^2*x3^2 - 8*x3^3)/
        x2^5 + (-18 + 8*x3^2 - 4*x3^3)/((-1 + x1)*x2^3) + 
       (-48 + 12*x3^2 - 4*x3^3)/(x1^4*(-1 + x2)) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^4*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)) + 
       (-4 - 4*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)*x2^2) + 
       (12 + 12*x3 + 12*x3^2 - 4*x3^3)/(x1^4*x2^4) + 
       (-2 - 2*x3 - 2*x3^2 - 2*x3^3)/(x1^4*x2^5) + 
       (-2 - 2*x3 - 2*x3^2 - 2*x3^3)/(x1^5*x2^4) + 
       (-42 - 42*x3 - 14*x3^2 + 2*x3^3)/(x1^2*x2^5) + 
       (-42 - 42*x3 - 14*x3^2 + 2*x3^3)/(x1^5*x2^2) + 
       (14 + 14*x3 + 14*x3^2 + 2*x3^3)/(x1^3*x2^5) + 
       (14 + 14*x3 + 14*x3^2 + 2*x3^3)/(x1^5*x2^3) + 
       (24 + 24*x3 - 16*x3^2 + 4*x3^3)/(x1*x2^3) + (8*x3 - 12*x3^2 + 4*x3^3)/
        (x1^2*x2^2) + (8*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*x2) + 
       (-42 + 10*x3 - 12*x3^2 + 4*x3^3)/(x1^2*x2^3) + 
       (-42 + 10*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^2*x2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^4*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^4*(-1 + x1 + x2)) + 
       (52 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*x2^3) + 
       (-12 + 20*x3 - 12*x3^2 + 4*x3^3)/(x1*x2^2) + 
       (24 + 16*x3 - 8*x3^2 + 4*x3^3)/(x1^3*x2) + 
       (-96 + 12*x3 - 24*x3^2 + 8*x3^3)/(x1*x2^4) + 
       (44 + 12*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*x2^4) + 
       (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/(x1*x2) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
       (-16*x2^3 + 48*x2^2*x3 - 48*x2*x3^2 + 16*x3^3)/x1^4 + 
       (-82 + 70*x3 - 46*x3^2 + 20*x3^3 - 4*x3^4)/((-1 + x1)*x2^5) + 
       (72 + 52*x3 - 36*x3^2 + 28*x3^3 - 4*x3^4)/(x1*x2^5) + 
       (82 - 70*x3 + 46*x3^2 - 20*x3^3 + 4*x3^4)/(x1^5*(-1 + x2)) + 
       (72 + 44*x3 - 12*x3^2 + 4*x3^3 + 4*x3^4)/(x1^5*x2))*g[2] + 
     ((-80 - 44*x3)/(x1^2*x2^4) + (-80 - 44*x3)/(x1^4*x2^2) + 
       (52 - 12*x3)/((-1 + x1)*x2^4) + (4 - 4*x2)/(x1^2*(-1 + x3)) + 
       2/(x1^4*x2^5*(-1 + x3)) - 14/(x1^3*x2^5*(-1 + x3)) + 
       42/(x1^2*x2^5*(-1 + x3)) - 72/(x1*x2^5*(-1 + x3)) + 
       (82 - 70*x1 + 46*x1^2 - 20*x1^3 + 4*x1^4)/(x2^5*(-1 + x3)) + 
       2/(x1^5*x2^4*(-1 + x3)) - 12/(x1^4*x2^4*(-1 + x3)) + 
       40/(x1^3*x2^4*(-1 + x3)) - 80/(x1^2*x2^4*(-1 + x3)) + 
       90/(x1*x2^4*(-1 + x3)) + (-48 + 12*x1^2 - 4*x1^3)/(x2^4*(-1 + x3)) - 
       14/(x1^5*x2^3*(-1 + x3)) + 40/(x1^4*x2^3*(-1 + x3)) - 
       52/(x1^3*x2^3*(-1 + x3)) + 50/(x1^2*x2^3*(-1 + x3)) - 
       38/(x1*x2^3*(-1 + x3)) + (22 - 12*x1 + 4*x1^2)/(x2^3*(-1 + x3)) + 
       (4 - 4*x1)/(x2^2*(-1 + x3)) + 42/(x1^5*x2^2*(-1 + x3)) - 
       80/(x1^4*x2^2*(-1 + x3)) + 50/(x1^3*x2^2*(-1 + x3)) - 
       16/(x1^2*x2^2*(-1 + x3)) + 4/(x1*x2^2*(-1 + x3)) - 
       72/(x1^5*x2*(-1 + x3)) + 90/(x1^4*x2*(-1 + x3)) - 
       38/(x1^3*x2*(-1 + x3)) + 4/(x1^2*x2*(-1 + x3)) + 
       (22 - 12*x2 + 4*x2^2)/(x1^3*(-1 + x3)) + (-48 + 12*x2^2 - 4*x2^3)/
        (x1^4*(-1 + x3)) + (82 - 70*x2 + 46*x2^2 - 20*x2^3 + 4*x2^4)/
        (x1^5*(-1 + x3)) - 2/(x1^4*(-1 + x2)*x3^5) + 
       14/(x1^3*(-1 + x2)*x3^5) - 42/(x1^2*(-1 + x2)*x3^5) + 
       72/(x1*(-1 + x2)*x3^5) + (-82 + 70*x1 - 46*x1^2 + 20*x1^3 - 4*x1^4)/
        ((-1 + x2)*x3^5) - 2/((-1 + x1)*x2^4*x3^5) + 
       (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2^4*x3^5) + 14/((-1 + x1)*x2^3*x3^5) + 
       (14 + 14*x1 + 14*x1^2 + 2*x1^3)/(x2^3*x3^5) - 
       42/((-1 + x1)*x2^2*x3^5) + (-42 - 42*x1 - 14*x1^2 + 2*x1^3)/
        (x2^2*x3^5) + 72/((-1 + x1)*x2*x3^5) + 
       (72 + 52*x1 - 36*x1^2 + 28*x1^3 - 4*x1^4)/(x2*x3^5) + 
       (272 - 1016*x1 + 620*x1^2 - 8*x1^3 - 1016*x2 + 2560*x1*x2 - 
         1496*x1^2*x2 + 620*x2^2 - 1496*x1*x2^2 + 864*x1^2*x2^2 - 8*x2^3)/
        x3^5 + (-2 - 2*x2 - 2*x2^2 - 2*x2^3)/(x1^4*x3^5) + 
       (-42 - 42*x2 - 14*x2^2 + 2*x2^3)/(x1^2*x3^5) + 
       (14 + 14*x2 + 14*x2^2 + 2*x2^3)/(x1^3*x3^5) + 
       (-82 + 70*x2 - 46*x2^2 + 20*x2^3 - 4*x2^4)/((-1 + x1)*x3^5) + 
       (72 + 52*x2 - 36*x2^2 + 28*x2^3 - 4*x2^4)/(x1*x3^5) + 
       (-40 - 40*x2)/(x1^3*x3^4) - 2/(x1^5*(-1 + x2)*x3^4) + 
       12/(x1^4*(-1 + x2)*x3^4) - 40/(x1^3*(-1 + x2)*x3^4) + 
       80/(x1^2*(-1 + x2)*x3^4) - 90/(x1*(-1 + x2)*x3^4) + 
       (44 + 12*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*x3^4) - 
       2/((-1 + x1)*x2^5*x3^4) + (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2^5*x3^4) + 
       12/((-1 + x1)*x2^4*x3^4) + (12 + 12*x1 + 12*x1^2 - 4*x1^3)/
        (x2^4*x3^4) + (-40 - 40*x1)/(x2^3*x3^4) - 40/((-1 + x1)*x2^3*x3^4) + 
       80/((-1 + x1)*x2^2*x3^4) + (80 + 44*x1)/(x2^2*x3^4) - 
       90/((-1 + x1)*x2*x3^4) + (-96 + 12*x1 - 24*x1^2 + 8*x1^3)/(x2*x3^4) + 
       (80 + 44*x2)/(x1^2*x3^4) + (336 - 328*x1 + 96*x1^2 - 16*x1^3 - 
         328*x2 + 320*x1*x2 - 48*x1^2*x2 + 96*x2^2 - 48*x1*x2^2 - 16*x2^3)/
        x3^4 + (12 + 12*x2 + 12*x2^2 - 4*x2^3)/(x1^4*x3^4) + 
       (-2 - 2*x2 - 2*x2^2 - 2*x2^3)/(x1^5*x3^4) + 
       (-96 + 12*x2 - 24*x2^2 + 8*x2^3)/(x1*x3^4) + 
       (44 + 12*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*x3^4) + 
       (-40 - 40*x2)/(x1^4*x3^3) + 14/(x1^5*(-1 + x2)*x3^3) - 
       40/(x1^4*(-1 + x2)*x3^3) + 52/(x1^3*(-1 + x2)*x3^3) - 
       50/(x1^2*(-1 + x2)*x3^3) + 38/(x1*(-1 + x2)*x3^3) + 
       (-18 + 8*x1^2 - 4*x1^3)/((-1 + x2)*x3^3) + 14/((-1 + x1)*x2^5*x3^3) + 
       (14 + 14*x1 + 14*x1^2 + 2*x1^3)/(x2^5*x3^3) + 
       (-40 - 40*x1)/(x2^4*x3^3) - 40/((-1 + x1)*x2^4*x3^3) + 
       52/((-1 + x1)*x2^3*x3^3) + (52 + 12*x1 - 12*x1^2 + 4*x1^3)/
        (x2^3*x3^3) - 50/((-1 + x1)*x2^2*x3^3) + 
       (-42 + 10*x1 - 12*x1^2 + 4*x1^3)/(x2^2*x3^3) + 
       38/((-1 + x1)*x2*x3^3) + (24 + 24*x1 - 16*x1^2 + 4*x1^3)/(x2*x3^3) + 
       (16 - 56*x1 + 32*x1^2 - 56*x2 + 32*x2^2)/x3^3 + 
       (-18 + 8*x2^2 - 4*x2^3)/((-1 + x1)*x3^3) + 
       (14 + 14*x2 + 14*x2^2 + 2*x2^3)/(x1^5*x3^3) + 
       (24 + 24*x2 - 16*x2^2 + 4*x2^3)/(x1*x3^3) + 
       (-42 + 10*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3^3) + 
       (52 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^3) - 
       42/(x1^5*(-1 + x2)*x3^2) + 80/(x1^4*(-1 + x2)*x3^2) - 
       50/(x1^3*(-1 + x2)*x3^2) + 16/(x1^2*(-1 + x2)*x3^2) - 
       4/(x1*(-1 + x2)*x3^2) + (-4 - 4*x1 + 12*x1^2 - 4*x1^3)/
        ((-1 + x2)*x3^2) - 42/((-1 + x1)*x2^5*x3^2) + 
       (-42 - 42*x1 - 14*x1^2 + 2*x1^3)/(x2^5*x3^2) + 
       80/((-1 + x1)*x2^4*x3^2) + (80 + 44*x1)/(x2^4*x3^2) - 
       50/((-1 + x1)*x2^3*x3^2) + (-42 + 10*x1 - 12*x1^2 + 4*x1^3)/
        (x2^3*x3^2) + 16/((-1 + x1)*x2^2*x3^2) + (8*x1 - 12*x1^2 + 4*x1^3)/
        (x2^2*x3^2) - 4/((-1 + x1)*x2*x3^2) + 
       (-12 + 20*x1 - 12*x1^2 + 4*x1^3)/(x2*x3^2) + 
       (80 + 44*x2)/(x1^4*x3^2) + (-4 - 4*x2 + 12*x2^2 - 4*x2^3)/
        ((-1 + x1)*x3^2) + (-42 - 42*x2 - 14*x2^2 + 2*x2^3)/(x1^5*x3^2) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3^2) + 
       (-42 + 10*x2 - 12*x2^2 + 4*x2^3)/(x1^3*x3^2) + 
       (-12 + 20*x2 - 12*x2^2 + 4*x2^3)/(x1*x3^2) + (-88 - 12*x2)/(x1^4*x3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^4*x3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^3*x3) + 
       (8*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*x3) + 72/(x1^5*(-1 + x2)*x3) - 
       90/(x1^4*(-1 + x2)*x3) + 38/(x1^3*(-1 + x2)*x3) - 
       4/(x1^2*(-1 + x2)*x3) + (16 - 32*x1 + 24*x1^2 - 8*x1^3)/
        ((-1 + x2)*x3) + 72/((-1 + x1)*x2^5*x3) + 
       (72 + 44*x1 - 12*x1^2 + 4*x1^3 + 4*x1^4)/(x2^5*x3) + 
       (-88 - 12*x1)/(x2^4*x3) - 90/((-1 + x1)*x2^4*x3) + 
       38/((-1 + x1)*x2^3*x3) + (24 + 16*x1 - 8*x1^2 + 4*x1^3)/(x2^3*x3) - 
       4/((-1 + x1)*x2^2*x3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^2*x3) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/(x2*x3) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/((-1 + x1)*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^4*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^3*x3) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*x3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^2*x3) + 
       (24 + 16*x2 - 8*x2^2 + 4*x2^3)/(x1^3*x3) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/(x1*x3) + 
       (72 + 44*x2 - 12*x2^2 + 4*x2^3 + 4*x2^4)/(x1^5*x3) + 
       (-32 + 64*x2 - 32*x2^2)/(-1 + x1 + x3)^3 + 
       (8 - 24*x2 + 24*x2^2 - 8*x2^3)/(x1*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^2*(-1 + x1 + x3)^3) + 
       (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/(x1*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(x1^3*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/(x1^2*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^4*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(x1^4*(-1 + x1 + x3)) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + 
       (-32 + 64*x1 - 32*x1^2)/(-1 + x2 + x3)^3 + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^3) + 
       (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^2*(-1 + x2 + x3)^3) + 
       (8 - 24*x1 + 24*x1^2 - 8*x1^3)/(x2*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^3*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^4*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(x2^4*(-1 + x2 + x3)) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(x2^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/(x2^2*(-1 + x2 + x3)) + 
       (16 - 32*x1 + 24*x1^2 - 8*x1^3)/(x2*(-1 + x2 + x3)) + 
       (-4 + 4*x3)/(x1^2*(-1 + x2)) + (88 + 12*x3)/(x1*x2^4) + 
       (88 + 12*x3)/(x1^4*x2) + (-24*x1 + 24*x3)/x2^3 + 
       (-24*x2 + 24*x3)/x1^3 + (40 + 40*x3)/(x1^3*x2^4) + 
       (40 + 40*x3)/(x1^4*x2^3) + (-22 + 12*x3 - 4*x3^2)/(x1^3*(-1 + x2)) + 
       (32 - 64*x3 + 32*x3^2)/(-1 + x1 + x2)^3 + 
       (16*x1^3 - 48*x1^2*x3 + 48*x1*x3^2 - 16*x3^3)/x2^4 + 
       (16*x2^3 - 48*x2^2*x3 + 48*x2*x3^2 - 16*x3^3)/x1^4 + 
       (16 - 32*x3 + 24*x3^2 - 8*x3^3)/(x1*x2) + 
       (16 - 32*x3 + 24*x3^2 - 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)) + 
       (8 - 24*x3 + 24*x3^2 - 8*x3^3)/((-1 + x1)*(-1 + x1 + x2)^3) + 
       (-24 - 16*x3 + 8*x3^2 - 4*x3^3)/(x1*x2^3) + 
       (-24 - 16*x3 + 8*x3^2 - 4*x3^3)/(x1^3*x2) + 
       (-52 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*x2^3) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1*x2^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^3) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^2*(-1 + x1 + x2)^3) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^3*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^4*(-1 + x1 + x2)) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(x1^4*(-1 + x1 + x2)) + 
       (42 - 10*x3 + 12*x3^2 - 4*x3^3)/(x1^2*x2^3) + 
       (42 - 10*x3 + 12*x3^2 - 4*x3^3)/(x1^3*x2^2) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/(x1^2*x2^2) + (-8*x3 + 12*x3^2 - 4*x3^3)/
        ((-1 + x1)^2*x2) + (-14 - 14*x3 - 14*x3^2 - 2*x3^3)/(x1^3*x2^5) + 
       (-14 - 14*x3 - 14*x3^2 - 2*x3^3)/(x1^5*x2^3) + 
       (42 + 42*x3 + 14*x3^2 - 2*x3^3)/(x1^2*x2^5) + 
       (42 + 42*x3 + 14*x3^2 - 2*x3^3)/(x1^5*x2^2) + 
       (2 + 2*x3 + 2*x3^2 + 2*x3^3)/(x1^4*x2^5) + 
       (2 + 2*x3 + 2*x3^2 + 2*x3^3)/(x1^5*x2^4) + 
       (-26 + 24*x3 - 16*x3^2 + 4*x3^3)/((-1 + x1)*x2^3) + 
       (48 - 12*x3^2 + 4*x3^3)/(x1^4*(-1 + x2)) + 
       (-12 - 12*x3 - 12*x3^2 + 4*x3^3)/(x1^4*x2^4) + 
       (8*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
       (8*x3 - 12*x3^2 + 4*x3^3)/(x1^2*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)*x2^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^4*x2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/((-1 + x1)^3*x2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(x1^3*(-1 + x1 + x2)) + 
       (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/(x1*(-1 + x1 + x2)^3) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/((-1 + x1)*x2) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/(x1*(-1 + x1 + x2)) + 
       (-40*x1 + 20*x1^2 - 40*x1^3 + 40*x3 + 80*x1^2*x3 - 20*x3^2 - 
         80*x1*x3^2 + 40*x3^3)/x2^5 + (-40*x2 + 20*x2^2 - 40*x2^3 + 40*x3 + 
         80*x2^2*x3 - 20*x3^2 - 80*x2*x3^2 + 40*x3^3)/x1^5 + 
       (-72 - 44*x3 + 12*x3^2 - 4*x3^3 - 4*x3^4)/(x1*x2^5) + 
       (-72 - 44*x3 + 12*x3^2 - 4*x3^3 - 4*x3^4)/(x1^5*x2) + 
       (-82 + 70*x3 - 46*x3^2 + 20*x3^3 - 4*x3^4)/(x1^5*(-1 + x2)) + 
       (-82 + 70*x3 - 46*x3^2 + 20*x3^3 - 4*x3^4)/((-1 + x1)*x2^5))*g[3] + 
     (504/(x1*x2^6) + 504/(x1^6*x2) + (2*(-12 - 422*x3))/(3*x1^4*x2^4) + 
       (2*(4 - 4*x2))/(3*x1^2*(-1 + x3)) + 4/(3*x1^4*x2^5*(-1 + x3)) - 
       28/(3*x1^3*x2^5*(-1 + x3)) + 28/(x1^2*x2^5*(-1 + x3)) - 
       136/(3*x1*x2^5*(-1 + x3)) + (2*(58 - 14*x1 - 18*x1^2 + 16*x1^3 - 
          4*x1^4))/(3*x2^5*(-1 + x3)) + 4/(3*x1^5*x2^4*(-1 + x3)) - 
       8/(x1^4*x2^4*(-1 + x3)) + 80/(3*x1^3*x2^4*(-1 + x3)) - 
       160/(3*x1^2*x2^4*(-1 + x3)) + 60/(x1*x2^4*(-1 + x3)) + 
       (2*(-48 + 12*x1^2 - 4*x1^3))/(3*x2^4*(-1 + x3)) - 
       28/(3*x1^5*x2^3*(-1 + x3)) + 80/(3*x1^4*x2^3*(-1 + x3)) - 
       104/(3*x1^3*x2^3*(-1 + x3)) + 100/(3*x1^2*x2^3*(-1 + x3)) - 
       68/(3*x1*x2^3*(-1 + x3)) + (2*(6 + 8*x1 - 4*x1^2))/
        (3*x2^3*(-1 + x3)) + (2*(4 - 4*x1))/(3*x2^2*(-1 + x3)) + 
       28/(x1^5*x2^2*(-1 + x3)) - 160/(3*x1^4*x2^2*(-1 + x3)) + 
       100/(3*x1^3*x2^2*(-1 + x3)) - 32/(3*x1^2*x2^2*(-1 + x3)) + 
       8/(3*x1*x2^2*(-1 + x3)) - 136/(3*x1^5*x2*(-1 + x3)) + 
       60/(x1^4*x2*(-1 + x3)) - 68/(3*x1^3*x2*(-1 + x3)) + 
       8/(3*x1^2*x2*(-1 + x3)) + (2*(6 + 8*x2 - 4*x2^2))/(3*x1^3*(-1 + x3)) + 
       (2*(-48 + 12*x2^2 - 4*x2^3))/(3*x1^4*(-1 + x3)) + 
       (2*(58 - 14*x2 - 18*x2^2 + 16*x2^3 - 4*x2^4))/(3*x1^5*(-1 + x3)) - 
       2/(3*x1^4*(-1 + x2)*x3^5) + 14/(3*x1^3*(-1 + x2)*x3^5) - 
       14/(x1^2*(-1 + x2)*x3^5) + 68/(3*x1*(-1 + x2)*x3^5) + 
       (2*(-29 + 7*x1 + 9*x1^2 - 8*x1^3 + 2*x1^4))/(3*(-1 + x2)*x3^5) - 
       (4*x1^4)/(x2^6*x3^5) + (2*(28*x1^3 - 6*x1^4))/(3*x2^5*x3^5) - 
       2/(3*(-1 + x1)*x2^4*x3^5) + (2*(-1 - x1 - 57*x1^2 + 26*x1^3 - 6*x1^4))/
        (3*x2^4*x3^5) + 14/(3*(-1 + x1)*x2^3*x3^5) + 
       (2*(7 + 77*x1 - 41*x1^2 + 30*x1^3 - 6*x1^4))/(3*x2^3*x3^5) - 
       14/((-1 + x1)*x2^2*x3^5) + (2*(-95 + 21*x1 - 69*x1^2 + 30*x1^3 - 
          6*x1^4))/(3*x2^2*x3^5) + 68/(3*(-1 + x1)*x2*x3^5) + 
       152/(3*x1*x2*x3^5) + (2*(19 + 115*x1 - 91*x1^2 + 56*x1^3 - 10*x1^4))/
        (3*x2*x3^5) - (4*x2^4)/(x1^6*x3^5) + 
       (2*(272 - 1016*x1 + 620*x1^2 - 8*x1^3 - 1016*x2 + 2560*x1*x2 - 
          1496*x1^2*x2 + 620*x2^2 - 1496*x1*x2^2 + 864*x1^2*x2^2 - 8*x2^3))/
        (3*x3^5) + (2*(19 + 115*x2 - 91*x2^2 + 56*x2^3 - 10*x2^4))/
        (3*x1*x3^5) + (2*(-1 - x2 - 57*x2^2 + 26*x2^3 - 6*x2^4))/
        (3*x1^4*x3^5) + (2*(28*x2^3 - 6*x2^4))/(3*x1^5*x3^5) + 
       (2*(-95 + 21*x2 - 69*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^2*x3^5) + 
       (2*(7 + 77*x2 - 41*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^3*x3^5) + 
       (2*(-29 + 7*x2 + 9*x2^2 - 8*x2^3 + 2*x2^4))/(3*(-1 + x1)*x3^5) - 
       2/(3*x1^5*(-1 + x2)*x3^4) + 4/(x1^4*(-1 + x2)*x3^4) - 
       40/(3*x1^3*(-1 + x2)*x3^4) + 80/(3*x1^2*(-1 + x2)*x3^4) - 
       30/(x1*(-1 + x2)*x3^4) + (2*(22 + 6*x1 - 12*x1^2 + 4*x1^3))/
        (3*(-1 + x2)*x3^4) + (36*x1^3)/(x2^6*x3^4) - 
       2/(3*(-1 + x1)*x2^5*x3^4) + (2*(-1 - x1 - 168*x1^2 + 2*x1^3))/
        (3*x2^5*x3^4) + 4/((-1 + x1)*x2^4*x3^4) + (2*(6 + 211*x1))/
        (3*x2^4*x3^4) - 40/(3*(-1 + x1)*x2^3*x3^4) + 
       (2*(-159 - 34*x1 - 12*x1^2 + 4*x1^3))/(3*x2^3*x3^4) + 
       80/(3*(-1 + x1)*x2^2*x3^4) + 94/(3*x1*x2^2*x3^4) + 
       (2*(102 + 50*x1 - 12*x1^2 + 4*x1^3))/(3*x2^2*x3^4) - 
       30/((-1 + x1)*x2*x3^4) + 94/(3*x1^2*x2*x3^4) - 60/(x1*x2*x3^4) + 
       (2*(-74 + 18*x1 - 36*x1^2 + 12*x1^3))/(3*x2*x3^4) + 
       (36*x2^3)/(x1^6*x3^4) + (2*(6 + 211*x2))/(3*x1^4*x3^4) + 
       (2*(336 - 328*x1 + 96*x1^2 - 16*x1^3 - 328*x2 + 320*x1*x2 - 
          48*x1^2*x2 + 96*x2^2 - 48*x1*x2^2 - 16*x2^3))/(3*x3^4) + 
       (2*(-1 - x2 - 168*x2^2 + 2*x2^3))/(3*x1^5*x3^4) + 
       (2*(-159 - 34*x2 - 12*x2^2 + 4*x2^3))/(3*x1^3*x3^4) + 
       (2*(22 + 6*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)*x3^4) + 
       (2*(102 + 50*x2 - 12*x2^2 + 4*x2^3))/(3*x1^2*x3^4) + 
       (2*(-74 + 18*x2 - 36*x2^2 + 12*x2^3))/(3*x1*x3^4) + 
       14/(3*x1^5*(-1 + x2)*x3^3) - 40/(3*x1^4*(-1 + x2)*x3^3) + 
       52/(3*x1^3*(-1 + x2)*x3^3) - 50/(3*x1^2*(-1 + x2)*x3^3) + 
       34/(3*x1*(-1 + x2)*x3^3) + (2*(-1 - 10*x1 + 8*x1^2 - 2*x1^3))/
        (3*(-1 + x2)*x3^3) - (144*x1^2)/(x2^6*x3^3) + 
       14/(3*(-1 + x1)*x2^5*x3^3) + (2*(7 + 392*x1 + 148*x1^2))/
        (3*x2^5*x3^3) - 40/(3*(-1 + x1)*x2^4*x3^3) + 
       (2*(-273 - 262*x1 - 2*x1^3))/(3*x2^4*x3^3) + 
       52/(3*(-1 + x1)*x2^3*x3^3) + 170/(3*x1*x2^3*x3^3) + 
       (2*(206 + 22*x1 - 12*x1^2 + 2*x1^3))/(3*x2^3*x3^3) - 
       50/(3*(-1 + x1)*x2^2*x3^3) - 20/(x1^2*x2^2*x3^3) - 
       130/(3*x1*x2^2*x3^3) + (2*(-59 + 20*x1 - 12*x1^2 + 2*x1^3))/
        (3*x2^2*x3^3) + 34/(3*(-1 + x1)*x2*x3^3) + 170/(3*x1^3*x2*x3^3) - 
       130/(3*x1^2*x2*x3^3) + 28/(x1*x2*x3^3) + 
       (2*(7 + 34*x1 - 16*x1^2 + 2*x1^3))/(3*x2*x3^3) - 
       (144*x2^2)/(x1^6*x3^3) + (2*(16 - 56*x1 + 32*x1^2 - 56*x2 + 32*x2^2))/
        (3*x3^3) + (2*(7 + 392*x2 + 148*x2^2))/(3*x1^5*x3^3) + 
       (2*(-273 - 262*x2 - 2*x2^3))/(3*x1^4*x3^3) + 
       (2*(-1 - 10*x2 + 8*x2^2 - 2*x2^3))/(3*(-1 + x1)*x3^3) + 
       (2*(7 + 34*x2 - 16*x2^2 + 2*x2^3))/(3*x1*x3^3) + 
       (2*(-59 + 20*x2 - 12*x2^2 + 2*x2^3))/(3*x1^2*x3^3) + 
       (2*(206 + 22*x2 - 12*x2^2 + 2*x2^3))/(3*x1^3*x3^3) + 
       (2*(-392 - 588*x2))/(3*x1^5*x3^2) - 14/(x1^5*(-1 + x2)*x3^2) + 
       80/(3*x1^4*(-1 + x2)*x3^2) - 50/(3*x1^3*(-1 + x2)*x3^2) + 
       16/(3*x1^2*(-1 + x2)*x3^2) - 4/(3*x1*(-1 + x2)*x3^2) + 
       (2*(-2 - 2*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)*x3^2) + 
       (336*x1)/(x2^6*x3^2) + (2*(-392 - 588*x1))/(3*x2^5*x3^2) - 
       14/((-1 + x1)*x2^5*x3^2) + 80/(3*(-1 + x1)*x2^4*x3^2) + 
       280/(3*x1*x2^4*x3^2) + (2*(420 + 176*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^4*x3^2) - 50/(3*(-1 + x1)*x2^3*x3^2) + 10/(x1^2*x2^3*x3^2) - 
       358/(3*x1*x2^3*x3^2) + (2*(-128 + 8*x1 - 6*x1^2 + 2*x1^3))/
        (3*x2^3*x3^2) + 16/(3*(-1 + x1)*x2^2*x3^2) + 10/(x1^3*x2^2*x3^2) + 
       112/(3*x1*x2^2*x3^2) + (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/
        (3*x2^2*x3^2) - 4/(3*(-1 + x1)*x2*x3^2) + 280/(3*x1^4*x2*x3^2) - 
       358/(3*x1^3*x2*x3^2) + 112/(3*x1^2*x2*x3^2) - 8/(3*x1*x2*x3^2) + 
       (2*(-14 + 18*x1 - 6*x1^2 + 2*x1^3))/(3*x2*x3^2) + 
       (336*x2)/(x1^6*x3^2) + (2*(-2 - 2*x2 + 6*x2^2 - 2*x2^3))/
        (3*(-1 + x1)*x3^2) + (2*(420 + 176*x2 + 6*x2^2 - 2*x2^3))/
        (3*x1^4*x3^2) + (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1^2*x3^2) + 
       (2*(-128 + 8*x2 - 6*x2^2 + 2*x2^3))/(3*x1^3*x3^2) + 
       (2*(-14 + 18*x2 - 6*x2^2 + 2*x2^3))/(3*x1*x3^2) - 504/(x1^6*x3) + 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^4*x3) + 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^3*x3) + 
       (2*(4*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^2*x3) + 
       68/(3*x1^5*(-1 + x2)*x3) - 30/(x1^4*(-1 + x2)*x3) + 
       34/(3*x1^3*(-1 + x2)*x3) - 4/(3*x1^2*(-1 + x2)*x3) + 
       (2*(8 - 16*x1 + 12*x1^2 - 4*x1^3))/(3*(-1 + x2)*x3) - 504/(x2^6*x3) + 
       68/(3*(-1 + x1)*x2^5*x3) - 76/(3*x1*x2^5*x3) + 
       (2*(1060 - 8*x1 + 8*x1^2 - 16*x1^3 - 4*x1^4))/(3*x2^5*x3) - 
       30/((-1 + x1)*x2^4*x3) - 374/(3*x1^2*x2^4*x3) + 30/(x1*x2^4*x3) + 
       (2*(-470 - 18*x1 + 18*x1^2 - 6*x1^3))/(3*x2^4*x3) + 
       34/(3*(-1 + x1)*x2^3*x3) - 340/(3*x1^3*x2^3*x3) + 
       488/(3*x1^2*x2^3*x3) - 14/(x1*x2^3*x3) + 
       (2*(58 - 2*x1 - 10*x1^2 + 2*x1^3))/(3*x2^3*x3) - 
       4/(3*(-1 + x1)*x2^2*x3) - 374/(3*x1^4*x2^2*x3) + 
       488/(3*x1^3*x2^2*x3) - 224/(3*x1^2*x2^2*x3) + 4/(3*x1*x2^2*x3) + 
       (2*(4 - 6*x1^2 + 2*x1^3))/(3*x2^2*x3) - 76/(3*x1^5*x2*x3) + 
       30/(x1^4*x2*x3) - 14/(x1^3*x2*x3) + 4/(3*x1^2*x2*x3) + 
       (2*(-8 + 16*x1 - 12*x1^2 + 4*x1^3))/(3*x2*x3) + 
       (2*(-470 - 18*x2 + 18*x2^2 - 6*x2^3))/(3*x1^4*x3) + 
       (2*(8 - 16*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)*x3) + 
       (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)^4*x3) + 
       (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)^3*x3) + 
       (2*(58 - 2*x2 - 10*x2^2 + 2*x2^3))/(3*x1^3*x3) + 
       (2*(4 - 6*x2^2 + 2*x2^3))/(3*x1^2*x3) + (2*(4*x2 - 6*x2^2 + 2*x2^3))/
        (3*(-1 + x1)^2*x3) + (2*(-8 + 16*x2 - 12*x2^2 + 4*x2^3))/(3*x1*x3) + 
       (2*(1060 - 8*x2 + 8*x2^2 - 16*x2^3 - 4*x2^4))/(3*x1^5*x3) - 
       (336*x3)/(x1^2*x2^6) - (336*x3)/(x1^6*x2^2) + (144*x3^2)/(x1^3*x2^6) + 
       (144*x3^2)/(x1^6*x2^3) - (36*x3^3)/(x1^4*x2^6) - 
       (36*x3^3)/(x1^6*x2^4) + (4*x3^4)/(x1^5*x2^6) + (4*x3^4)/(x1^6*x2^5) + 
       (2*(-16 + 32*x2 - 16*x2^2))/(3*(-1 + x1 + x3)^3) + 
       (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*x1*(-1 + x1 + x3)^3) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^3) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1^2*(-1 + x1 + x3)^3) + 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)^3) + 
       (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*x1^2*(-1 + x1 + x3)^2) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)^2) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1^3*(-1 + x1 + x3)^2) + 
       (2*(8 - 16*x2 + 12*x2^2 - 4*x2^3))/(3*x1*(-1 + x1 + x3)) + 
       (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*x1^3*(-1 + x1 + x3)) + 
       (2*(-4*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)) + 
       (2*(-4*x2 + 6*x2^2 - 2*x2^3))/(3*x1^2*(-1 + x1 + x3)) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)^4*(-1 + x1 + x3)) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)) + 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1^4*(-1 + x1 + x3)) + 
       (2*(-8 + 16*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)) + 
       (2*(-16 + 32*x1 - 16*x1^2))/(3*(-1 + x2 + x3)^3) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^3) + 
       (2*(-4 + 12*x1 - 12*x1^2 + 4*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)^3) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2^2*(-1 + x2 + x3)^3) + 
       (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3))/(3*x2*(-1 + x2 + x3)^3) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)^2) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^2) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2^3*(-1 + x2 + x3)^2) + 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*(-1 + x2 + x3)^2) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^4*(-1 + x2 + x3)) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)) + 
       (2*(-4*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)) + 
       (2*(-8 + 16*x1 - 12*x1^2 + 4*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)) + 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2^4*(-1 + x2 + x3)) + 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*x2^3*(-1 + x2 + x3)) + 
       (2*(-4*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*(-1 + x2 + x3)) + 
       (2*(8 - 16*x1 + 12*x1^2 - 4*x1^3))/(3*x2*(-1 + x2 + x3)) + 
       (2*(-2 + 2*x3))/(3*x1^2*(-1 + x2)) + 
       (2*(-8 + 64*x1 - 16*x1^2 - 8*x3 - 16*x3^2))/(3*x2^3) + 
       (2*(-8 + 64*x2 - 16*x2^2 - 8*x3 - 16*x3^2))/(3*x1^3) + 
       (2*(-3 - 4*x3 + 2*x3^2))/(3*x1^3*(-1 + x2)) + 
       (2*(32 - 64*x3 + 32*x3^2))/(3*(-1 + x1 + x2)^3) + 
       (2*(-136 + 568*x1 - 340*x1^2 + 64*x1^3 + 448*x3 - 1280*x1*x3 + 
          628*x1^2*x3 - 280*x3^2 + 868*x1*x3^2 - 432*x1^2*x3^2 - 56*x3^3))/
        (3*x2^5) + (2*(-136 + 568*x2 - 340*x2^2 + 64*x2^3 + 448*x3 - 
          1280*x2*x3 + 628*x2^2*x3 - 280*x3^2 + 868*x2*x3^2 - 432*x2^2*x3^2 - 
          56*x3^3))/(3*x1^5) + (2*(16 - 32*x3 + 24*x3^2 - 8*x3^3))/
        (3*x1*x2) + (2*(16 - 32*x3 + 24*x3^2 - 8*x3^3))/
        (3*(-1 + x1)*(-1 + x1 + x2)) + (2*(8 - 24*x3 + 24*x3^2 - 8*x3^3))/
        (3*(-1 + x1)*(-1 + x1 + x2)^3) + (2*(544 + 18*x3^2 - 6*x3^3))/
        (3*x1*x2^4) + (2*(544 + 18*x3^2 - 6*x3^3))/(3*x1^4*x2) + 
       (2*(10 - 18*x3 + 12*x3^2 - 4*x3^3))/(3*x1*x2^2) + 
       (2*(10 - 18*x3 + 12*x3^2 - 4*x3^3))/(3*x1^2*x2) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*x1^2*x2^2) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*x1^2*(-1 + x1 + x2)^3) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*x1^3*(-1 + x1 + x2)^2) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^4*(-1 + x1 + x2)) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*x1^4*(-1 + x1 + x2)) + 
       (2*(-8*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)^2*x2) + 
       (2*(187 - 28*x3 + 18*x3^2 - 4*x3^3))/(3*x1^2*x2^3) + 
       (2*(187 - 28*x3 + 18*x3^2 - 4*x3^3))/(3*x1^3*x2^2) + 
       (2*(-412 - 44*x3 + 24*x3^2 - 4*x3^3))/(3*x1^3*x2^3) + 
       (2*(-65 - 32*x3 + 26*x3^2 - 4*x3^3))/(3*x1*x2^3) + 
       (2*(-65 - 32*x3 + 26*x3^2 - 4*x3^3))/(3*x1^3*x2) + 
       (2*(-522 - 226*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2^4) + 
       (2*(-522 - 226*x3 + 6*x3^2 - 2*x3^3))/(3*x1^4*x2^2) + 
       (2*(28 - 12*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)*x2^4) + 
       (2*(432 + 296*x3 + 12*x3^2 - 2*x3^3))/(3*x1^3*x2^4) + 
       (2*(432 + 296*x3 + 12*x3^2 - 2*x3^3))/(3*x1^4*x2^3) + 
       (2*(24 - 6*x3^2 + 2*x3^3))/(3*x1^4*(-1 + x2)) + 
       (2*(8*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)) + 
       (2*(8*x3 - 12*x3^2 + 4*x3^3))/(3*x1^2*(-1 + x1 + x2)) + 
       (2*(-2 + 10*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2^2) + 
       (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)^4*x2) + 
       (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)^3*x2) + 
       (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1^2*(-1 + x1 + x2)^2) + 
       (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1^3*(-1 + x1 + x2)) + 
       (2*(-7 + 8*x3 - 10*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2^3) + 
       (2*(-8 + 24*x3 - 24*x3^2 + 8*x3^3))/(3*x1*(-1 + x1 + x2)^3) + 
       (2*(-16 + 32*x3 - 24*x3^2 + 8*x3^3))/(3*(-1 + x1)*x2) + 
       (2*(-16 + 32*x3 - 24*x3^2 + 8*x3^3))/(3*x1*(-1 + x1 + x2)) + 
       (2*(-168 + 164*x1 - 48*x1^2 - 16*x1^3 + 164*x3 - 160*x1*x3 + 
          96*x1^2*x3 - 48*x3^2 - 48*x1*x3^2 + 32*x3^3))/(3*x2^4) + 
       (2*(-168 + 164*x2 - 48*x2^2 - 16*x2^3 + 164*x3 - 160*x2*x3 + 
          96*x2^2*x3 - 48*x3^2 - 48*x2*x3^2 + 32*x3^3))/(3*x1^4) + 
       (2*(-29 + 7*x3 + 9*x3^2 - 8*x3^3 + 2*x3^4))/(3*x1^5*(-1 + x2)) + 
       (2*(-29 + 7*x3 + 9*x3^2 - 8*x3^3 + 2*x3^4))/(3*(-1 + x1)*x2^5) + 
       (2*(-14 - 469*x3 - 107*x3^2 - 30*x3^3 + 6*x3^4))/(3*x1^3*x2^5) + 
       (2*(-14 - 469*x3 - 107*x3^2 - 30*x3^3 + 6*x3^4))/(3*x1^5*x2^3) + 
       (2*(487 + 567*x3 + 69*x3^2 - 30*x3^3 + 6*x3^4))/(3*x1^2*x2^5) + 
       (2*(487 + 567*x3 + 69*x3^2 - 30*x3^3 + 6*x3^4))/(3*x1^5*x2^2) + 
       (2*(2 + 2*x3 + 225*x3^2 - 28*x3^3 + 6*x3^4))/(3*x1^4*x2^5) + 
       (2*(2 + 2*x3 + 225*x3^2 - 28*x3^3 + 6*x3^4))/(3*x1^5*x2^4) + 
       (2*(-56*x3^3 + 12*x3^4))/(3*x1^5*x2^5) + 
       (2*(-1079 - 107*x3 + 83*x3^2 - 40*x3^3 + 14*x3^4))/(3*x1*x2^5) + 
       (2*(-1079 - 107*x3 + 83*x3^2 - 40*x3^3 + 14*x3^4))/(3*x1^5*x2))*g[4] + 
     (-504/(x1^6*x2) - (2*(-6 - 211*x3))/(3*x1^4*x2^4) - 
       (2*(2 - 2*x2))/(3*x1^2*(-1 + x3)) - 2/(3*x1^4*x2^5*(-1 + x3)) + 
       14/(3*x1^3*x2^5*(-1 + x3)) - 14/(x1^2*x2^5*(-1 + x3)) + 
       68/(3*x1*x2^5*(-1 + x3)) - (2*(29 - 7*x1 - 9*x1^2 + 8*x1^3 - 2*x1^4))/
        (3*x2^5*(-1 + x3)) - 2/(3*x1^5*x2^4*(-1 + x3)) + 
       4/(x1^4*x2^4*(-1 + x3)) - 40/(3*x1^3*x2^4*(-1 + x3)) + 
       80/(3*x1^2*x2^4*(-1 + x3)) - 30/(x1*x2^4*(-1 + x3)) - 
       (2*(-24 + 6*x1^2 - 2*x1^3))/(3*x2^4*(-1 + x3)) + 
       14/(3*x1^5*x2^3*(-1 + x3)) - 40/(3*x1^4*x2^3*(-1 + x3)) + 
       52/(3*x1^3*x2^3*(-1 + x3)) - 50/(3*x1^2*x2^3*(-1 + x3)) + 
       34/(3*x1*x2^3*(-1 + x3)) - (2*(3 + 4*x1 - 2*x1^2))/
        (3*x2^3*(-1 + x3)) - (2*(2 - 2*x1))/(3*x2^2*(-1 + x3)) - 
       14/(x1^5*x2^2*(-1 + x3)) + 80/(3*x1^4*x2^2*(-1 + x3)) - 
       50/(3*x1^3*x2^2*(-1 + x3)) + 16/(3*x1^2*x2^2*(-1 + x3)) - 
       4/(3*x1*x2^2*(-1 + x3)) + 68/(3*x1^5*x2*(-1 + x3)) - 
       30/(x1^4*x2*(-1 + x3)) + 34/(3*x1^3*x2*(-1 + x3)) - 
       4/(3*x1^2*x2*(-1 + x3)) - (2*(3 + 4*x2 - 2*x2^2))/(3*x1^3*(-1 + x3)) - 
       (2*(-24 + 6*x2^2 - 2*x2^3))/(3*x1^4*(-1 + x3)) - 
       (2*(29 - 7*x2 - 9*x2^2 + 8*x2^3 - 2*x2^4))/(3*x1^5*(-1 + x3)) + 
       504/(x1*x3^6) - (4*x1^4)/(x2^5*x3^6) + (36*x1^3)/(x2^4*x3^6) - 
       (144*x1^2)/(x2^3*x3^6) + (336*x1)/(x2^2*x3^6) - 504/(x2*x3^6) - 
       (336*x2)/(x1^2*x3^6) + (144*x2^2)/(x1^3*x3^6) - 
       (36*x2^3)/(x1^4*x3^6) + (4*x2^4)/(x1^5*x3^6) + 
       4/(3*x1^4*(-1 + x2)*x3^5) - 28/(3*x1^3*(-1 + x2)*x3^5) + 
       28/(x1^2*(-1 + x2)*x3^5) - 136/(3*x1*(-1 + x2)*x3^5) - 
       (2*(-58 + 14*x1 + 18*x1^2 - 16*x1^3 + 4*x1^4))/(3*(-1 + x2)*x3^5) - 
       (2*(-28*x1^3 + 6*x1^4))/(3*x2^5*x3^5) - 2/(3*(-1 + x1)*x2^4*x3^5) - 
       (2*(1 + x1 + 168*x1^2 - 2*x1^3))/(3*x2^4*x3^5) + 
       14/(3*(-1 + x1)*x2^3*x3^5) - (2*(-7 - 392*x1 - 148*x1^2))/
        (3*x2^3*x3^5) - 14/((-1 + x1)*x2^2*x3^5) - (2*(392 + 588*x1))/
        (3*x2^2*x3^5) + 68/(3*(-1 + x1)*x2*x3^5) - 76/(3*x1*x2*x3^5) - 
       (2*(-1060 + 8*x1 - 8*x1^2 + 16*x1^3 + 4*x1^4))/(3*x2*x3^5) + 
       (4*x2^4)/(x1^6*x3^5) - (2*(136 - 568*x1 + 340*x1^2 - 64*x1^3 - 
          448*x2 + 1280*x1*x2 - 628*x1^2*x2 + 280*x2^2 - 868*x1*x2^2 + 
          432*x1^2*x2^2 + 56*x2^3))/(3*x3^5) - 
       (2*(1079 + 107*x2 - 83*x2^2 + 40*x2^3 - 14*x2^4))/(3*x1*x3^5) - 
       (2*(56*x2^3 - 12*x2^4))/(3*x1^5*x3^5) - 
       (2*(-2 - 2*x2 - 225*x2^2 + 28*x2^3 - 6*x2^4))/(3*x1^4*x3^5) - 
       (2*(-487 - 567*x2 - 69*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^2*x3^5) - 
       (2*(14 + 469*x2 + 107*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^3*x3^5) - 
       (2*(29 - 7*x2 - 9*x2^2 + 8*x2^3 - 2*x2^4))/(3*(-1 + x1)*x3^5) + 
       4/(3*x1^5*(-1 + x2)*x3^4) - 8/(x1^4*(-1 + x2)*x3^4) + 
       80/(3*x1^3*(-1 + x2)*x3^4) - 160/(3*x1^2*(-1 + x2)*x3^4) + 
       60/(x1*(-1 + x2)*x3^4) - (2*(50 - 6*x1 - 6*x1^2 + 2*x1^3))/
        (3*(-1 + x2)*x3^4) - 2/(3*(-1 + x1)*x2^5*x3^4) - 
       (2*(1 + x1 + 57*x1^2 - 26*x1^3 + 6*x1^4))/(3*x2^5*x3^4) - 
       (2*(-6 - 211*x1))/(3*x2^4*x3^4) + 4/((-1 + x1)*x2^4*x3^4) - 
       40/(3*(-1 + x1)*x2^3*x3^4) - (2*(273 + 262*x1 + 2*x1^3))/
        (3*x2^3*x3^4) + 80/(3*(-1 + x1)*x2^2*x3^4) + 280/(3*x1*x2^2*x3^4) - 
       (2*(-420 - 176*x1 - 6*x1^2 + 2*x1^3))/(3*x2^2*x3^4) - 
       30/((-1 + x1)*x2*x3^4) - 374/(3*x1^2*x2*x3^4) + 30/(x1*x2*x3^4) - 
       (2*(470 + 18*x1 - 18*x1^2 + 6*x1^3))/(3*x2*x3^4) - 
       (36*x2^3)/(x1^6*x3^4) - (2*(12 + 422*x2))/(3*x1^4*x3^4) - 
       (2*(168 - 164*x1 + 48*x1^2 + 16*x1^3 - 164*x2 + 160*x1*x2 - 
          96*x1^2*x2 + 48*x2^2 + 48*x1*x2^2 - 32*x2^3))/(3*x3^4) - 
       (2*(-432 - 296*x2 - 12*x2^2 + 2*x2^3))/(3*x1^3*x3^4) - 
       (2*(-28 + 12*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)*x3^4) - 
       (2*(522 + 226*x2 - 6*x2^2 + 2*x2^3))/(3*x1^2*x3^4) - 
       (2*(-544 - 18*x2^2 + 6*x2^3))/(3*x1*x3^4) - 
       (2*(-2 - 2*x2 - 225*x2^2 + 28*x2^3 - 6*x2^4))/(3*x1^5*x3^4) - 
       28/(3*x1^5*(-1 + x2)*x3^3) + 80/(3*x1^4*(-1 + x2)*x3^3) - 
       104/(3*x1^3*(-1 + x2)*x3^3) + 100/(3*x1^2*(-1 + x2)*x3^3) - 
       68/(3*x1*(-1 + x2)*x3^3) - (2*(-8 - 2*x1 - 2*x1^2 + 2*x1^3))/
        (3*(-1 + x2)*x3^3) + 14/(3*(-1 + x1)*x2^5*x3^3) - 
       (2*(-7 - 77*x1 + 41*x1^2 - 30*x1^3 + 6*x1^4))/(3*x2^5*x3^3) - 
       40/(3*(-1 + x1)*x2^4*x3^3) - (2*(159 + 34*x1 + 12*x1^2 - 4*x1^3))/
        (3*x2^4*x3^3) + 52/(3*(-1 + x1)*x2^3*x3^3) + 170/(3*x1*x2^3*x3^3) - 
       (2*(-206 - 22*x1 + 12*x1^2 - 2*x1^3))/(3*x2^3*x3^3) - 
       50/(3*(-1 + x1)*x2^2*x3^3) + 10/(x1^2*x2^2*x3^3) - 
       358/(3*x1*x2^2*x3^3) - (2*(128 - 8*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^2*x3^3) + 34/(3*(-1 + x1)*x2*x3^3) - 340/(3*x1^3*x2*x3^3) + 
       488/(3*x1^2*x2*x3^3) - 14/(x1*x2*x3^3) - 
       (2*(-58 + 2*x1 + 10*x1^2 - 2*x1^3))/(3*x2*x3^3) + 
       (144*x2^2)/(x1^6*x3^3) - (2*(8 - 64*x1 + 16*x1^2 + 8*x2 + 16*x2^2))/
        (3*x3^3) - (2*(7 - 8*x2 + 10*x2^2 - 4*x2^3))/(3*(-1 + x1)*x3^3) - 
       (2*(-432 - 296*x2 - 12*x2^2 + 2*x2^3))/(3*x1^4*x3^3) - 
       (2*(65 + 32*x2 - 26*x2^2 + 4*x2^3))/(3*x1*x3^3) - 
       (2*(412 + 44*x2 - 24*x2^2 + 4*x2^3))/(3*x1^3*x3^3) - 
       (2*(-187 + 28*x2 - 18*x2^2 + 4*x2^3))/(3*x1^2*x3^3) - 
       (2*(14 + 469*x2 + 107*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^5*x3^3) + 
       28/(x1^5*(-1 + x2)*x3^2) - 160/(3*x1^4*(-1 + x2)*x3^2) + 
       100/(3*x1^3*(-1 + x2)*x3^2) - 32/(3*x1^2*(-1 + x2)*x3^2) + 
       8/(3*x1*(-1 + x2)*x3^2) - (2*(-4 + 8*x1 - 6*x1^2 + 2*x1^3))/
        (3*(-1 + x2)*x3^2) - 14/((-1 + x1)*x2^5*x3^2) - 
       (2*(95 - 21*x1 + 69*x1^2 - 30*x1^3 + 6*x1^4))/(3*x2^5*x3^2) + 
       80/(3*(-1 + x1)*x2^4*x3^2) + 94/(3*x1*x2^4*x3^2) - 
       (2*(-102 - 50*x1 + 12*x1^2 - 4*x1^3))/(3*x2^4*x3^2) - 
       50/(3*(-1 + x1)*x2^3*x3^2) - 20/(x1^2*x2^3*x3^2) - 
       130/(3*x1*x2^3*x3^2) - (2*(59 - 20*x1 + 12*x1^2 - 2*x1^3))/
        (3*x2^3*x3^2) + 16/(3*(-1 + x1)*x2^2*x3^2) + 10/(x1^3*x2^2*x3^2) + 
       112/(3*x1*x2^2*x3^2) - (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^2*x3^2) - 4/(3*(-1 + x1)*x2*x3^2) - 374/(3*x1^4*x2*x3^2) + 
       488/(3*x1^3*x2*x3^2) - 224/(3*x1^2*x2*x3^2) + 4/(3*x1*x2*x3^2) - 
       (2*(-4 + 6*x1^2 - 2*x1^3))/(3*x2*x3^2) - (336*x2)/(x1^6*x3^2) - 
       (2*(2 - 10*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)*x3^2) - 
       (2*(522 + 226*x2 - 6*x2^2 + 2*x2^3))/(3*x1^4*x3^2) - 
       (2*(-187 + 28*x2 - 18*x2^2 + 4*x2^3))/(3*x1^3*x3^2) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*x1^2*x3^2) - 
       (2*(-10 + 18*x2 - 12*x2^2 + 4*x2^3))/(3*x1*x3^2) - 
       (2*(-487 - 567*x2 - 69*x2^2 + 30*x2^3 - 6*x2^4))/(3*x1^5*x3^2) + 
       504/(x1^6*x3) - (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^4*x3) - 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^3*x3) - 
       (2*(-4*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^2*x3) - 
       136/(3*x1^5*(-1 + x2)*x3) + 60/(x1^4*(-1 + x2)*x3) - 
       68/(3*x1^3*(-1 + x2)*x3) + 8/(3*x1^2*(-1 + x2)*x3) - 
       (2*(-8 + 16*x1 - 12*x1^2 + 4*x1^3))/(3*(-1 + x2)*x3) + 
       68/(3*(-1 + x1)*x2^5*x3) + 152/(3*x1*x2^5*x3) - 
       (2*(-19 - 115*x1 + 91*x1^2 - 56*x1^3 + 10*x1^4))/(3*x2^5*x3) - 
       30/((-1 + x1)*x2^4*x3) + 94/(3*x1^2*x2^4*x3) - 60/(x1*x2^4*x3) - 
       (2*(74 - 18*x1 + 36*x1^2 - 12*x1^3))/(3*x2^4*x3) + 
       34/(3*(-1 + x1)*x2^3*x3) + 170/(3*x1^3*x2^3*x3) - 
       130/(3*x1^2*x2^3*x3) + 28/(x1*x2^3*x3) - 
       (2*(-7 - 34*x1 + 16*x1^2 - 2*x1^3))/(3*x2^3*x3) - 
       4/(3*(-1 + x1)*x2^2*x3) + 280/(3*x1^4*x2^2*x3) - 
       358/(3*x1^3*x2^2*x3) + 112/(3*x1^2*x2^2*x3) - 8/(3*x1*x2^2*x3) - 
       (2*(14 - 18*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*x3) - 76/(3*x1^5*x2*x3) + 
       30/(x1^4*x2*x3) - 14/(x1^3*x2*x3) + 4/(3*x1^2*x2*x3) - 
       (2*(8 - 16*x1 + 12*x1^2 - 4*x1^3))/(3*x2*x3) - 
       (2*(16 - 32*x2 + 24*x2^2 - 8*x2^3))/(3*(-1 + x1)*x3) - 
       (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)^4*x3) - 
       (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)^3*x3) - 
       (2*(65 + 32*x2 - 26*x2^2 + 4*x2^3))/(3*x1^3*x3) - 
       (2*(8*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^2*x3) - 
       (2*(-10 + 18*x2 - 12*x2^2 + 4*x2^3))/(3*x1^2*x3) - 
       (2*(-544 - 18*x2^2 + 6*x2^3))/(3*x1^4*x3) - 
       (2*(-16 + 32*x2 - 24*x2^2 + 8*x2^3))/(3*x1*x3) - 
       (2*(1079 + 107*x2 - 83*x2^2 + 40*x2^3 - 14*x2^4))/(3*x1^5*x3) + 
       (336*x3)/(x1^6*x2^2) - (144*x3^2)/(x1^6*x2^3) + 
       (36*x3^3)/(x1^6*x2^4) - (4*x3^4)/(x1^6*x2^5) - 
       (2*(-32 + 64*x2 - 32*x2^2))/(3*(-1 + x1 + x3)^3) - 
       (2*(8 - 24*x2 + 24*x2^2 - 8*x2^3))/(3*x1*(-1 + x1 + x3)^3) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^3) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*x1^2*(-1 + x1 + x3)^3) - 
       (2*(-8 + 24*x2 - 24*x2^2 + 8*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)^3) - 
       (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*x1^2*(-1 + x1 + x3)^2) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)^2) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*x1^3*(-1 + x1 + x3)^2) - 
       (2*(16 - 32*x2 + 24*x2^2 - 8*x2^3))/(3*x1*(-1 + x1 + x3)) - 
       (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3))/(3*x1^3*(-1 + x1 + x3)) - 
       (2*(-8*x2 + 12*x2^2 - 4*x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)) - 
       (2*(-8*x2 + 12*x2^2 - 4*x2^3))/(3*x1^2*(-1 + x1 + x3)) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^4*(-1 + x1 + x3)) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)) - 
       (2*(-4 + 12*x2 - 12*x2^2 + 4*x2^3))/(3*x1^4*(-1 + x1 + x3)) - 
       (2*(-16 + 32*x2 - 24*x2^2 + 8*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)) - 
       (2*(16 - 32*x1 + 16*x1^2))/(3*(-1 + x2 + x3)^3) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^3) - 
       (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)^3) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*(-1 + x2 + x3)^3) - 
       (2*(-4 + 12*x1 - 12*x1^2 + 4*x1^3))/(3*x2*(-1 + x2 + x3)^3) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)^2) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^2) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*x2^3*(-1 + x2 + x3)^2) - 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2^2*(-1 + x2 + x3)^2) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^4*(-1 + x2 + x3)) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)) - 
       (2*(4*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)) - 
       (2*(8 - 16*x1 + 12*x1^2 - 4*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*x2^4*(-1 + x2 + x3)) - 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2^3*(-1 + x2 + x3)) - 
       (2*(4*x1 - 6*x1^2 + 2*x1^3))/(3*x2^2*(-1 + x2 + x3)) - 
       (2*(-8 + 16*x1 - 12*x1^2 + 4*x1^3))/(3*x2*(-1 + x2 + x3)) - 
       (2*(-4 + 4*x3))/(3*x1^2*(-1 + x2)) - (2*(392 + 588*x3))/
        (3*x1^5*x2^2) - (2*(-7 - 392*x3 - 148*x3^2))/(3*x1^5*x2^3) - 
       (2*(-16 + 56*x1 - 32*x1^2 + 56*x3 - 32*x3^2))/(3*x2^3) - 
       (2*(-6 - 8*x3 + 4*x3^2))/(3*x1^3*(-1 + x2)) - 
       (2*(8 + 8*x2 + 16*x2^2 - 64*x3 + 16*x3^2))/(3*x1^3) - 
       (2*(16 - 32*x3 + 16*x3^2))/(3*(-1 + x1 + x2)^3) - 
       (2*(136 - 448*x2 + 280*x2^2 + 56*x2^3 - 568*x3 + 1280*x2*x3 - 
          868*x2^2*x3 + 340*x3^2 - 628*x2*x3^2 + 432*x2^2*x3^2 - 64*x3^3))/
        (3*x1^5) - (2*(74 - 18*x3 + 36*x3^2 - 12*x3^3))/(3*x1*x2^4) - 
       (2*(-102 - 50*x3 + 12*x3^2 - 4*x3^3))/(3*x1^2*x2^4) - 
       (2*(8 - 16*x3 + 12*x3^2 - 4*x3^3))/(3*x1*x2) - 
       (2*(8 - 16*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)) - 
       (2*(4 - 12*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)^3) - 
       (2*(-22 - 6*x3 + 12*x3^2 - 4*x3^3))/(3*(-1 + x1)*x2^4) - 
       (2*(159 + 34*x3 + 12*x3^2 - 4*x3^3))/(3*x1^3*x2^4) - 
       (2*(-4 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2) - 
       (2*(14 - 18*x3 + 6*x3^2 - 2*x3^3))/(3*x1*x2^2) - 
       (2*(128 - 8*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*x2^2) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2^2) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*(-1 + x1 + x2)^3) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*(-1 + x1 + x2)^2) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^4*(-1 + x1 + x2)) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*x1^4*(-1 + x1 + x2)) - 
       (2*(-4*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)^2*x2) - 
       (2*(-58 + 2*x3 + 10*x3^2 - 2*x3^3))/(3*x1^3*x2) - 
       (2*(-206 - 22*x3 + 12*x3^2 - 2*x3^3))/(3*x1^3*x2^3) - 
       (2*(59 - 20*x3 + 12*x3^2 - 2*x3^3))/(3*x1^2*x2^3) - 
       (2*(-7 - 34*x3 + 16*x3^2 - 2*x3^3))/(3*x1*x2^3) - 
       (2*(1 + x3 + 168*x3^2 - 2*x3^3))/(3*x1^5*x2^4) - 
       (2*(273 + 262*x3 + 2*x3^3))/(3*x1^4*x2^3) - 
       (2*(1 + 10*x3 - 8*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^3) - 
       (2*(-420 - 176*x3 - 6*x3^2 + 2*x3^3))/(3*x1^4*x2^2) - 
       (2*(2 + 2*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^2) - 
       (2*(4*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)) - 
       (2*(4*x3 - 6*x3^2 + 2*x3^3))/(3*x1^2*(-1 + x1 + x2)) - 
       (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)^4*x2) - 
       (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)^3*x2) - 
       (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1^2*(-1 + x1 + x2)^2) - 
       (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1^3*(-1 + x1 + x2)) - 
       (2*(48 - 12*x3^2 + 4*x3^3))/(3*x1^4*(-1 + x2)) - 
       (2*(-4 + 12*x3 - 12*x3^2 + 4*x3^3))/(3*x1*(-1 + x1 + x2)^3) - 
       (2*(-8 + 16*x3 - 12*x3^2 + 4*x3^3))/(3*(-1 + x1)*x2) - 
       (2*(-8 + 16*x3 - 12*x3^2 + 4*x3^3))/(3*x1*(-1 + x1 + x2)) - 
       (2*(470 + 18*x3 - 18*x3^2 + 6*x3^3))/(3*x1^4*x2) - 
       (2*(-272 + 1016*x1 - 620*x1^2 + 8*x1^3 + 1016*x3 - 2560*x1*x3 + 
          1496*x1^2*x3 - 620*x3^2 + 1496*x1*x3^2 - 864*x1^2*x3^2 + 8*x3^3))/
        (3*x2^5) - (2*(-336 + 328*x1 - 96*x1^2 + 16*x1^3 + 328*x3 - 
          320*x1*x3 + 48*x1^2*x3 - 96*x3^2 + 48*x1*x3^2 + 16*x3^3))/
        (3*x2^4) - (2*(168 - 164*x2 + 48*x2^2 - 32*x2^3 - 164*x3 + 
          160*x2*x3 + 48*x2^2*x3 + 48*x3^2 - 96*x2*x3^2 + 16*x3^3))/
        (3*x1^4) - (2*(29 - 7*x3 - 9*x3^2 + 8*x3^3 - 2*x3^4))/
        (3*(-1 + x1)*x2^5) - (2*(-58 + 14*x3 + 18*x3^2 - 16*x3^3 + 4*x3^4))/
        (3*x1^5*(-1 + x2)) - (2*(-1060 + 8*x3 - 8*x3^2 + 16*x3^3 + 4*x3^4))/
        (3*x1^5*x2) - (2*(-7 - 77*x3 + 41*x3^2 - 30*x3^3 + 6*x3^4))/
        (3*x1^3*x2^5) - (2*(95 - 21*x3 + 69*x3^2 - 30*x3^3 + 6*x3^4))/
        (3*x1^2*x2^5) - (2*(-28*x3^3 + 6*x3^4))/(3*x1^5*x2^5) - 
       (2*(1 + x3 + 57*x3^2 - 26*x3^3 + 6*x3^4))/(3*x1^4*x2^5) - 
       (2*(-19 - 115*x3 + 91*x3^2 - 56*x3^3 + 10*x3^4))/(3*x1*x2^5))*g[5] + 
     s2*(-2/(x1^4*(-1 + x2)) + 224/(3*x1^2*x2^6) - 2/((-1 + x1)*x2^4) + 
       16/(3*x1^4*x2^4) + 86/(3*x1^2*x2^4) + 2/(x1*x2^4) + 
       224/(3*x1^6*x2^2) + 86/(3*x1^4*x2^2) + 2/(x1^4*x2) + 
       (2*(4 - 4*x3))/(3*x1^3*x2^3) + (2*(-33 - 2*x3))/(3*x1^3*x2^4) + 
       (2*(-33 - 2*x3))/(3*x1^4*x2^3) + (2*(2 - 2*x3))/(3*x1^2*x2^3) + 
       (2*(2 - 2*x3))/(3*x1*x2^3) + (2*(2 - 2*x3))/(3*x1^3*x2^2) + 
       (2*(2 - 2*x3))/(3*x1^3*x2) - 16/(x1^2*(-1 + x3)) - 
       4/(3*x1^4*x2^5*(-1 + x3)) + 8/(x1^3*x2^5*(-1 + x3)) - 
       20/(x1^2*x2^5*(-1 + x3)) + 88/(3*x1*x2^5*(-1 + x3)) + 
       (2*(-50 + 48*x1 - 30*x1^2 + 8*x1^3))/(3*x2^5*(-1 + x3)) - 
       4/(3*x1^5*x2^4*(-1 + x3)) + 16/(3*x1^4*x2^4*(-1 + x3)) - 
       40/(3*x1^3*x2^4*(-1 + x3)) + 20/(x1^2*x2^4*(-1 + x3)) - 
       32/(3*x1*x2^4*(-1 + x3)) + (2*(-18 + 30*x1 - 12*x1^2))/
        (3*x2^4*(-1 + x3)) + 8/(x1^5*x2^3*(-1 + x3)) - 
       40/(3*x1^4*x2^3*(-1 + x3)) + 8/(x1^3*x2^3*(-1 + x3)) - 
       16/(3*x1^2*x2^3*(-1 + x3)) + 32/(3*x1*x2^3*(-1 + x3)) + 
       (2*(-32 + 20*x1))/(3*x2^3*(-1 + x3)) - 16/(x2^2*(-1 + x3)) - 
       20/(x1^5*x2^2*(-1 + x3)) + 20/(x1^4*x2^2*(-1 + x3)) - 
       16/(3*x1^3*x2^2*(-1 + x3)) + 8/(x1*x2^2*(-1 + x3)) + 
       88/(3*x1^5*x2*(-1 + x3)) - 32/(3*x1^4*x2*(-1 + x3)) + 
       32/(3*x1^3*x2*(-1 + x3)) + 8/(x1^2*x2*(-1 + x3)) + 
       16/(x1*x2*(-1 + x3)) + (2*(-32 + 20*x2))/(3*x1^3*(-1 + x3)) + 
       (2*(-18 + 30*x2 - 12*x2^2))/(3*x1^4*(-1 + x3)) + 
       (2*(-50 + 48*x2 - 30*x2^2 + 8*x2^3))/(3*x1^5*(-1 + x3)) + 
       896/(3*x1^2*x3^6) - (16*x1^3)/(3*x2^5*x3^6) + 
       (128*x1^2)/(3*x2^4*x3^6) - (448*x1)/(3*x2^3*x3^6) + 
       896/(3*x2^2*x3^6) - 1120/(3*x1*x2*x3^6) - (448*x2)/(3*x1^3*x3^6) + 
       (128*x2^2)/(3*x1^4*x3^6) - (16*x2^3)/(3*x1^5*x3^6) + 
       2/(3*x1^4*(-1 + x2)*x3^5) - 4/(x1^3*(-1 + x2)*x3^5) + 
       10/(x1^2*(-1 + x2)*x3^5) - 38/(3*x1*(-1 + x2)*x3^5) + 
       (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)*x3^5) - 
       (4*x1^3)/(3*x2^6*x3^5) + (2*(36*x1^2 - 10*x1^3))/(3*x2^5*x3^5) + 
       2/(3*(-1 + x1)*x2^4*x3^5) + (2*(1 - 153*x1 + 18*x1^2 - 2*x1^3))/
        (3*x2^4*x3^5) - 4/((-1 + x1)*x2^3*x3^5) + 
       (2*(260 + 85*x1 + 6*x1^2 - 2*x1^3))/(3*x2^3*x3^5) + 
       10/((-1 + x1)*x2^2*x3^5) - 292/(3*x1*x2^2*x3^5) + 
       (2*(-342 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*x3^5) - 
       38/(3*(-1 + x1)*x2*x3^5) - 292/(3*x1^2*x2*x3^5) + 
       1036/(3*x1*x2*x3^5) + (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2*x3^5) - 
       (4*x2^3)/(3*x1^6*x3^5) + (2*(36*x2^2 - 10*x2^3))/(3*x1^5*x3^5) + 
       (2*(-342 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^2*x3^5) + 
       (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1*x3^5) + 
       (2*(260 + 85*x2 + 6*x2^2 - 2*x2^3))/(3*x1^3*x3^5) + 
       (2*(1 - 153*x2 + 18*x2^2 - 2*x2^3))/(3*x1^4*x3^5) + 
       (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)*x3^5) - 
       2/((-1 + x1)*x3^4) + 206/(3*x1^2*x3^4) + 2/(x1*x3^4) + 
       (2*(-87 - 20*x2))/(3*x1^3*x3^4) - 2/((-1 + x2)*x3^4) + 
       2/(3*x1^5*(-1 + x2)*x3^4) - 8/(3*x1^4*(-1 + x2)*x3^4) + 
       20/(3*x1^3*(-1 + x2)*x3^4) - 10/(x1^2*(-1 + x2)*x3^4) + 
       22/(3*x1*(-1 + x2)*x3^4) + (32*x1^2)/(3*x2^6*x3^4) + 
       2/(3*(-1 + x1)*x2^5*x3^4) + (2*(1 - 78*x1 + 30*x1^2 - 8*x1^3))/
        (3*x2^5*x3^4) - 8/(3*(-1 + x1)*x2^4*x3^4) + 
       (2*(140 - 30*x1 + 12*x1^2))/(3*x2^4*x3^4) + (2*(-87 - 20*x1))/
        (3*x2^3*x3^4) + 20/(3*(-1 + x1)*x2^3*x3^4) - 66/(x1*x2^3*x3^4) + 
       206/(3*x2^2*x3^4) - 10/((-1 + x1)*x2^2*x3^4) + 24/(x1^2*x2^2*x3^4) + 
       188/(3*x1*x2^2*x3^4) + 2/(x2*x3^4) + 22/(3*(-1 + x1)*x2*x3^4) - 
       66/(x1^3*x2*x3^4) + 188/(3*x1^2*x2*x3^4) - 380/(3*x1*x2*x3^4) + 
       (32*x2^2)/(3*x1^6*x3^4) + (2*(140 - 30*x2 + 12*x2^2))/(3*x1^4*x3^4) + 
       (2*(1 - 78*x2 + 30*x2^2 - 8*x2^3))/(3*x1^5*x3^4) + 
       (2*(34 - 22*x2))/(3*x1^3*x3^3) + (2*(2 - 2*x2))/(3*x1*x3^3) + 
       (2*(26 - 2*x2))/(3*x1^2*x3^3) - 4/(x1^5*(-1 + x2)*x3^3) + 
       20/(3*x1^4*(-1 + x2)*x3^3) - 4/(x1^3*(-1 + x2)*x3^3) + 
       8/(3*x1^2*(-1 + x2)*x3^3) - 4/(3*x1*(-1 + x2)*x3^3) + 
       (2*(-2 + 2*x1))/(3*(-1 + x2)*x3^3) - (112*x1)/(3*x2^6*x3^3) - 
       4/((-1 + x1)*x2^5*x3^3) + (2*(104 - 8*x1 + 30*x1^2 - 8*x1^3))/
        (3*x2^5*x3^3) + 20/(3*(-1 + x1)*x2^4*x3^3) - 42/(x1*x2^4*x3^3) + 
       (2*(-18 - 32*x1 + 12*x1^2))/(3*x2^4*x3^3) + (2*(34 - 22*x1))/
        (3*x2^3*x3^3) - 4/((-1 + x1)*x2^3*x3^3) + 14/(x1^2*x2^3*x3^3) + 
       30/(x1*x2^3*x3^3) + (2*(26 - 2*x1))/(3*x2^2*x3^3) + 
       8/(3*(-1 + x1)*x2^2*x3^3) + 14/(x1^3*x2^2*x3^3) - 
       28/(x1^2*x2^2*x3^3) - 68/(3*x1*x2^2*x3^3) + (2*(2 - 2*x1))/
        (3*x2*x3^3) - 4/(3*(-1 + x1)*x2*x3^3) - 42/(x1^4*x2*x3^3) + 
       30/(x1^3*x2*x3^3) - 68/(3*x1^2*x2*x3^3) - 8/(x1*x2*x3^3) - 
       (112*x2)/(3*x1^6*x3^3) + (2*(-2 + 2*x2))/(3*(-1 + x1)*x3^3) + 
       (2*(-18 - 32*x2 + 12*x2^2))/(3*x1^4*x3^3) + 
       (2*(104 - 8*x2 + 30*x2^2 - 8*x2^3))/(3*x1^5*x3^3) + 
       224/(3*x1^6*x3^2) + 16/(x1^2*x3^2) + (2*(32 - 20*x2))/(3*x1^3*x3^2) + 
       10/(x1^5*(-1 + x2)*x3^2) - 10/(x1^4*(-1 + x2)*x3^2) + 
       8/(3*x1^3*(-1 + x2)*x3^2) + 224/(3*x2^6*x3^2) + 
       10/((-1 + x1)*x2^5*x3^2) - 178/(3*x1*x2^5*x3^2) + 
       (2*(-78 - 48*x1 + 30*x1^2 - 8*x1^3))/(3*x2^5*x3^2) - 
       10/((-1 + x1)*x2^4*x3^2) - 12/(x1^2*x2^4*x3^2) + 
       122/(3*x1*x2^4*x3^2) + (2*(58 - 30*x1 + 12*x1^2))/(3*x2^4*x3^2) + 
       (2*(32 - 20*x1))/(3*x2^3*x3^2) + 8/(3*(-1 + x1)*x2^3*x3^2) - 
       28/(x1^3*x2^3*x3^2) + 14/(x1^2*x2^3*x3^2) - 56/(3*x1*x2^3*x3^2) + 
       16/(x2^2*x3^2) - 12/(x1^4*x2^2*x3^2) + 14/(x1^3*x2^2*x3^2) - 
       8/(x1*x2^2*x3^2) - 178/(3*x1^5*x2*x3^2) + 122/(3*x1^4*x2*x3^2) - 
       56/(3*x1^3*x2*x3^2) - 8/(x1^2*x2*x3^2) - 16/(x1*x2*x3^2) + 
       (2*(58 - 30*x2 + 12*x2^2))/(3*x1^4*x3^2) + 
       (2*(-78 - 48*x2 + 30*x2^2 - 8*x2^3))/(3*x1^5*x3^2) + 16/(x1^2*x3) + 
       (2*(32 - 20*x2))/(3*x1^3*x3) - 38/(3*x1^5*(-1 + x2)*x3) + 
       22/(3*x1^4*(-1 + x2)*x3) - 4/(3*x1^3*(-1 + x2)*x3) - 
       280/(3*x1*x2^6*x3) - 38/(3*(-1 + x1)*x2^5*x3) + 38/(3*x1^2*x2^5*x3) + 
       310/(3*x1*x2^5*x3) + (2*(50 - 48*x1 + 30*x1^2 - 8*x1^3))/(3*x2^5*x3) + 
       22/(3*(-1 + x1)*x2^4*x3) + 28/(x1^3*x2^4*x3) - 22/(3*x1^2*x2^4*x3) - 
       134/(3*x1*x2^4*x3) + (2*(18 - 30*x1 + 12*x1^2))/(3*x2^4*x3) + 
       (2*(32 - 20*x1))/(3*x2^3*x3) - 4/(3*(-1 + x1)*x2^3*x3) + 
       28/(x1^4*x2^3*x3) - 20/(x1^3*x2^3*x3) + 4/(3*x1^2*x2^3*x3) - 
       4/(x1*x2^3*x3) + 16/(x2^2*x3) + 38/(3*x1^5*x2^2*x3) - 
       22/(3*x1^4*x2^2*x3) + 4/(3*x1^3*x2^2*x3) - 8/(x1*x2^2*x3) - 
       280/(3*x1^6*x2*x3) + 310/(3*x1^5*x2*x3) - 134/(3*x1^4*x2*x3) - 
       4/(x1^3*x2*x3) - 8/(x1^2*x2*x3) - 16/(x1*x2*x3) + 
       (2*(18 - 30*x2 + 12*x2^2))/(3*x1^4*x3) + 
       (2*(50 - 48*x2 + 30*x2^2 - 8*x2^3))/(3*x1^5*x3) - 
       (112*x3)/(3*x1^3*x2^6) - (112*x3)/(3*x1^6*x2^3) + 
       (32*x3^2)/(3*x1^4*x2^6) + (32*x3^2)/(3*x1^6*x2^4) - 
       (4*x3^3)/(3*x1^5*x2^6) - (4*x3^3)/(3*x1^6*x2^5) + 
       (2*(-2 + 2*x3))/(3*x1^3*(-1 + x2)) + (2*(-2 + 2*x3))/
        (3*(-1 + x1)*x2^3) + (2*(12*x3^2 - 4*x3^3))/(3*x1^5*x2^5) + 
       (2*(-2 - 33*x3 + 6*x3^2 - 2*x3^3))/(3*x1^4*x2^5) + 
       (2*(-2 - 33*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^4) + 
       (2*(-138 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2^5) + 
       (2*(-138 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^2) + 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1*x2^5) + 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2) + 
       (2*(44 + 37*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*x2^5) + 
       (2*(44 + 37*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^3) + 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*x1^5*(-1 + x2)) + 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^5))*g[6] + 
     s2*(-16/(x1^2*(-1 + x2)) + 896/(3*x1^2*x2^6) - 2/((-1 + x1)*x2^4) + 
       206/(3*x1^2*x2^4) + 2/(x1*x2^4) + 224/(3*x1^6*x2^2) + 16/(x1^2*x2^2) + 
       16/(x1^2*x2) + (2*(34 - 22*x3))/(3*x1^3*x2^3) + 
       (2*(-87 - 20*x3))/(3*x1^3*x2^4) + (2*(32 - 20*x3))/(3*x1^3*x2^2) + 
       (2*(32 - 20*x3))/(3*x1^3*x2) + (2*(2 - 2*x3))/(3*x1*x2^3) + 
       (2*(26 - 2*x3))/(3*x1^2*x2^3) - 2/(x1^4*(-1 + x3)) + 
       2/(3*x1^4*x2^5*(-1 + x3)) - 4/(x1^3*x2^5*(-1 + x3)) + 
       10/(x1^2*x2^5*(-1 + x3)) - 38/(3*x1*x2^5*(-1 + x3)) + 
       (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*x2^5*(-1 + x3)) - 
       2/(x2^4*(-1 + x3)) + 2/(3*x1^5*x2^4*(-1 + x3)) - 
       8/(3*x1^4*x2^4*(-1 + x3)) + 20/(3*x1^3*x2^4*(-1 + x3)) - 
       10/(x1^2*x2^4*(-1 + x3)) + 22/(3*x1*x2^4*(-1 + x3)) - 
       4/(x1^5*x2^3*(-1 + x3)) + 20/(3*x1^4*x2^3*(-1 + x3)) - 
       4/(x1^3*x2^3*(-1 + x3)) + 8/(3*x1^2*x2^3*(-1 + x3)) - 
       4/(3*x1*x2^3*(-1 + x3)) + (2*(-2 + 2*x1))/(3*x2^3*(-1 + x3)) + 
       10/(x1^5*x2^2*(-1 + x3)) - 10/(x1^4*x2^2*(-1 + x3)) + 
       8/(3*x1^3*x2^2*(-1 + x3)) - 38/(3*x1^5*x2*(-1 + x3)) + 
       22/(3*x1^4*x2*(-1 + x3)) - 4/(3*x1^3*x2*(-1 + x3)) + 
       (2*(-2 + 2*x2))/(3*x1^3*(-1 + x3)) + (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/
        (3*x1^5*(-1 + x3)) + 224/(3*x1^2*x3^6) - (4*x1^3)/(3*x2^5*x3^6) + 
       (32*x1^2)/(3*x2^4*x3^6) - (112*x1)/(3*x2^3*x3^6) + 224/(3*x2^2*x3^6) - 
       280/(3*x1*x2*x3^6) - (112*x2)/(3*x1^3*x3^6) + 
       (32*x2^2)/(3*x1^4*x3^6) - (4*x2^3)/(3*x1^5*x3^6) - 
       4/(3*x1^4*(-1 + x2)*x3^5) + 8/(x1^3*(-1 + x2)*x3^5) - 
       20/(x1^2*(-1 + x2)*x3^5) + 88/(3*x1*(-1 + x2)*x3^5) + 
       (2*(-50 + 48*x1 - 30*x1^2 + 8*x1^3))/(3*(-1 + x2)*x3^5) - 
       (16*x1^3)/(3*x2^6*x3^5) + (2*(36*x1^2 - 10*x1^3))/(3*x2^5*x3^5) + 
       2/(3*(-1 + x1)*x2^4*x3^5) + (2*(1 - 78*x1 + 30*x1^2 - 8*x1^3))/
        (3*x2^4*x3^5) - 4/((-1 + x1)*x2^3*x3^5) + 
       (2*(104 - 8*x1 + 30*x1^2 - 8*x1^3))/(3*x2^3*x3^5) + 
       10/((-1 + x1)*x2^2*x3^5) - 178/(3*x1*x2^2*x3^5) + 
       (2*(-78 - 48*x1 + 30*x1^2 - 8*x1^3))/(3*x2^2*x3^5) - 
       38/(3*(-1 + x1)*x2*x3^5) + 38/(3*x1^2*x2*x3^5) + 310/(3*x1*x2*x3^5) + 
       (2*(50 - 48*x1 + 30*x1^2 - 8*x1^3))/(3*x2*x3^5) - 
       (4*x2^3)/(3*x1^6*x3^5) + (2*(12*x2^2 - 4*x2^3))/(3*x1^5*x3^5) + 
       (2*(-2 - 33*x2 + 6*x2^2 - 2*x2^3))/(3*x1^4*x3^5) + 
       (2*(-138 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^2*x3^5) + 
       (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1*x3^5) + 
       (2*(44 + 37*x2 + 6*x2^2 - 2*x2^3))/(3*x1^3*x3^5) + 
       (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)*x3^5) - 
       2/((-1 + x1)*x3^4) + 16/(3*x1^4*x3^4) + 86/(3*x1^2*x3^4) + 
       2/(x1*x3^4) + (2*(-33 - 2*x2))/(3*x1^3*x3^4) - 
       4/(3*x1^5*(-1 + x2)*x3^4) + 16/(3*x1^4*(-1 + x2)*x3^4) - 
       40/(3*x1^3*(-1 + x2)*x3^4) + 20/(x1^2*(-1 + x2)*x3^4) - 
       32/(3*x1*(-1 + x2)*x3^4) + (2*(-18 + 30*x1 - 12*x1^2))/
        (3*(-1 + x2)*x3^4) + (128*x1^2)/(3*x2^6*x3^4) + 
       2/(3*(-1 + x1)*x2^5*x3^4) + (2*(1 - 153*x1 + 18*x1^2 - 2*x1^3))/
        (3*x2^5*x3^4) - 8/(3*(-1 + x1)*x2^4*x3^4) + 
       (2*(140 - 30*x1 + 12*x1^2))/(3*x2^4*x3^4) + 
       20/(3*(-1 + x1)*x2^3*x3^4) - 42/(x1*x2^3*x3^4) + 
       (2*(-18 - 32*x1 + 12*x1^2))/(3*x2^3*x3^4) - 10/((-1 + x1)*x2^2*x3^4) - 
       12/(x1^2*x2^2*x3^4) + 122/(3*x1*x2^2*x3^4) + 
       (2*(58 - 30*x1 + 12*x1^2))/(3*x2^2*x3^4) + 22/(3*(-1 + x1)*x2*x3^4) + 
       28/(x1^3*x2*x3^4) - 22/(3*x1^2*x2*x3^4) - 134/(3*x1*x2*x3^4) + 
       (2*(18 - 30*x1 + 12*x1^2))/(3*x2*x3^4) + (32*x2^2)/(3*x1^6*x3^4) + 
       (2*(-2 - 33*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*x3^4) + 
       (2*(4 - 4*x2))/(3*x1^3*x3^3) + (2*(-33 - 2*x2))/(3*x1^4*x3^3) + 
       (2*(2 - 2*x2))/(3*x1^2*x3^3) + (2*(2 - 2*x2))/(3*x1*x3^3) + 
       8/(x1^5*(-1 + x2)*x3^3) - 40/(3*x1^4*(-1 + x2)*x3^3) + 
       8/(x1^3*(-1 + x2)*x3^3) - 16/(3*x1^2*(-1 + x2)*x3^3) + 
       32/(3*x1*(-1 + x2)*x3^3) + (2*(-32 + 20*x1))/(3*(-1 + x2)*x3^3) - 
       (448*x1)/(3*x2^6*x3^3) - 4/((-1 + x1)*x2^5*x3^3) + 
       (2*(260 + 85*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3^3) + 
       (2*(-87 - 20*x1))/(3*x2^4*x3^3) + 20/(3*(-1 + x1)*x2^4*x3^3) - 
       66/(x1*x2^4*x3^3) + (2*(34 - 22*x1))/(3*x2^3*x3^3) - 
       4/((-1 + x1)*x2^3*x3^3) + 14/(x1^2*x2^3*x3^3) + 30/(x1*x2^3*x3^3) + 
       (2*(32 - 20*x1))/(3*x2^2*x3^3) + 8/(3*(-1 + x1)*x2^2*x3^3) - 
       28/(x1^3*x2^2*x3^3) + 14/(x1^2*x2^2*x3^3) - 56/(3*x1*x2^2*x3^3) + 
       (2*(32 - 20*x1))/(3*x2*x3^3) - 4/(3*(-1 + x1)*x2*x3^3) + 
       28/(x1^4*x2*x3^3) - 20/(x1^3*x2*x3^3) + 4/(3*x1^2*x2*x3^3) - 
       4/(x1*x2*x3^3) - (112*x2)/(3*x1^6*x3^3) + (2*(-2 + 2*x2))/
        (3*(-1 + x1)*x3^3) + (2*(44 + 37*x2 + 6*x2^2 - 2*x2^3))/
        (3*x1^5*x3^3) + 224/(3*x1^6*x3^2) + 86/(3*x1^4*x3^2) + 
       (2*(2 - 2*x2))/(3*x1^3*x3^2) - 16/((-1 + x2)*x3^2) - 
       20/(x1^5*(-1 + x2)*x3^2) + 20/(x1^4*(-1 + x2)*x3^2) - 
       16/(3*x1^3*(-1 + x2)*x3^2) + 8/(x1*(-1 + x2)*x3^2) + 
       896/(3*x2^6*x3^2) + 10/((-1 + x1)*x2^5*x3^2) - 292/(3*x1*x2^5*x3^2) + 
       (2*(-342 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3^2) + 
       206/(3*x2^4*x3^2) - 10/((-1 + x1)*x2^4*x3^2) + 24/(x1^2*x2^4*x3^2) + 
       188/(3*x1*x2^4*x3^2) + (2*(26 - 2*x1))/(3*x2^3*x3^2) + 
       8/(3*(-1 + x1)*x2^3*x3^2) + 14/(x1^3*x2^3*x3^2) - 
       28/(x1^2*x2^3*x3^2) - 68/(3*x1*x2^3*x3^2) + 16/(x2^2*x3^2) - 
       12/(x1^4*x2^2*x3^2) + 14/(x1^3*x2^2*x3^2) - 8/(x1*x2^2*x3^2) + 
       16/(x2*x3^2) + 38/(3*x1^5*x2*x3^2) - 22/(3*x1^4*x2*x3^2) + 
       4/(3*x1^3*x2*x3^2) - 8/(x1*x2*x3^2) + 
       (2*(-138 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*x3^2) + 2/(x1^4*x3) + 
       (2*(2 - 2*x2))/(3*x1^3*x3) + 88/(3*x1^5*(-1 + x2)*x3) - 
       32/(3*x1^4*(-1 + x2)*x3) + 32/(3*x1^3*(-1 + x2)*x3) + 
       8/(x1^2*(-1 + x2)*x3) + 16/(x1*(-1 + x2)*x3) - 1120/(3*x1*x2^6*x3) - 
       38/(3*(-1 + x1)*x2^5*x3) - 292/(3*x1^2*x2^5*x3) + 
       1036/(3*x1*x2^5*x3) + (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3) + 
       2/(x2^4*x3) + 22/(3*(-1 + x1)*x2^4*x3) - 66/(x1^3*x2^4*x3) + 
       188/(3*x1^2*x2^4*x3) - 380/(3*x1*x2^4*x3) + (2*(2 - 2*x1))/
        (3*x2^3*x3) - 4/(3*(-1 + x1)*x2^3*x3) - 42/(x1^4*x2^3*x3) + 
       30/(x1^3*x2^3*x3) - 68/(3*x1^2*x2^3*x3) - 8/(x1*x2^3*x3) - 
       178/(3*x1^5*x2^2*x3) + 122/(3*x1^4*x2^2*x3) - 56/(3*x1^3*x2^2*x3) - 
       8/(x1^2*x2^2*x3) - 16/(x1*x2^2*x3) - 280/(3*x1^6*x2*x3) + 
       310/(3*x1^5*x2*x3) - 134/(3*x1^4*x2*x3) - 4/(x1^3*x2*x3) - 
       8/(x1^2*x2*x3) - 16/(x1*x2*x3) + (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/
        (3*x1^5*x3) - (448*x3)/(3*x1^3*x2^6) - (112*x3)/(3*x1^6*x2^3) + 
       (128*x3^2)/(3*x1^4*x2^6) + (32*x3^2)/(3*x1^6*x2^4) - 
       (16*x3^3)/(3*x1^5*x2^6) - (4*x3^3)/(3*x1^6*x2^5) + 
       (2*(-2 + 2*x3))/(3*(-1 + x1)*x2^3) + (2*(-32 + 20*x3))/
        (3*x1^3*(-1 + x2)) + (2*(-18 + 30*x3 - 12*x3^2))/(3*x1^4*(-1 + x2)) + 
       (2*(-18 - 32*x3 + 12*x3^2))/(3*x1^4*x2^3) + (2*(18 - 30*x3 + 12*x3^2))/
        (3*x1^4*x2) + (2*(58 - 30*x3 + 12*x3^2))/(3*x1^4*x2^2) + 
       (2*(140 - 30*x3 + 12*x3^2))/(3*x1^4*x2^4) + (2*(36*x3^2 - 10*x3^3))/
        (3*x1^5*x2^5) + (2*(1 - 78*x3 + 30*x3^2 - 8*x3^3))/(3*x1^5*x2^4) + 
       (2*(-78 - 48*x3 + 30*x3^2 - 8*x3^3))/(3*x1^5*x2^2) + 
       (2*(50 - 48*x3 + 30*x3^2 - 8*x3^3))/(3*x1^5*x2) + 
       (2*(104 - 8*x3 + 30*x3^2 - 8*x3^3))/(3*x1^5*x2^3) + 
       (2*(-342 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2^5) + 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1*x2^5) + 
       (2*(260 + 85*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*x2^5) + 
       (2*(1 - 153*x3 + 18*x3^2 - 2*x3^3))/(3*x1^4*x2^5) + 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^5) + 
       (2*(-50 + 48*x3 - 30*x3^2 + 8*x3^3))/(3*x1^5*(-1 + x2)))*g[7] + 
     s2*(-2/(x1^4*(-1 + x2)) + 224/(3*x1^2*x2^6) - 16/((-1 + x1)*x2^2) + 
       896/(3*x1^6*x2^2) + 206/(3*x1^4*x2^2) + 16/(x1^2*x2^2) + 
       16/(x1*x2^2) + 2/(x1^4*x2) - (2*(32 - 20*x3))/(3*(-1 + x1)*x2^3) - 
       (2*(2 - 2*x3))/(3*x1^3*(-1 + x2)) - 2/(x1^4*(-1 + x3)) - 
       (2*(2 - 2*x2))/(3*x1^3*(-1 + x3)) + 2/(3*x1^4*x2^5*(-1 + x3)) - 
       4/(x1^3*x2^5*(-1 + x3)) + 10/(x1^2*x2^5*(-1 + x3)) - 
       38/(3*x1*x2^5*(-1 + x3)) - (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^5*(-1 + x3)) - 2/(x2^4*(-1 + x3)) + 2/(3*x1^5*x2^4*(-1 + x3)) - 
       8/(3*x1^4*x2^4*(-1 + x3)) + 20/(3*x1^3*x2^4*(-1 + x3)) - 
       10/(x1^2*x2^4*(-1 + x3)) + 22/(3*x1*x2^4*(-1 + x3)) - 
       (2*(2 - 2*x1))/(3*x2^3*(-1 + x3)) - 4/(x1^5*x2^3*(-1 + x3)) + 
       20/(3*x1^4*x2^3*(-1 + x3)) - 4/(x1^3*x2^3*(-1 + x3)) + 
       8/(3*x1^2*x2^3*(-1 + x3)) - 4/(3*x1*x2^3*(-1 + x3)) + 
       10/(x1^5*x2^2*(-1 + x3)) - 10/(x1^4*x2^2*(-1 + x3)) + 
       8/(3*x1^3*x2^2*(-1 + x3)) - 38/(3*x1^5*x2*(-1 + x3)) + 
       22/(3*x1^4*x2*(-1 + x3)) - 4/(3*x1^3*x2*(-1 + x3)) - 
       (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*(-1 + x3)) + 
       224/(3*x1^2*x3^6) - (4*x1^3)/(3*x2^5*x3^6) + (32*x1^2)/(3*x2^4*x3^6) - 
       (112*x1)/(3*x2^3*x3^6) + 224/(3*x2^2*x3^6) - 280/(3*x1*x2*x3^6) - 
       (112*x2)/(3*x1^3*x3^6) + (32*x2^2)/(3*x1^4*x3^6) - 
       (4*x2^3)/(3*x1^5*x3^6) + 2/(3*x1^4*(-1 + x2)*x3^5) - 
       4/(x1^3*(-1 + x2)*x3^5) + 10/(x1^2*(-1 + x2)*x3^5) - 
       38/(3*x1*(-1 + x2)*x3^5) - (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/
        (3*(-1 + x2)*x3^5) - (4*x1^3)/(3*x2^6*x3^5) - (2*(-12*x1^2 + 4*x1^3))/
        (3*x2^5*x3^5) - 4/(3*(-1 + x1)*x2^4*x3^5) - 
       (2*(2 + 33*x1 - 6*x1^2 + 2*x1^3))/(3*x2^4*x3^5) + 
       8/((-1 + x1)*x2^3*x3^5) - (2*(-44 - 37*x1 - 6*x1^2 + 2*x1^3))/
        (3*x2^3*x3^5) - 20/((-1 + x1)*x2^2*x3^5) + 38/(3*x1*x2^2*x3^5) - 
       (2*(138 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*x2^2*x3^5) + 
       88/(3*(-1 + x1)*x2*x3^5) - 178/(3*x1^2*x2*x3^5) + 310/(3*x1*x2*x3^5) - 
       (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*x2*x3^5) - 
       (16*x2^3)/(3*x1^6*x3^5) - (2*(50 - 48*x2 + 30*x2^2 - 8*x2^3))/
        (3*(-1 + x1)*x3^5) - (2*(-104 + 8*x2 - 30*x2^2 + 8*x2^3))/
        (3*x1^3*x3^5) - (2*(-50 + 48*x2 - 30*x2^2 + 8*x2^3))/(3*x1*x3^5) - 
       (2*(78 + 48*x2 - 30*x2^2 + 8*x2^3))/(3*x1^2*x3^5) - 
       (2*(-1 + 78*x2 - 30*x2^2 + 8*x2^3))/(3*x1^4*x3^5) - 
       (2*(-36*x2^2 + 10*x2^3))/(3*x1^5*x3^5) - 2/((-1 + x2)*x3^4) + 
       2/(3*x1^5*(-1 + x2)*x3^4) - 8/(3*x1^4*(-1 + x2)*x3^4) + 
       20/(3*x1^3*(-1 + x2)*x3^4) - 10/(x1^2*(-1 + x2)*x3^4) + 
       22/(3*x1*(-1 + x2)*x3^4) + (32*x1^2)/(3*x2^6*x3^4) - 
       4/(3*(-1 + x1)*x2^5*x3^4) - (2*(2 + 33*x1 - 6*x1^2 + 2*x1^3))/
        (3*x2^5*x3^4) + 16/(3*x2^4*x3^4) + 16/(3*(-1 + x1)*x2^4*x3^4) - 
       40/(3*(-1 + x1)*x2^3*x3^4) + 28/(x1*x2^3*x3^4) - 
       (2*(33 + 2*x1))/(3*x2^3*x3^4) + 86/(3*x2^2*x3^4) + 
       20/((-1 + x1)*x2^2*x3^4) - 12/(x1^2*x2^2*x3^4) - 22/(3*x1*x2^2*x3^4) + 
       2/(x2*x3^4) - 32/(3*(-1 + x1)*x2*x3^4) - 42/(x1^3*x2*x3^4) + 
       122/(3*x1^2*x2*x3^4) - 134/(3*x1*x2*x3^4) + (128*x2^2)/(3*x1^6*x3^4) - 
       (2*(-140 + 30*x2 - 12*x2^2))/(3*x1^4*x3^4) - 
       (2*(-58 + 30*x2 - 12*x2^2))/(3*x1^2*x3^4) - 
       (2*(-18 + 30*x2 - 12*x2^2))/(3*x1*x3^4) - (2*(18 + 32*x2 - 12*x2^2))/
        (3*x1^3*x3^4) - (2*(18 - 30*x2 + 12*x2^2))/(3*(-1 + x1)*x3^4) - 
       (2*(-1 + 153*x2 - 18*x2^2 + 2*x2^3))/(3*x1^5*x3^4) - 
       (2*(32 - 20*x2))/(3*(-1 + x1)*x3^3) - (2*(2 - 2*x1))/
        (3*(-1 + x2)*x3^3) - 4/(x1^5*(-1 + x2)*x3^3) + 
       20/(3*x1^4*(-1 + x2)*x3^3) - 4/(x1^3*(-1 + x2)*x3^3) + 
       8/(3*x1^2*(-1 + x2)*x3^3) - 4/(3*x1*(-1 + x2)*x3^3) - 
       (112*x1)/(3*x2^6*x3^3) + 8/((-1 + x1)*x2^5*x3^3) - 
       (2*(-44 - 37*x1 - 6*x1^2 + 2*x1^3))/(3*x2^5*x3^3) - 
       40/(3*(-1 + x1)*x2^4*x3^3) + 28/(x1*x2^4*x3^3) - 
       (2*(33 + 2*x1))/(3*x2^4*x3^3) + 8/((-1 + x1)*x2^3*x3^3) - 
       28/(x1^2*x2^3*x3^3) - 20/(x1*x2^3*x3^3) - (2*(-4 + 4*x1))/
        (3*x2^3*x3^3) - 16/(3*(-1 + x1)*x2^2*x3^3) + 14/(x1^3*x2^2*x3^3) + 
       14/(x1^2*x2^2*x3^3) + 4/(3*x1*x2^2*x3^3) - (2*(-2 + 2*x1))/
        (3*x2^2*x3^3) + 32/(3*(-1 + x1)*x2*x3^3) - 66/(x1^4*x2*x3^3) + 
       30/(x1^3*x2*x3^3) - 56/(3*x1^2*x2*x3^3) - 4/(x1*x2*x3^3) - 
       (2*(-2 + 2*x1))/(3*x2*x3^3) - (448*x2)/(3*x1^6*x3^3) - 
       (2*(-32 + 20*x2))/(3*x1^2*x3^3) - (2*(-32 + 20*x2))/(3*x1*x3^3) - 
       (2*(87 + 20*x2))/(3*x1^4*x3^3) - (2*(-34 + 22*x2))/(3*x1^3*x3^3) - 
       (2*(-260 - 85*x2 - 6*x2^2 + 2*x2^3))/(3*x1^5*x3^3) - 
       16/((-1 + x1)*x3^2) + 896/(3*x1^6*x3^2) + 206/(3*x1^4*x3^2) + 
       16/(x1^2*x3^2) + 16/(x1*x3^2) + 10/(x1^5*(-1 + x2)*x3^2) - 
       10/(x1^4*(-1 + x2)*x3^2) + 8/(3*x1^3*(-1 + x2)*x3^2) + 
       224/(3*x2^6*x3^2) - 20/((-1 + x1)*x2^5*x3^2) + 38/(3*x1*x2^5*x3^2) - 
       (2*(138 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*x2^5*x3^2) + 86/(3*x2^4*x3^2) + 
       20/((-1 + x1)*x2^4*x3^2) - 12/(x1^2*x2^4*x3^2) - 22/(3*x1*x2^4*x3^2) - 
       16/(3*(-1 + x1)*x2^3*x3^2) + 14/(x1^3*x2^3*x3^2) + 
       14/(x1^2*x2^3*x3^2) + 4/(3*x1*x2^3*x3^2) - (2*(-2 + 2*x1))/
        (3*x2^3*x3^2) + 24/(x1^4*x2^2*x3^2) - 28/(x1^3*x2^2*x3^2) + 
       8/((-1 + x1)*x2*x3^2) - 292/(3*x1^5*x2*x3^2) + 188/(3*x1^4*x2*x3^2) - 
       68/(3*x1^3*x2*x3^2) - 8/(x1^2*x2*x3^2) - 8/(x1*x2*x3^2) - 
       (2*(-26 + 2*x2))/(3*x1^3*x3^2) - (2*(342 + 3*x2 - 6*x2^2 + 2*x2^3))/
        (3*x1^5*x3^2) + 2/(x1^4*x3) - 38/(3*x1^5*(-1 + x2)*x3) + 
       22/(3*x1^4*(-1 + x2)*x3) - 4/(3*x1^3*(-1 + x2)*x3) - 
       280/(3*x1*x2^6*x3) + 88/(3*(-1 + x1)*x2^5*x3) - 178/(3*x1^2*x2^5*x3) + 
       310/(3*x1*x2^5*x3) - (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*x2^5*x3) + 
       2/(x2^4*x3) - 32/(3*(-1 + x1)*x2^4*x3) - 42/(x1^3*x2^4*x3) + 
       122/(3*x1^2*x2^4*x3) - 134/(3*x1*x2^4*x3) + 32/(3*(-1 + x1)*x2^3*x3) - 
       66/(x1^4*x2^3*x3) + 30/(x1^3*x2^3*x3) - 56/(3*x1^2*x2^3*x3) - 
       4/(x1*x2^3*x3) - (2*(-2 + 2*x1))/(3*x2^3*x3) + 8/((-1 + x1)*x2^2*x3) - 
       292/(3*x1^5*x2^2*x3) + 188/(3*x1^4*x2^2*x3) - 68/(3*x1^3*x2^2*x3) - 
       8/(x1^2*x2^2*x3) - 8/(x1*x2^2*x3) + 16/((-1 + x1)*x2*x3) - 
       1120/(3*x1^6*x2*x3) + 1036/(3*x1^5*x2*x3) - 380/(3*x1^4*x2*x3) - 
       8/(x1^3*x2*x3) - 16/(x1^2*x2*x3) - 16/(x1*x2*x3) - 
       (2*(-2 + 2*x2))/(3*x1^3*x3) - (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/
        (3*x1^5*x3) - (112*x3)/(3*x1^3*x2^6) - (448*x3)/(3*x1^6*x2^3) + 
       (32*x3^2)/(3*x1^4*x2^6) + (128*x3^2)/(3*x1^6*x2^4) - 
       (4*x3^3)/(3*x1^5*x2^6) - (16*x3^3)/(3*x1^6*x2^5) - 
       (2*(-26 + 2*x3))/(3*x1^3*x2^2) - (2*(-2 + 2*x3))/(3*x1^3*x2) - 
       (2*(-32 + 20*x3))/(3*x1^2*x2^3) - (2*(-32 + 20*x3))/(3*x1*x2^3) - 
       (2*(87 + 20*x3))/(3*x1^4*x2^3) - (2*(-34 + 22*x3))/(3*x1^3*x2^3) - 
       (2*(-140 + 30*x3 - 12*x3^2))/(3*x1^4*x2^4) - 
       (2*(-58 + 30*x3 - 12*x3^2))/(3*x1^2*x2^4) - 
       (2*(-18 + 30*x3 - 12*x3^2))/(3*x1*x2^4) - (2*(18 + 32*x3 - 12*x3^2))/
        (3*x1^3*x2^4) - (2*(18 - 30*x3 + 12*x3^2))/(3*(-1 + x1)*x2^4) - 
       (2*(50 - 48*x3 + 30*x3^2 - 8*x3^3))/(3*(-1 + x1)*x2^5) - 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*(-1 + x2)) - 
       (2*(-1 + 153*x3 - 18*x3^2 + 2*x3^3))/(3*x1^5*x2^4) - 
       (2*(-260 - 85*x3 - 6*x3^2 + 2*x3^3))/(3*x1^5*x2^3) - 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*x1^5*x2) - 
       (2*(342 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*x1^5*x2^2) - 
       (2*(-104 + 8*x3 - 30*x3^2 + 8*x3^3))/(3*x1^3*x2^5) - 
       (2*(-50 + 48*x3 - 30*x3^2 + 8*x3^3))/(3*x1*x2^5) - 
       (2*(78 + 48*x3 - 30*x3^2 + 8*x3^3))/(3*x1^2*x2^5) - 
       (2*(-1 + 78*x3 - 30*x3^2 + 8*x3^3))/(3*x1^4*x2^5) - 
       (2*(-36*x3^2 + 10*x3^3))/(3*x1^5*x2^5))*g[8] + 
     s2*(2/(x1^4*(-1 + x2)) - 224/(3*x1^2*x2^6) + 2/((-1 + x1)*x2^4) - 
       4/(3*x1^4*x2^4) - 86/(3*x1^2*x2^4) - 2/(x1*x2^4) - 224/(3*x1^6*x2^2) - 
       86/(3*x1^4*x2^2) - 2/(x1^4*x2) - (2*(4 - 4*x3))/(3*x1^3*x2^3) - 
       (2*(-33 - 2*x3))/(3*x1^3*x2^4) - (2*(-33 - 2*x3))/(3*x1^4*x2^3) - 
       (2*(2 - 2*x3))/(3*x1^2*x2^3) - (2*(2 - 2*x3))/(3*x1*x2^3) - 
       (2*(2 - 2*x3))/(3*x1^3*x2^2) - (2*(2 - 2*x3))/(3*x1^3*x2) + 
       2/(x1^4*(-1 + x3)) - 2/(3*x1^4*x2^5*(-1 + x3)) + 
       4/(x1^3*x2^5*(-1 + x3)) - 10/(x1^2*x2^5*(-1 + x3)) + 
       38/(3*x1*x2^5*(-1 + x3)) - (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/
        (3*x2^5*(-1 + x3)) + 2/(x2^4*(-1 + x3)) - 2/(3*x1^5*x2^4*(-1 + x3)) + 
       8/(3*x1^4*x2^4*(-1 + x3)) - 20/(3*x1^3*x2^4*(-1 + x3)) + 
       10/(x1^2*x2^4*(-1 + x3)) - 22/(3*x1*x2^4*(-1 + x3)) + 
       4/(x1^5*x2^3*(-1 + x3)) - 20/(3*x1^4*x2^3*(-1 + x3)) + 
       4/(x1^3*x2^3*(-1 + x3)) - 8/(3*x1^2*x2^3*(-1 + x3)) + 
       4/(3*x1*x2^3*(-1 + x3)) - (2*(-2 + 2*x1))/(3*x2^3*(-1 + x3)) - 
       10/(x1^5*x2^2*(-1 + x3)) + 10/(x1^4*x2^2*(-1 + x3)) - 
       8/(3*x1^3*x2^2*(-1 + x3)) + 38/(3*x1^5*x2*(-1 + x3)) - 
       22/(3*x1^4*x2*(-1 + x3)) + 4/(3*x1^3*x2*(-1 + x3)) - 
       (2*(-2 + 2*x2))/(3*x1^3*(-1 + x3)) - (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/
        (3*x1^5*(-1 + x3)) - 224/(3*x1^2*x3^6) + (4*x1^3)/(3*x2^5*x3^6) - 
       (32*x1^2)/(3*x2^4*x3^6) + (112*x1)/(3*x2^3*x3^6) - 224/(3*x2^2*x3^6) + 
       280/(3*x1*x2*x3^6) + (112*x2)/(3*x1^3*x3^6) - 
       (32*x2^2)/(3*x1^4*x3^6) + (4*x2^3)/(3*x1^5*x3^6) - 
       2/(3*x1^4*(-1 + x2)*x3^5) + 4/(x1^3*(-1 + x2)*x3^5) - 
       10/(x1^2*(-1 + x2)*x3^5) + 38/(3*x1*(-1 + x2)*x3^5) - 
       (2*(10 + 3*x1 - 6*x1^2 + 2*x1^3))/(3*(-1 + x2)*x3^5) + 
       (4*x1^3)/(3*x2^6*x3^5) - (2*(12*x1^2 - 4*x1^3))/(3*x2^5*x3^5) - 
       2/(3*(-1 + x1)*x2^4*x3^5) - (2*(1 - 33*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^4*x3^5) + 4/((-1 + x1)*x2^3*x3^5) - 
       (2*(44 + 37*x1 + 6*x1^2 - 2*x1^3))/(3*x2^3*x3^5) - 
       10/((-1 + x1)*x2^2*x3^5) + 52/(3*x1*x2^2*x3^5) - 
       (2*(-138 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^2*x3^5) + 
       38/(3*(-1 + x1)*x2*x3^5) + 52/(3*x1^2*x2*x3^5) - 436/(3*x1*x2*x3^5) - 
       (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2*x3^5) + 
       (4*x2^3)/(3*x1^6*x3^5) - (2*(12*x2^2 - 4*x2^3))/(3*x1^5*x3^5) - 
       (2*(1 - 33*x2 + 6*x2^2 - 2*x2^3))/(3*x1^4*x3^5) - 
       (2*(-138 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^2*x3^5) - 
       (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1*x3^5) - 
       (2*(44 + 37*x2 + 6*x2^2 - 2*x2^3))/(3*x1^3*x3^5) - 
       (2*(10 + 3*x2 - 6*x2^2 + 2*x2^3))/(3*(-1 + x1)*x3^5) + 
       2/((-1 + x1)*x3^4) - 4/(3*x1^4*x3^4) - 86/(3*x1^2*x3^4) - 
       2/(x1*x3^4) - (2*(-33 - 2*x2))/(3*x1^3*x3^4) + 2/((-1 + x2)*x3^4) - 
       2/(3*x1^5*(-1 + x2)*x3^4) + 8/(3*x1^4*(-1 + x2)*x3^4) - 
       20/(3*x1^3*(-1 + x2)*x3^4) + 10/(x1^2*(-1 + x2)*x3^4) - 
       22/(3*x1*(-1 + x2)*x3^4) - (32*x1^2)/(3*x2^6*x3^4) - 
       2/(3*(-1 + x1)*x2^5*x3^4) - (2*(1 - 33*x1 + 6*x1^2 - 2*x1^3))/
        (3*x2^5*x3^4) - 4/(3*x2^4*x3^4) + 8/(3*(-1 + x1)*x2^4*x3^4) - 
       (2*(-33 - 2*x1))/(3*x2^3*x3^4) - 20/(3*(-1 + x1)*x2^3*x3^4) - 
       32/(x1*x2^3*x3^4) - 86/(3*x2^2*x3^4) + 10/((-1 + x1)*x2^2*x3^4) + 
       48/(x1^2*x2^2*x3^4) - 68/(3*x1*x2^2*x3^4) - 2/(x2*x3^4) - 
       22/(3*(-1 + x1)*x2*x3^4) - 32/(x1^3*x2*x3^4) - 68/(3*x1^2*x2*x3^4) + 
       188/(3*x1*x2*x3^4) - (32*x2^2)/(3*x1^6*x3^4) - 
       (2*(1 - 33*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*x3^4) - 
       (2*(4 - 4*x2))/(3*x1^3*x3^3) - (2*(-33 - 2*x2))/(3*x1^4*x3^3) - 
       (2*(2 - 2*x2))/(3*x1^2*x3^3) - (2*(2 - 2*x2))/(3*x1*x3^3) + 
       4/(x1^5*(-1 + x2)*x3^3) - 20/(3*x1^4*(-1 + x2)*x3^3) + 
       4/(x1^3*(-1 + x2)*x3^3) - 8/(3*x1^2*(-1 + x2)*x3^3) + 
       4/(3*x1*(-1 + x2)*x3^3) - (2*(-2 + 2*x1))/(3*(-1 + x2)*x3^3) + 
       (112*x1)/(3*x2^6*x3^3) + 4/((-1 + x1)*x2^5*x3^3) - 
       (2*(44 + 37*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3^3) - 
       (2*(-33 - 2*x1))/(3*x2^4*x3^3) - 20/(3*(-1 + x1)*x2^4*x3^3) - 
       32/(x1*x2^4*x3^3) - (2*(4 - 4*x1))/(3*x2^3*x3^3) + 
       4/((-1 + x1)*x2^3*x3^3) + 20/(x1^2*x2^3*x3^3) + 28/(x1*x2^3*x3^3) - 
       (2*(2 - 2*x1))/(3*x2^2*x3^3) - 8/(3*(-1 + x1)*x2^2*x3^3) + 
       20/(x1^3*x2^2*x3^3) - 48/(x1^2*x2^2*x3^3) + 20/(3*x1*x2^2*x3^3) - 
       (2*(2 - 2*x1))/(3*x2*x3^3) + 4/(3*(-1 + x1)*x2*x3^3) - 
       32/(x1^4*x2*x3^3) + 28/(x1^3*x2*x3^3) + 20/(3*x1^2*x2*x3^3) - 
       8/(x1*x2*x3^3) + (112*x2)/(3*x1^6*x3^3) - (2*(-2 + 2*x2))/
        (3*(-1 + x1)*x3^3) - (2*(44 + 37*x2 + 6*x2^2 - 2*x2^3))/
        (3*x1^5*x3^3) - 224/(3*x1^6*x3^2) - 86/(3*x1^4*x3^2) - 
       (2*(2 - 2*x2))/(3*x1^3*x3^2) - 10/(x1^5*(-1 + x2)*x3^2) + 
       10/(x1^4*(-1 + x2)*x3^2) - 8/(3*x1^3*(-1 + x2)*x3^2) - 
       224/(3*x2^6*x3^2) - 10/((-1 + x1)*x2^5*x3^2) + 52/(3*x1*x2^5*x3^2) - 
       (2*(-138 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3^2) - 86/(3*x2^4*x3^2) + 
       10/((-1 + x1)*x2^4*x3^2) + 48/(x1^2*x2^4*x3^2) - 68/(3*x1*x2^4*x3^2) - 
       (2*(2 - 2*x1))/(3*x2^3*x3^2) - 8/(3*(-1 + x1)*x2^3*x3^2) + 
       20/(x1^3*x2^3*x3^2) - 48/(x1^2*x2^3*x3^2) + 20/(3*x1*x2^3*x3^2) + 
       48/(x1^4*x2^2*x3^2) - 48/(x1^3*x2^2*x3^2) + 20/(x1^2*x2^2*x3^2) + 
       52/(3*x1^5*x2*x3^2) - 68/(3*x1^4*x2*x3^2) + 20/(3*x1^3*x2*x3^2) - 
       (2*(-138 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*x3^2) - 2/(x1^4*x3) - 
       (2*(2 - 2*x2))/(3*x1^3*x3) + 38/(3*x1^5*(-1 + x2)*x3) - 
       22/(3*x1^4*(-1 + x2)*x3) + 4/(3*x1^3*(-1 + x2)*x3) + 
       280/(3*x1*x2^6*x3) + 38/(3*(-1 + x1)*x2^5*x3) + 52/(3*x1^2*x2^5*x3) - 
       436/(3*x1*x2^5*x3) - (2*(-10 - 3*x1 + 6*x1^2 - 2*x1^3))/(3*x2^5*x3) - 
       2/(x2^4*x3) - 22/(3*(-1 + x1)*x2^4*x3) - 32/(x1^3*x2^4*x3) - 
       68/(3*x1^2*x2^4*x3) + 188/(3*x1*x2^4*x3) - (2*(2 - 2*x1))/
        (3*x2^3*x3) + 4/(3*(-1 + x1)*x2^3*x3) - 32/(x1^4*x2^3*x3) + 
       28/(x1^3*x2^3*x3) + 20/(3*x1^2*x2^3*x3) - 8/(x1*x2^3*x3) + 
       52/(3*x1^5*x2^2*x3) - 68/(3*x1^4*x2^2*x3) + 20/(3*x1^3*x2^2*x3) + 
       280/(3*x1^6*x2*x3) - 436/(3*x1^5*x2*x3) + 188/(3*x1^4*x2*x3) - 
       8/(x1^3*x2*x3) - (2*(-10 - 3*x2 + 6*x2^2 - 2*x2^3))/(3*x1^5*x3) + 
       (112*x3)/(3*x1^3*x2^6) + (112*x3)/(3*x1^6*x2^3) - 
       (32*x3^2)/(3*x1^4*x2^6) - (32*x3^2)/(3*x1^6*x2^4) + 
       (4*x3^3)/(3*x1^5*x2^6) + (4*x3^3)/(3*x1^6*x2^5) - 
       (2*(-2 + 2*x3))/(3*x1^3*(-1 + x2)) - (2*(-2 + 2*x3))/
        (3*(-1 + x1)*x2^3) - (2*(12*x3^2 - 4*x3^3))/(3*x1^5*x2^5) - 
       (2*(1 - 33*x3 + 6*x3^2 - 2*x3^3))/(3*x1^4*x2^5) - 
       (2*(1 - 33*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^4) - 
       (2*(-138 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^2*x2^5) - 
       (2*(-138 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^2) - 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1*x2^5) - 
       (2*(-10 - 3*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2) - 
       (2*(44 + 37*x3 + 6*x3^2 - 2*x3^3))/(3*x1^3*x2^5) - 
       (2*(44 + 37*x3 + 6*x3^2 - 2*x3^3))/(3*x1^5*x2^3) - 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*x1^5*(-1 + x2)) - 
       (2*(10 + 3*x3 - 6*x3^2 + 2*x3^3))/(3*(-1 + x1)*x2^5))*g[9] + 
     ((-2*(-2 + 4*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)*(-1 + x3)) - 
       (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^4*(-1 + x3)) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^3*(-1 + x3)) - 
       (2*(-2*x1 + 3*x1^2 - x1^3))/(3*x2^2*(-1 + x3)) - 
       (2*(2 - 4*x1 + 3*x1^2 - x1^3))/(3*x2*(-1 + x3)) - 
       (2*(2 - 4*x2 + 3*x2^2 - x2^3))/(3*x1*(-1 + x3)) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^3*(-1 + x3)) - 
       (2*(-2*x2 + 3*x2^2 - x2^3))/(3*x1^2*(-1 + x3)) - 
       (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*x1^4*(-1 + x3)) - 
       (2*(-2 + 4*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)*(-1 + x3)) - 
       (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)^4*x3) - 
       (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)^3*x3) - 
       (2*(-2*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^2*x3) - 
       (2*(-2 + 4*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)*x3) - 
       (2*(2 - 4*x1 + 3*x1^2 - x1^3))/(3*x2*x3) - 
       (2*(2 - 4*x2 + 3*x2^2 - x2^3))/(3*x1*x3) - (2*(-2*x2 + 3*x2^2 - x2^3))/
        (3*(-1 + x1)^2*x3) - (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/
        (3*(-1 + x1)^4*x3) - (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/
        (3*(-1 + x1)^3*x3) - (2*(-2 + 4*x2 - 3*x2^2 + x2^3))/
        (3*(-1 + x1)*x3) - (2*(8 - 16*x2 + 8*x2^2))/(3*(-1 + x1 + x3)^3) - 
       (2*(2 - 6*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)^3) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^3) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^2*(-1 + x1 + x3)^3) - 
       (2*(-2 + 6*x2 - 6*x2^2 + 2*x2^3))/(3*x1*(-1 + x1 + x3)^3) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)^2) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^3*(-1 + x1 + x3)^2) - 
       (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*x1^2*(-1 + x1 + x3)^2) - 
       (2*(4 - 8*x2 + 6*x2^2 - 2*x2^3))/(3*(-1 + x1)*(-1 + x1 + x3)) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^4*(-1 + x1 + x3)) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*(-1 + x1)^3*(-1 + x1 + x3)) - 
       (2*(1 - 3*x2 + 3*x2^2 - x2^3))/(3*x1^4*(-1 + x1 + x3)) - 
       (2*(2*x2 - 3*x2^2 + x2^3))/(3*(-1 + x1)^2*(-1 + x1 + x3)) - 
       (2*(2*x2 - 3*x2^2 + x2^3))/(3*x1^2*(-1 + x1 + x3)) - 
       (2*(-1 + 3*x2 - 3*x2^2 + x2^3))/(3*x1^3*(-1 + x1 + x3)) - 
       (2*(-4 + 8*x2 - 6*x2^2 + 2*x2^3))/(3*x1*(-1 + x1 + x3)) - 
       (2*(8 - 16*x1 + 8*x1^2))/(3*(-1 + x2 + x3)^3) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^3) - 
       (2*(2 - 6*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)^3) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^2*(-1 + x2 + x3)^3) - 
       (2*(-2 + 6*x1 - 6*x1^2 + 2*x1^3))/(3*x2*(-1 + x2 + x3)^3) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)^2) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)^2) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^3*(-1 + x2 + x3)^2) - 
       (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^2*(-1 + x2 + x3)^2) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^4*(-1 + x2 + x3)) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*(-1 + x2)^3*(-1 + x2 + x3)) - 
       (2*(2*x1 - 3*x1^2 + x1^3))/(3*(-1 + x2)^2*(-1 + x2 + x3)) - 
       (2*(4 - 8*x1 + 6*x1^2 - 2*x1^3))/(3*(-1 + x2)*(-1 + x2 + x3)) - 
       (2*(1 - 3*x1 + 3*x1^2 - x1^3))/(3*x2^4*(-1 + x2 + x3)) - 
       (2*(-1 + 3*x1 - 3*x1^2 + x1^3))/(3*x2^3*(-1 + x2 + x3)) - 
       (2*(2*x1 - 3*x1^2 + x1^3))/(3*x2^2*(-1 + x2 + x3)) - 
       (2*(-4 + 8*x1 - 6*x1^2 + 2*x1^3))/(3*x2*(-1 + x2 + x3)) - 
       (2*(8 - 16*x3 + 8*x3^2))/(3*(-1 + x1 + x2)^3) - 
       (2*(4 - 8*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)) - 
       (2*(2 - 6*x3 + 6*x3^2 - 2*x3^3))/(3*(-1 + x1)*(-1 + x1 + x2)^3) - 
       (2*(2 - 4*x3 + 3*x3^2 - x3^3))/(3*x1*(-1 + x2)) - 
       (2*(2 - 4*x3 + 3*x3^2 - x3^3))/(3*x1*x2) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^3*(-1 + x2)) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^2*(-1 + x1 + x2)^3) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^3*(-1 + x1 + x2)^2) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^4*(-1 + x1 + x2)) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^3*(-1 + x1 + x2)) - 
       (2*(1 - 3*x3 + 3*x3^2 - x3^3))/(3*x1^4*(-1 + x1 + x2)) - 
       (2*(-2*x3 + 3*x3^2 - x3^3))/(3*x1^2*(-1 + x2)) - 
       (2*(-2*x3 + 3*x3^2 - x3^3))/(3*(-1 + x1)^2*x2) - 
       (2*(2*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)^2*(-1 + x1 + x2)) - 
       (2*(2*x3 - 3*x3^2 + x3^3))/(3*x1^2*(-1 + x1 + x2)) - 
       (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^4*(-1 + x2)) - 
       (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)^4*x2) - 
       (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)^3*x2) - 
       (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^2*(-1 + x1 + x2)^2) - 
       (2*(-1 + 3*x3 - 3*x3^2 + x3^3))/(3*x1^3*(-1 + x1 + x2)) - 
       (2*(-2 + 4*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)*(-1 + x2)) - 
       (2*(-2 + 4*x3 - 3*x3^2 + x3^3))/(3*(-1 + x1)*x2) - 
       (2*(-2 + 6*x3 - 6*x3^2 + 2*x3^3))/(3*x1*(-1 + x1 + x2)^3) - 
       (2*(-4 + 8*x3 - 6*x3^2 + 2*x3^3))/(3*x1*(-1 + x1 + x2)))*g[10] + 
     ((14 - 42*x3)/(3*x1^2*x2^5) + (14 - 42*x3)/(3*x1^5*x2^2) + 
       (6 - 12*x1 + 9*x1^2 - 3*x1^3)/(3*(-1 + x2)*(-1 + x3)) - 
       2/(3*x1^4*x2^5*(-1 + x3)) + 14/(3*x1^3*x2^5*(-1 + x3)) - 
       14/(x1^2*x2^5*(-1 + x3)) + 71/(3*x1*x2^5*(-1 + x3)) + 
       (-76 + 56*x1 - 30*x1^2 + 11*x1^3 - 2*x1^4)/(3*x2^5*(-1 + x3)) - 
       2/(3*x1^5*x2^4*(-1 + x3)) + 4/(x1^4*x2^4*(-1 + x3)) - 
       40/(3*x1^3*x2^4*(-1 + x3)) + 80/(3*x1^2*x2^4*(-1 + x3)) - 
       30/(x1*x2^4*(-1 + x3)) + (51 - 9*x1 - 3*x1^2 + x1^3)/
        (3*x2^4*(-1 + x3)) + 14/(3*x1^5*x2^3*(-1 + x3)) - 
       40/(3*x1^4*x2^3*(-1 + x3)) + 52/(3*x1^3*x2^3*(-1 + x3)) - 
       50/(3*x1^2*x2^3*(-1 + x3)) + 37/(3*x1*x2^3*(-1 + x3)) + 
       (-21 + 16*x1 - 11*x1^2 + 3*x1^3)/(3*x2^3*(-1 + x3)) - 
       14/(x1^5*x2^2*(-1 + x3)) + 80/(3*x1^4*x2^2*(-1 + x3)) - 
       50/(3*x1^3*x2^2*(-1 + x3)) + 16/(3*x1^2*x2^2*(-1 + x3)) - 
       4/(3*x1*x2^2*(-1 + x3)) + (-4 + 10*x1 - 9*x1^2 + 3*x1^3)/
        (3*x2^2*(-1 + x3)) + 71/(3*x1^5*x2*(-1 + x3)) - 
       30/(x1^4*x2*(-1 + x3)) + 37/(3*x1^3*x2*(-1 + x3)) - 
       4/(3*x1^2*x2*(-1 + x3)) + (-6 + 12*x1 - 9*x1^2 + 3*x1^3)/
        (3*x2*(-1 + x3)) + (6 - 12*x2 + 9*x2^2 - 3*x2^3)/
        (3*(-1 + x1)*(-1 + x3)) + (51 - 9*x2 - 3*x2^2 + x2^3)/
        (3*x1^4*(-1 + x3)) + (-21 + 16*x2 - 11*x2^2 + 3*x2^3)/
        (3*x1^3*(-1 + x3)) + (-4 + 10*x2 - 9*x2^2 + 3*x2^3)/
        (3*x1^2*(-1 + x3)) + (-6 + 12*x2 - 9*x2^2 + 3*x2^3)/
        (3*x1*(-1 + x3)) + (-76 + 56*x2 - 30*x2^2 + 11*x2^3 - 2*x2^4)/
        (3*x1^5*(-1 + x3)) + (14 - 42*x2)/(3*x1^2*x3^5) - 
       2/(3*x1^4*(-1 + x2)*x3^5) + 14/(3*x1^3*(-1 + x2)*x3^5) - 
       14/(x1^2*(-1 + x2)*x3^5) + 71/(3*x1*(-1 + x2)*x3^5) + 
       (-76 + 56*x1 - 30*x1^2 + 11*x1^3 - 2*x1^4)/(3*(-1 + x2)*x3^5) - 
       x1^3/(3*x2^5*x3^5) - 2/(3*(-1 + x1)*x2^4*x3^5) + 
       (-2 - 2*x1 + 6*x1^2 - 2*x1^3)/(3*x2^4*x3^5) + 
       14/(3*(-1 + x1)*x2^3*x3^5) + (14 - 14*x1 + 14*x1^2)/(3*x2^3*x3^5) + 
       (14 - 42*x1)/(3*x2^2*x3^5) - 14/((-1 + x1)*x2^2*x3^5) + 
       71/(3*(-1 + x1)*x2*x3^5) - 70/(3*x1*x2*x3^5) + 
       (71 + 5*x1 - 11*x1^2 + 13*x1^3 - 2*x1^4)/(3*x2*x3^5) - 
       x2^3/(3*x1^5*x3^5) + (14 - 14*x2 + 14*x2^2)/(3*x1^3*x3^5) + 
       (136 - 508*x1 + 310*x1^2 - 4*x1^3 - 508*x2 + 1280*x1*x2 - 
         748*x1^2*x2 + 310*x2^2 - 748*x1*x2^2 + 432*x1^2*x2^2 - 4*x2^3)/
        (3*x3^5) + (-2 - 2*x2 + 6*x2^2 - 2*x2^3)/(3*x1^4*x3^5) + 
       (-76 + 56*x2 - 30*x2^2 + 11*x2^3 - 2*x2^4)/(3*(-1 + x1)*x3^5) + 
       (71 + 5*x2 - 11*x2^2 + 13*x2^3 - 2*x2^4)/(3*x1*x3^5) - 
       2/(3*x1^5*(-1 + x2)*x3^4) + 4/(x1^4*(-1 + x2)*x3^4) - 
       40/(3*x1^3*(-1 + x2)*x3^4) + 80/(3*x1^2*(-1 + x2)*x3^4) - 
       30/(x1*(-1 + x2)*x3^4) + (47 + 3*x1 - 15*x1^2 + 5*x1^3)/
        (3*(-1 + x2)*x3^4) - 2/(3*(-1 + x1)*x2^5*x3^4) + 
       (-2 - 2*x1 + 6*x1^2 - 2*x1^3)/(3*x2^5*x3^4) + 
       4/((-1 + x1)*x2^4*x3^4) + (12 - 25*x1 + 9*x1^2 - 3*x1^3)/
        (3*x2^4*x3^4) - 40/(3*(-1 + x1)*x2^3*x3^4) + 
       (24 - 17*x1 + 3*x1^2 - x1^3)/(3*x2^3*x3^4) + 
       80/(3*(-1 + x1)*x2^2*x3^4) - 35/(3*x1*x2^2*x3^4) + 
       (15 + 25*x1 + 3*x1^2 - x1^3)/(3*x2^2*x3^4) - 30/((-1 + x1)*x2*x3^4) - 
       35/(3*x1^2*x2*x3^4) + 30/(x1*x2*x3^4) + (-73 + 9*x1 - 9*x1^2 + 3*x1^3)/
        (3*x2*x3^4) + (168 - 164*x1 + 48*x1^2 - 8*x1^3 - 164*x2 + 160*x1*x2 - 
         24*x1^2*x2 + 48*x2^2 - 24*x1*x2^2 - 8*x2^3)/(3*x3^4) + 
       (12 - 25*x2 + 9*x2^2 - 3*x2^3)/(3*x1^4*x3^4) + 
       (-2 - 2*x2 + 6*x2^2 - 2*x2^3)/(3*x1^5*x3^4) + 
       (24 - 17*x2 + 3*x2^2 - x2^3)/(3*x1^3*x3^4) + 
       (15 + 25*x2 + 3*x2^2 - x2^3)/(3*x1^2*x3^4) + 
       (-73 + 9*x2 - 9*x2^2 + 3*x2^3)/(3*x1*x3^4) + 
       (47 + 3*x2 - 15*x2^2 + 5*x2^3)/(3*(-1 + x1)*x3^4) + 
       14/(3*x1^5*(-1 + x2)*x3^3) - 40/(3*x1^4*(-1 + x2)*x3^3) + 
       52/(3*x1^3*(-1 + x2)*x3^3) - 50/(3*x1^2*(-1 + x2)*x3^3) + 
       37/(3*x1*(-1 + x2)*x3^3) + (-17 + 4*x1 + x1^2 - x1^3)/
        (3*(-1 + x2)*x3^3) + 14/(3*(-1 + x1)*x2^5*x3^3) + 
       (14 - 14*x1 + 14*x1^2)/(3*x2^5*x3^3) - 40/(3*(-1 + x1)*x2^4*x3^3) + 
       (24 - 17*x1 + 3*x1^2 - x1^3)/(3*x2^4*x3^3) + 
       52/(3*(-1 + x1)*x2^3*x3^3) - 55/(3*x1*x2^3*x3^3) + 
       (-14 + 2*x1 - 3*x1^2 + x1^3)/(3*x2^3*x3^3) - 
       50/(3*(-1 + x1)*x2^2*x3^3) + 10/(x1^2*x2^2*x3^3) + 
       47/(3*x1*x2^2*x3^3) + (-13 + x1 - 3*x1^2 + x1^3)/(3*x2^2*x3^3) + 
       37/(3*(-1 + x1)*x2*x3^3) - 55/(3*x1^3*x2*x3^3) + 47/(3*x1^2*x2*x3^3) - 
       12/(x1*x2*x3^3) + (20 + 8*x1 - 5*x1^2 + x1^3)/(3*x2*x3^3) + 
       (14 - 14*x2 + 14*x2^2)/(3*x1^5*x3^3) + 
       (8 - 28*x1 + 16*x1^2 - 28*x2 + 16*x2^2)/(3*x3^3) + 
       (-17 + 4*x2 + x2^2 - x2^3)/(3*(-1 + x1)*x3^3) + 
       (24 - 17*x2 + 3*x2^2 - x2^3)/(3*x1^4*x3^3) + 
       (20 + 8*x2 - 5*x2^2 + x2^3)/(3*x1*x3^3) + (-13 + x2 - 3*x2^2 + x2^3)/
        (3*x1^2*x3^3) + (-14 + 2*x2 - 3*x2^2 + x2^3)/(3*x1^3*x3^3) + 
       (14 - 42*x2)/(3*x1^5*x3^2) - 14/(x1^5*(-1 + x2)*x3^2) + 
       80/(3*x1^4*(-1 + x2)*x3^2) - 50/(3*x1^3*(-1 + x2)*x3^2) + 
       16/(3*x1^2*(-1 + x2)*x3^2) - 4/(3*x1*(-1 + x2)*x3^2) + 
       (-4 + 2*x1 + 3*x1^2 - x1^3)/(3*(-1 + x2)*x3^2) + 
       (14 - 42*x1)/(3*x2^5*x3^2) - 14/((-1 + x1)*x2^5*x3^2) + 
       80/(3*(-1 + x1)*x2^4*x3^2) - 35/(3*x1*x2^4*x3^2) + 
       (15 + 25*x1 + 3*x1^2 - x1^3)/(3*x2^4*x3^2) - 
       50/(3*(-1 + x1)*x2^3*x3^2) + 10/(x1^2*x2^3*x3^2) + 
       47/(3*x1*x2^3*x3^2) + (-13 + x1 - 3*x1^2 + x1^3)/(3*x2^3*x3^2) + 
       16/(3*(-1 + x1)*x2^2*x3^2) + 10/(x1^3*x2^2*x3^2) - 
       24/(x1^2*x2^2*x3^2) - 11/(3*x1*x2^2*x3^2) + (2 - 3*x1^2 + x1^3)/
        (3*x2^2*x3^2) - 4/(3*(-1 + x1)*x2*x3^2) - 35/(3*x1^4*x2*x3^2) + 
       47/(3*x1^3*x2*x3^2) - 11/(3*x1^2*x2*x3^2) + 4/(3*x1*x2*x3^2) + 
       (-4 + 6*x1 - 3*x1^2 + x1^3)/(3*x2*x3^2) + (-4 + 2*x2 + 3*x2^2 - x2^3)/
        (3*(-1 + x1)*x3^2) + (15 + 25*x2 + 3*x2^2 - x2^3)/(3*x1^4*x3^2) + 
       (2 - 3*x2^2 + x2^3)/(3*x1^2*x3^2) + (-13 + x2 - 3*x2^2 + x2^3)/
        (3*x1^3*x3^2) + (-4 + 6*x2 - 3*x2^2 + x2^3)/(3*x1*x3^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(3*(-1 + x2)^4*x3) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(3*(-1 + x2)^3*x3) + 
       (8*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^2*x3) + 
       71/(3*x1^5*(-1 + x2)*x3) - 30/(x1^4*(-1 + x2)*x3) + 
       37/(3*x1^3*(-1 + x2)*x3) - 4/(3*x1^2*(-1 + x2)*x3) + 
       (10 - 20*x1 + 15*x1^2 - 5*x1^3)/(3*(-1 + x2)*x3) + 
       71/(3*(-1 + x1)*x2^5*x3) - 70/(3*x1*x2^5*x3) + 
       (71 + 5*x1 - 11*x1^2 + 13*x1^3 - 2*x1^4)/(3*x2^5*x3) - 
       30/((-1 + x1)*x2^4*x3) - 35/(3*x1^2*x2^4*x3) + 30/(x1*x2^4*x3) + 
       (-73 + 9*x1 - 9*x1^2 + 3*x1^3)/(3*x2^4*x3) + 
       37/(3*(-1 + x1)*x2^3*x3) - 55/(3*x1^3*x2^3*x3) + 47/(3*x1^2*x2^3*x3) - 
       12/(x1*x2^3*x3) + (20 + 8*x1 - 5*x1^2 + x1^3)/(3*x2^3*x3) - 
       4/(3*(-1 + x1)*x2^2*x3) - 35/(3*x1^4*x2^2*x3) + 47/(3*x1^3*x2^2*x3) - 
       11/(3*x1^2*x2^2*x3) + 4/(3*x1*x2^2*x3) + (-4 + 6*x1 - 3*x1^2 + x1^3)/
        (3*x2^2*x3) - 70/(3*x1^5*x2*x3) + 30/(x1^4*x2*x3) - 12/(x1^3*x2*x3) + 
       4/(3*x1^2*x2*x3) + (-10 + 20*x1 - 15*x1^2 + 5*x1^3)/(3*x2*x3) + 
       (10 - 20*x2 + 15*x2^2 - 5*x2^3)/(3*(-1 + x1)*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*(-1 + x1)^4*x3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*(-1 + x1)^3*x3) + 
       (20 + 8*x2 - 5*x2^2 + x2^3)/(3*x1^3*x3) + (-4 + 6*x2 - 3*x2^2 + x2^3)/
        (3*x1^2*x3) + (-73 + 9*x2 - 9*x2^2 + 3*x2^3)/(3*x1^4*x3) + 
       (8*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^2*x3) + 
       (-10 + 20*x2 - 15*x2^2 + 5*x2^3)/(3*x1*x3) + 
       (71 + 5*x2 - 11*x2^2 + 13*x2^3 - 2*x2^4)/(3*x1^5*x3) - 
       x3^3/(3*x1^5*x2^5) + (-32 + 64*x2 - 32*x2^2)/(3*(-1 + x1 + x3)^3) + 
       (8 - 24*x2 + 24*x2^2 - 8*x2^3)/(3*x1*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^2*(-1 + x1 + x3)^3) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*x1^2*(-1 + x1 + x3)^3) + 
       (-8 + 24*x2 - 24*x2^2 + 8*x2^3)/(3*(-1 + x1)*(-1 + x1 + x3)^3) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*x1^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^3*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^2*(-1 + x1 + x3)^2) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*x1^3*(-1 + x1 + x3)^2) + 
       (16 - 32*x2 + 24*x2^2 - 8*x2^3)/(3*x1*(-1 + x1 + x3)) + 
       (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*x1^3*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/(3*(-1 + x1)^2*(-1 + x1 + x3)) + 
       (-8*x2 + 12*x2^2 - 4*x2^3)/(3*x1^2*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^4*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*(-1 + x1)^3*(-1 + x1 + x3)) + 
       (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(3*x1^4*(-1 + x1 + x3)) + 
       (-16 + 32*x2 - 24*x2^2 + 8*x2^3)/(3*(-1 + x1)*(-1 + x1 + x3)) + 
       (-32 + 64*x1 - 32*x1^2)/(3*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^2*(-1 + x2 + x3)^3) + 
       (-8 + 24*x1 - 24*x1^2 + 8*x1^3)/(3*(-1 + x2)*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*x2^2*(-1 + x2 + x3)^3) + 
       (8 - 24*x1 + 24*x1^2 - 8*x1^3)/(3*x2*(-1 + x2 + x3)^3) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^3*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*x2^3*(-1 + x2 + x3)^2) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(3*x2^2*(-1 + x2 + x3)^2) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^4*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*(-1 + x2)^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/(3*(-1 + x2)^2*(-1 + x2 + x3)) + 
       (-16 + 32*x1 - 24*x1^2 + 8*x1^3)/(3*(-1 + x2)*(-1 + x2 + x3)) + 
       (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/(3*x2^4*(-1 + x2 + x3)) + 
       (4 - 12*x1 + 12*x1^2 - 4*x1^3)/(3*x2^3*(-1 + x2 + x3)) + 
       (-8*x1 + 12*x1^2 - 4*x1^3)/(3*x2^2*(-1 + x2 + x3)) + 
       (16 - 32*x1 + 24*x1^2 - 8*x1^3)/(3*x2*(-1 + x2 + x3)) + 
       (-32 + 64*x3 - 32*x3^2)/(3*(-1 + x1 + x2)^3) + (14 - 14*x3 + 14*x3^2)/
        (3*x1^3*x2^5) + (14 - 14*x3 + 14*x3^2)/(3*x1^5*x2^3) + 
       (8 - 28*x1 + 16*x1^2 - 28*x3 + 16*x3^2)/(3*x2^3) + 
       (8 - 28*x2 + 16*x2^2 - 28*x3 + 16*x3^2)/(3*x1^3) + 
       (16 - 32*x3 + 24*x3^2 - 8*x3^3)/(3*x1*(-1 + x1 + x2)) + 
       (8 - 24*x3 + 24*x3^2 - 8*x3^3)/(3*x1*(-1 + x1 + x2)^3) + 
       (168 - 164*x1 + 48*x1^2 - 8*x1^3 - 164*x3 + 160*x1*x3 - 24*x1^2*x3 + 
         48*x3^2 - 24*x1*x3^2 - 8*x3^3)/(3*x2^4) + 
       (168 - 164*x2 + 48*x2^2 - 8*x2^3 - 164*x3 + 160*x2*x3 - 24*x2^2*x3 + 
         48*x3^2 - 24*x2*x3^2 - 8*x3^3)/(3*x1^4) + 
       (10 - 20*x3 + 15*x3^2 - 5*x3^3)/(3*(-1 + x1)*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^4*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^3*x2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*x1^2*(-1 + x1 + x2)^2) + 
       (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*x1^3*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)) + 
       (-8*x3 + 12*x3^2 - 4*x3^3)/(3*x1^2*(-1 + x1 + x2)) + 
       (136 - 508*x1 + 310*x1^2 - 4*x1^3 - 508*x3 + 1280*x1*x3 - 
         748*x1^2*x3 + 310*x3^2 - 748*x1*x3^2 + 432*x1^2*x3^2 - 4*x3^3)/
        (3*x2^5) + (136 - 508*x2 + 310*x2^2 - 4*x2^3 - 508*x3 + 1280*x2*x3 - 
         748*x2^2*x3 + 310*x3^2 - 748*x2*x3^2 + 432*x2^2*x3^2 - 4*x3^3)/
        (3*x1^5) + (12 - 25*x3 + 9*x3^2 - 3*x3^3)/(3*x1^4*x2^4) + 
       (6 - 12*x3 + 9*x3^2 - 3*x3^3)/(3*(-1 + x1)*(-1 + x2)) + 
       (-2 - 2*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2^5) + 
       (-2 - 2*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*x2^4) + 
       (-17 + 4*x3 + x3^2 - x3^3)/(3*(-1 + x1)*x2^3) + 
       (24 - 17*x3 + 3*x3^2 - x3^3)/(3*x1^3*x2^4) + 
       (24 - 17*x3 + 3*x3^2 - x3^3)/(3*x1^4*x2^3) + 
       (-4 + 2*x3 + 3*x3^2 - x3^3)/(3*(-1 + x1)*x2^2) + 
       (15 + 25*x3 + 3*x3^2 - x3^3)/(3*x1^2*x2^4) + 
       (15 + 25*x3 + 3*x3^2 - x3^3)/(3*x1^4*x2^2) + 
       (20 + 8*x3 - 5*x3^2 + x3^3)/(3*x1*x2^3) + (20 + 8*x3 - 5*x3^2 + x3^3)/
        (3*x1^3*x2) + (2 - 3*x3^2 + x3^3)/(3*x1^2*x2^2) + 
       (51 - 9*x3 - 3*x3^2 + x3^3)/(3*x1^4*(-1 + x2)) + 
       (-13 + x3 - 3*x3^2 + x3^3)/(3*x1^2*x2^3) + (-13 + x3 - 3*x3^2 + x3^3)/
        (3*x1^3*x2^2) + (-14 + 2*x3 - 3*x3^2 + x3^3)/(3*x1^3*x2^3) + 
       (-4 + 6*x3 - 3*x3^2 + x3^3)/(3*x1*x2^2) + (-4 + 6*x3 - 3*x3^2 + x3^3)/
        (3*x1^2*x2) + (-21 + 16*x3 - 11*x3^2 + 3*x3^3)/(3*x1^3*(-1 + x2)) + 
       (-73 + 9*x3 - 9*x3^2 + 3*x3^3)/(3*x1*x2^4) + 
       (-73 + 9*x3 - 9*x3^2 + 3*x3^3)/(3*x1^4*x2) + 
       (-4 + 10*x3 - 9*x3^2 + 3*x3^3)/(3*x1^2*(-1 + x2)) + 
       (-6 + 12*x3 - 9*x3^2 + 3*x3^3)/(3*x1*(-1 + x2)) + 
       (8*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^2*x2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*x1^2*(-1 + x1 + x2)^3) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*x1^3*(-1 + x1 + x2)^2) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^4*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
       (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(3*x1^4*(-1 + x1 + x2)) + 
       (47 + 3*x3 - 15*x3^2 + 5*x3^3)/(3*(-1 + x1)*x2^4) + 
       (-10 + 20*x3 - 15*x3^2 + 5*x3^3)/(3*x1*x2) + 
       (-8 + 24*x3 - 24*x3^2 + 8*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)^3) + 
       (-16 + 32*x3 - 24*x3^2 + 8*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)) + 
       (-76 + 56*x3 - 30*x3^2 + 11*x3^3 - 2*x3^4)/(3*x1^5*(-1 + x2)) + 
       (-76 + 56*x3 - 30*x3^2 + 11*x3^3 - 2*x3^4)/(3*(-1 + x1)*x2^5) + 
       (71 + 5*x3 - 11*x3^2 + 13*x3^3 - 2*x3^4)/(3*x1*x2^5) + 
       (71 + 5*x3 - 11*x3^2 + 13*x3^3 - 2*x3^4)/(3*x1^5*x2))*g[11] + 
     s2*(2/(x1^4*(-1 + x2)) - 224/(3*x1^2*x2^6) - 1/((-1 + x1)*x2^4) - 
       4/(3*x1^4*x2^4) - 77/(3*x1^2*x2^4) + 1/(x1*x2^4) + 112/(3*x1^6*x2^2) + 
       34/(3*x1^4*x2^2) - 2/(x1^4*x2) + (4 - 4*x3)/(3*x1^3*(-1 + x2)) + 
       (-42 - 2*x3)/(3*x1^4*x2^3) + (2 - 2*x3)/(3*x1^2*x2^3) + 
       (2 - 2*x3)/(3*x1*x2^3) - 1/(x1^4*(-1 + x3)) + 
       1/(3*x1^4*x2^5*(-1 + x3)) - 2/(x1^3*x2^5*(-1 + x3)) + 
       5/(x1^2*x2^5*(-1 + x3)) - 19/(3*x1*x2^5*(-1 + x3)) + 
       (10 + 3*x1 - 6*x1^2 + 2*x1^3)/(3*x2^5*(-1 + x3)) - 
       1/(x2^4*(-1 + x3)) + 1/(3*x1^5*x2^4*(-1 + x3)) - 
       4/(3*x1^4*x2^4*(-1 + x3)) + 10/(3*x1^3*x2^4*(-1 + x3)) - 
       5/(x1^2*x2^4*(-1 + x3)) + 11/(3*x1*x2^4*(-1 + x3)) - 
       2/(x1^5*x2^3*(-1 + x3)) + 10/(3*x1^4*x2^3*(-1 + x3)) - 
       2/(x1^3*x2^3*(-1 + x3)) + 4/(3*x1^2*x2^3*(-1 + x3)) - 
       2/(3*x1*x2^3*(-1 + x3)) + (-2 + 2*x1)/(3*x2^3*(-1 + x3)) + 
       5/(x1^5*x2^2*(-1 + x3)) - 5/(x1^4*x2^2*(-1 + x3)) + 
       4/(3*x1^3*x2^2*(-1 + x3)) - 19/(3*x1^5*x2*(-1 + x3)) + 
       11/(3*x1^4*x2*(-1 + x3)) - 2/(3*x1^3*x2*(-1 + x3)) + 
       (-2 + 2*x2)/(3*x1^3*(-1 + x3)) + (10 + 3*x2 - 6*x2^2 + 2*x2^3)/
        (3*x1^5*(-1 + x3)) + 112/(3*x1^2*x3^6) - (2*x1^3)/(3*x2^5*x3^6) + 
       (16*x1^2)/(3*x2^4*x3^6) - (56*x1)/(3*x2^3*x3^6) + 112/(3*x2^2*x3^6) - 
       140/(3*x1*x2*x3^6) - (56*x2)/(3*x1^3*x3^6) + (16*x2^2)/(3*x1^4*x3^6) - 
       (2*x2^3)/(3*x1^5*x3^6) - 2/(3*x1^4*(-1 + x2)*x3^5) + 
       4/(x1^3*(-1 + x2)*x3^5) - 10/(x1^2*(-1 + x2)*x3^5) + 
       38/(3*x1*(-1 + x2)*x3^5) + (-20 - 6*x1 + 12*x1^2 - 4*x1^3)/
        (3*(-1 + x2)*x3^5) + (4*x1^3)/(3*x2^6*x3^5) + 
       (-6*x1^2 + 2*x1^3)/(3*x2^5*x3^5) + 1/(3*(-1 + x1)*x2^4*x3^5) + 
       (1 - 24*x1 - 12*x1^2 + 4*x1^3)/(3*x2^4*x3^5) - 
       2/((-1 + x1)*x2^3*x3^5) + (74 + 46*x1 - 12*x1^2 + 4*x1^3)/
        (3*x2^3*x3^5) + 5/((-1 + x1)*x2^2*x3^5) - 83/(3*x1*x2^2*x3^5) + 
       (-108 + 6*x1 - 12*x1^2 + 4*x1^3)/(3*x2^2*x3^5) - 
       19/(3*(-1 + x1)*x2*x3^5) + 19/(3*x1^2*x2*x3^5) + 161/(3*x1*x2*x3^5) + 
       (20 + 6*x1 - 12*x1^2 + 4*x1^3)/(3*x2*x3^5) - (2*x2^3)/(3*x1^6*x3^5) + 
       (12*x2^2 - 4*x2^3)/(3*x1^5*x3^5) + (-2 - 33*x2 + 6*x2^2 - 2*x2^3)/
        (3*x1^4*x3^5) + (-138 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1^2*x3^5) + 
       (-10 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1*x3^5) + 
       (44 + 37*x2 + 6*x2^2 - 2*x2^3)/(3*x1^3*x3^5) + 
       (10 + 3*x2 - 6*x2^2 + 2*x2^3)/(3*(-1 + x1)*x3^5) - 
       1/((-1 + x1)*x3^4) + 8/(3*x1^4*x3^4) + 43/(3*x1^2*x3^4) + 
       1/(x1*x3^4) + (-33 - 2*x2)/(3*x1^3*x3^4) + 2/((-1 + x2)*x3^4) - 
       2/(3*x1^5*(-1 + x2)*x3^4) + 8/(3*x1^4*(-1 + x2)*x3^4) - 
       20/(3*x1^3*(-1 + x2)*x3^4) + 10/(x1^2*(-1 + x2)*x3^4) - 
       22/(3*x1*(-1 + x2)*x3^4) - (32*x1^2)/(3*x2^6*x3^4) + 
       1/(3*(-1 + x1)*x2^5*x3^4) + (1 + 57*x1 + 6*x1^2 - 2*x1^3)/
        (3*x2^5*x3^4) - 4/(3*x2^4*x3^4) - 4/(3*(-1 + x1)*x2^4*x3^4) + 
       (-42 - 2*x1)/(3*x2^3*x3^4) + 10/(3*(-1 + x1)*x2^3*x3^4) - 
       11/(x1*x2^3*x3^4) + 34/(3*x2^2*x3^4) - 5/((-1 + x1)*x2^2*x3^4) - 
       6/(x1^2*x2^2*x3^4) + 67/(3*x1*x2^2*x3^4) - 2/(x2*x3^4) + 
       11/(3*(-1 + x1)*x2*x3^4) + 14/(x1^3*x2*x3^4) - 11/(3*x1^2*x2*x3^4) - 
       61/(3*x1*x2*x3^4) + (16*x2^2)/(3*x1^6*x3^4) + 
       (-2 - 33*x2 + 6*x2^2 - 2*x2^3)/(3*x1^5*x3^4) + 
       (4 - 4*x2)/(3*x1^3*x3^3) + (-33 - 2*x2)/(3*x1^4*x3^3) + 
       (2 - 2*x2)/(3*x1^2*x3^3) + (2 - 2*x2)/(3*x1*x3^3) + 
       (4 - 4*x1)/(3*(-1 + x2)*x3^3) + 4/(x1^5*(-1 + x2)*x3^3) - 
       20/(3*x1^4*(-1 + x2)*x3^3) + 4/(x1^3*(-1 + x2)*x3^3) - 
       8/(3*x1^2*(-1 + x2)*x3^3) + 4/(3*x1*(-1 + x2)*x3^3) + 
       (112*x1)/(3*x2^6*x3^3) - 2/((-1 + x1)*x2^5*x3^3) + 
       (-118 - 83*x1 + 6*x1^2 - 2*x1^3)/(3*x2^5*x3^3) + 
       10/(3*(-1 + x1)*x2^4*x3^3) - 3/(x1*x2^4*x3^3) + 
       (75 + 4*x1)/(3*x2^4*x3^3) - 2/((-1 + x1)*x2^3*x3^3) + 
       7/(x1^2*x2^3*x3^3) + 5/(x1*x2^3*x3^3) + (-2 + 2*x1)/(3*x2^3*x3^3) + 
       4/(3*(-1 + x1)*x2^2*x3^3) - 14/(x1^3*x2^2*x3^3) + 7/(x1^2*x2^2*x3^3) - 
       16/(3*x1*x2^2*x3^3) + (-4 + 4*x1)/(3*x2^2*x3^3) - 
       2/(3*(-1 + x1)*x2*x3^3) + 14/(x1^4*x2*x3^3) - 10/(x1^3*x2*x3^3) + 
       2/(3*x1^2*x2*x3^3) + 2/(x1*x2*x3^3) + (-4 + 4*x1)/(3*x2*x3^3) - 
       (56*x2)/(3*x1^6*x3^3) + (-2 + 2*x2)/(3*(-1 + x1)*x3^3) + 
       (44 + 37*x2 + 6*x2^2 - 2*x2^3)/(3*x1^5*x3^3) + 112/(3*x1^6*x3^2) + 
       43/(3*x1^4*x3^2) + (2 - 2*x2)/(3*x1^3*x3^2) - 
       10/(x1^5*(-1 + x2)*x3^2) + 10/(x1^4*(-1 + x2)*x3^2) - 
       8/(3*x1^3*(-1 + x2)*x3^2) - 224/(3*x2^6*x3^2) + 
       5/((-1 + x1)*x2^5*x3^2) + 64/(3*x1*x2^5*x3^2) + 
       (246 - 3*x1 + 6*x1^2 - 2*x1^3)/(3*x2^5*x3^2) - 77/(3*x2^4*x3^2) - 
       5/((-1 + x1)*x2^4*x3^2) + 12/(x1^2*x2^4*x3^2) - 56/(3*x1*x2^4*x3^2) + 
       (2 - 2*x1)/(3*x2^3*x3^2) + 4/(3*(-1 + x1)*x2^3*x3^2) + 
       7/(x1^3*x2^3*x3^2) - 14/(x1^2*x2^3*x3^2) + 14/(3*x1*x2^3*x3^2) - 
       6/(x1^4*x2^2*x3^2) + 7/(x1^3*x2^2*x3^2) + 19/(3*x1^5*x2*x3^2) - 
       11/(3*x1^4*x2*x3^2) + 2/(3*x1^3*x2*x3^2) + 
       (-138 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1^5*x3^2) + 1/(x1^4*x3) + 
       (2 - 2*x2)/(3*x1^3*x3) + 38/(3*x1^5*(-1 + x2)*x3) - 
       22/(3*x1^4*(-1 + x2)*x3) + 4/(3*x1^3*(-1 + x2)*x3) + 
       280/(3*x1*x2^6*x3) - 19/(3*(-1 + x1)*x2^5*x3) + 64/(3*x1^2*x2^5*x3) - 
       322/(3*x1*x2^5*x3) + (-10 - 3*x1 + 6*x1^2 - 2*x1^3)/(3*x2^5*x3) + 
       1/(x2^4*x3) + 11/(3*(-1 + x1)*x2^4*x3) - 3/(x1^3*x2^4*x3) - 
       56/(3*x1^2*x2^4*x3) + 122/(3*x1*x2^4*x3) + (2 - 2*x1)/(3*x2^3*x3) - 
       2/(3*(-1 + x1)*x2^3*x3) - 11/(x1^4*x2^3*x3) + 5/(x1^3*x2^3*x3) + 
       14/(3*x1^2*x2^3*x3) - 4/(x1*x2^3*x3) - 83/(3*x1^5*x2^2*x3) + 
       67/(3*x1^4*x2^2*x3) - 16/(3*x1^3*x2^2*x3) - 140/(3*x1^6*x2*x3) + 
       161/(3*x1^5*x2*x3) - 61/(3*x1^4*x2*x3) + 2/(x1^3*x2*x3) + 
       (-10 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1^5*x3) + (112*x3)/(3*x1^3*x2^6) - 
       (56*x3)/(3*x1^6*x2^3) - (32*x3^2)/(3*x1^4*x2^6) + 
       (16*x3^2)/(3*x1^6*x2^4) + (4*x3^3)/(3*x1^5*x2^6) - 
       (2*x3^3)/(3*x1^6*x2^5) + (-2 + 2*x3)/(3*(-1 + x1)*x2^3) + 
       (-2 + 2*x3)/(3*x1^3*x2^3) + (-4 + 4*x3)/(3*x1^3*x2^2) + 
       (-4 + 4*x3)/(3*x1^3*x2) + (75 + 4*x3)/(3*x1^3*x2^4) + 
       (-20 - 6*x3 + 12*x3^2 - 4*x3^3)/(3*x1^5*(-1 + x2)) + 
       (-118 - 83*x3 + 6*x3^2 - 2*x3^3)/(3*x1^3*x2^5) + 
       (-10 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1*x2^5) + 
       (246 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1^2*x2^5) + 
       (1 + 57*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2^5) + (-6*x3^2 + 2*x3^3)/
        (3*x1^5*x2^5) + (10 + 3*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)*x2^5) + 
       (1 - 24*x3 - 12*x3^2 + 4*x3^3)/(3*x1^5*x2^4) + 
       (-108 + 6*x3 - 12*x3^2 + 4*x3^3)/(3*x1^5*x2^2) + 
       (20 + 6*x3 - 12*x3^2 + 4*x3^3)/(3*x1^5*x2) + 
       (74 + 46*x3 - 12*x3^2 + 4*x3^3)/(3*x1^5*x2^3))*g[12] + 
     s2*(-(1/(x1^4*(-1 + x2))) + 112/(3*x1^2*x2^6) - 1/((-1 + x1)*x2^4) + 
       8/(3*x1^4*x2^4) + 43/(3*x1^2*x2^4) + 1/(x1*x2^4) + 112/(3*x1^6*x2^2) + 
       43/(3*x1^4*x2^2) + 1/(x1^4*x2) + (4 - 4*x3)/(3*x1^3*x2^3) + 
       (-33 - 2*x3)/(3*x1^3*x2^4) + (-33 - 2*x3)/(3*x1^4*x2^3) + 
       (2 - 2*x3)/(3*x1^2*x2^3) + (2 - 2*x3)/(3*x1*x2^3) + 
       (2 - 2*x3)/(3*x1^3*x2^2) + (2 - 2*x3)/(3*x1^3*x2) + 
       2/(x1^4*(-1 + x3)) + (4 - 4*x2)/(3*x1^3*(-1 + x3)) - 
       2/(3*x1^4*x2^5*(-1 + x3)) + 4/(x1^3*x2^5*(-1 + x3)) - 
       10/(x1^2*x2^5*(-1 + x3)) + 38/(3*x1*x2^5*(-1 + x3)) + 
       (-20 - 6*x1 + 12*x1^2 - 4*x1^3)/(3*x2^5*(-1 + x3)) + 
       2/(x2^4*(-1 + x3)) - 2/(3*x1^5*x2^4*(-1 + x3)) + 
       8/(3*x1^4*x2^4*(-1 + x3)) - 20/(3*x1^3*x2^4*(-1 + x3)) + 
       10/(x1^2*x2^4*(-1 + x3)) - 22/(3*x1*x2^4*(-1 + x3)) + 
       (4 - 4*x1)/(3*x2^3*(-1 + x3)) + 4/(x1^5*x2^3*(-1 + x3)) - 
       20/(3*x1^4*x2^3*(-1 + x3)) + 4/(x1^3*x2^3*(-1 + x3)) - 
       8/(3*x1^2*x2^3*(-1 + x3)) + 4/(3*x1*x2^3*(-1 + x3)) - 
       10/(x1^5*x2^2*(-1 + x3)) + 10/(x1^4*x2^2*(-1 + x3)) - 
       8/(3*x1^3*x2^2*(-1 + x3)) + 38/(3*x1^5*x2*(-1 + x3)) - 
       22/(3*x1^4*x2*(-1 + x3)) + 4/(3*x1^3*x2*(-1 + x3)) + 
       (-20 - 6*x2 + 12*x2^2 - 4*x2^3)/(3*x1^5*(-1 + x3)) - 
       224/(3*x1^2*x3^6) + (4*x1^3)/(3*x2^5*x3^6) - (32*x1^2)/(3*x2^4*x3^6) + 
       (112*x1)/(3*x2^3*x3^6) - 224/(3*x2^2*x3^6) + 280/(3*x1*x2*x3^6) + 
       (112*x2)/(3*x1^3*x3^6) - (32*x2^2)/(3*x1^4*x3^6) + 
       (4*x2^3)/(3*x1^5*x3^6) + 1/(3*x1^4*(-1 + x2)*x3^5) - 
       2/(x1^3*(-1 + x2)*x3^5) + 5/(x1^2*(-1 + x2)*x3^5) - 
       19/(3*x1*(-1 + x2)*x3^5) + (10 + 3*x1 - 6*x1^2 + 2*x1^3)/
        (3*(-1 + x2)*x3^5) - (2*x1^3)/(3*x2^6*x3^5) + 
       (-6*x1^2 + 2*x1^3)/(3*x2^5*x3^5) + 1/(3*(-1 + x1)*x2^4*x3^5) + 
       (1 + 57*x1 + 6*x1^2 - 2*x1^3)/(3*x2^4*x3^5) - 
       2/((-1 + x1)*x2^3*x3^5) + (-118 - 83*x1 + 6*x1^2 - 2*x1^3)/
        (3*x2^3*x3^5) + 5/((-1 + x1)*x2^2*x3^5) + 64/(3*x1*x2^2*x3^5) + 
       (246 - 3*x1 + 6*x1^2 - 2*x1^3)/(3*x2^2*x3^5) - 
       19/(3*(-1 + x1)*x2*x3^5) + 64/(3*x1^2*x2*x3^5) - 322/(3*x1*x2*x3^5) + 
       (-10 - 3*x1 + 6*x1^2 - 2*x1^3)/(3*x2*x3^5) - (2*x2^3)/(3*x1^6*x3^5) + 
       (-118 - 83*x2 + 6*x2^2 - 2*x2^3)/(3*x1^3*x3^5) + 
       (-10 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1*x3^5) + 
       (246 - 3*x2 + 6*x2^2 - 2*x2^3)/(3*x1^2*x3^5) + 
       (1 + 57*x2 + 6*x2^2 - 2*x2^3)/(3*x1^4*x3^5) + (-6*x2^2 + 2*x2^3)/
        (3*x1^5*x3^5) + (10 + 3*x2 - 6*x2^2 + 2*x2^3)/(3*(-1 + x1)*x3^5) - 
       1/((-1 + x1)*x3^4) - 4/(3*x1^4*x3^4) - 77/(3*x1^2*x3^4) + 
       1/(x1*x3^4) - 1/((-1 + x2)*x3^4) + 1/(3*x1^5*(-1 + x2)*x3^4) - 
       4/(3*x1^4*(-1 + x2)*x3^4) + 10/(3*x1^3*(-1 + x2)*x3^4) - 
       5/(x1^2*(-1 + x2)*x3^4) + 11/(3*x1*(-1 + x2)*x3^4) + 
       (16*x1^2)/(3*x2^6*x3^4) + 1/(3*(-1 + x1)*x2^5*x3^4) + 
       (1 - 24*x1 - 12*x1^2 + 4*x1^3)/(3*x2^5*x3^4) - 4/(3*x2^4*x3^4) - 
       4/(3*(-1 + x1)*x2^4*x3^4) + 10/(3*(-1 + x1)*x2^3*x3^4) - 
       3/(x1*x2^3*x3^4) + (75 + 4*x1)/(3*x2^3*x3^4) - 77/(3*x2^2*x3^4) - 
       5/((-1 + x1)*x2^2*x3^4) + 12/(x1^2*x2^2*x3^4) - 56/(3*x1*x2^2*x3^4) + 
       1/(x2*x3^4) + 11/(3*(-1 + x1)*x2*x3^4) - 3/(x1^3*x2*x3^4) - 
       56/(3*x1^2*x2*x3^4) + 122/(3*x1*x2*x3^4) + (16*x2^2)/(3*x1^6*x3^4) + 
       (75 + 4*x2)/(3*x1^3*x3^4) + (1 - 24*x2 - 12*x2^2 + 4*x2^3)/
        (3*x1^5*x3^4) + (-42 - 2*x2)/(3*x1^4*x3^3) + 
       (2 - 2*x2)/(3*x1^2*x3^3) + (2 - 2*x2)/(3*x1*x3^3) - 
       2/(x1^5*(-1 + x2)*x3^3) + 10/(3*x1^4*(-1 + x2)*x3^3) - 
       2/(x1^3*(-1 + x2)*x3^3) + 4/(3*x1^2*(-1 + x2)*x3^3) - 
       2/(3*x1*(-1 + x2)*x3^3) + (-2 + 2*x1)/(3*(-1 + x2)*x3^3) - 
       (56*x1)/(3*x2^6*x3^3) - 2/((-1 + x1)*x2^5*x3^3) + 
       (74 + 46*x1 - 12*x1^2 + 4*x1^3)/(3*x2^5*x3^3) + 
       (-42 - 2*x1)/(3*x2^4*x3^3) + 10/(3*(-1 + x1)*x2^4*x3^3) - 
       11/(x1*x2^4*x3^3) - 2/((-1 + x1)*x2^3*x3^3) + 7/(x1^2*x2^3*x3^3) + 
       5/(x1*x2^3*x3^3) + (-2 + 2*x1)/(3*x2^3*x3^3) + 
       (2 - 2*x1)/(3*x2^2*x3^3) + 4/(3*(-1 + x1)*x2^2*x3^3) + 
       7/(x1^3*x2^2*x3^3) - 14/(x1^2*x2^2*x3^3) + 14/(3*x1*x2^2*x3^3) + 
       (2 - 2*x1)/(3*x2*x3^3) - 2/(3*(-1 + x1)*x2*x3^3) - 11/(x1^4*x2*x3^3) + 
       5/(x1^3*x2*x3^3) + 14/(3*x1^2*x2*x3^3) - 4/(x1*x2*x3^3) - 
       (56*x2)/(3*x1^6*x3^3) + (-2 + 2*x2)/(3*(-1 + x1)*x3^3) + 
       (-2 + 2*x2)/(3*x1^3*x3^3) + (74 + 46*x2 - 12*x2^2 + 4*x2^3)/
        (3*x1^5*x3^3) + 112/(3*x1^6*x3^2) + 34/(3*x1^4*x3^2) + 
       5/(x1^5*(-1 + x2)*x3^2) - 5/(x1^4*(-1 + x2)*x3^2) + 
       4/(3*x1^3*(-1 + x2)*x3^2) + 112/(3*x2^6*x3^2) + 
       5/((-1 + x1)*x2^5*x3^2) - 83/(3*x1*x2^5*x3^2) + 
       (-108 + 6*x1 - 12*x1^2 + 4*x1^3)/(3*x2^5*x3^2) + 34/(3*x2^4*x3^2) - 
       5/((-1 + x1)*x2^4*x3^2) - 6/(x1^2*x2^4*x3^2) + 67/(3*x1*x2^4*x3^2) + 
       4/(3*(-1 + x1)*x2^3*x3^2) - 14/(x1^3*x2^3*x3^2) + 7/(x1^2*x2^3*x3^2) - 
       16/(3*x1*x2^3*x3^2) + (-4 + 4*x1)/(3*x2^3*x3^2) - 6/(x1^4*x2^2*x3^2) + 
       7/(x1^3*x2^2*x3^2) - 83/(3*x1^5*x2*x3^2) + 67/(3*x1^4*x2*x3^2) - 
       16/(3*x1^3*x2*x3^2) + (-4 + 4*x2)/(3*x1^3*x3^2) + 
       (-108 + 6*x2 - 12*x2^2 + 4*x2^3)/(3*x1^5*x3^2) - 2/(x1^4*x3) - 
       19/(3*x1^5*(-1 + x2)*x3) + 11/(3*x1^4*(-1 + x2)*x3) - 
       2/(3*x1^3*(-1 + x2)*x3) - 140/(3*x1*x2^6*x3) - 
       19/(3*(-1 + x1)*x2^5*x3) + 19/(3*x1^2*x2^5*x3) + 161/(3*x1*x2^5*x3) + 
       (20 + 6*x1 - 12*x1^2 + 4*x1^3)/(3*x2^5*x3) - 2/(x2^4*x3) + 
       11/(3*(-1 + x1)*x2^4*x3) + 14/(x1^3*x2^4*x3) - 11/(3*x1^2*x2^4*x3) - 
       61/(3*x1*x2^4*x3) - 2/(3*(-1 + x1)*x2^3*x3) + 14/(x1^4*x2^3*x3) - 
       10/(x1^3*x2^3*x3) + 2/(3*x1^2*x2^3*x3) + 2/(x1*x2^3*x3) + 
       (-4 + 4*x1)/(3*x2^3*x3) + 19/(3*x1^5*x2^2*x3) - 11/(3*x1^4*x2^2*x3) + 
       2/(3*x1^3*x2^2*x3) - 140/(3*x1^6*x2*x3) + 161/(3*x1^5*x2*x3) - 
       61/(3*x1^4*x2*x3) + 2/(x1^3*x2*x3) + (-4 + 4*x2)/(3*x1^3*x3) + 
       (20 + 6*x2 - 12*x2^2 + 4*x2^3)/(3*x1^5*x3) - (56*x3)/(3*x1^3*x2^6) - 
       (56*x3)/(3*x1^6*x2^3) + (16*x3^2)/(3*x1^4*x2^6) + 
       (16*x3^2)/(3*x1^6*x2^4) - (2*x3^3)/(3*x1^5*x2^6) - 
       (2*x3^3)/(3*x1^6*x2^5) + (-2 + 2*x3)/(3*x1^3*(-1 + x2)) + 
       (-2 + 2*x3)/(3*(-1 + x1)*x2^3) + (12*x3^2 - 4*x3^3)/(3*x1^5*x2^5) + 
       (-2 - 33*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2^5) + 
       (-2 - 33*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*x2^4) + 
       (-138 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1^2*x2^5) + 
       (-138 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*x2^2) + 
       (-10 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1*x2^5) + 
       (-10 - 3*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*x2) + 
       (44 + 37*x3 + 6*x3^2 - 2*x3^3)/(3*x1^3*x2^5) + 
       (44 + 37*x3 + 6*x3^2 - 2*x3^3)/(3*x1^5*x2^3) + 
       (10 + 3*x3 - 6*x3^2 + 2*x3^3)/(3*x1^5*(-1 + x2)) + 
       (10 + 3*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)*x2^5))*g[13] + 
     (504/(x1*x2^6) + 364/(x1*x2^4) + 52/(x1^4*x2^3) + 92/(x1^2*x2^3) + 
       (-288 - 140*x3)/(x1^2*x2^4) + (24*x1 - 24*x3)/x2^3 + 
       2/(x1*x2^5*(-1 + x3)) + (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/
        (x2^5*(-1 + x3)) + 2/(x1*x2^3*(-1 + x3)) + (-8 + 10*x1 - 4*x1^2)/
        (x2^3*(-1 + x3)) - 2/(x1*(-1 + x2)*x3^5) + 
       (12 - 28*x1 + 32*x1^2 - 18*x1^3 + 4*x1^4)/((-1 + x2)*x3^5) - 
       (4*x1^4)/(x2^6*x3^5) + (18*x1^3 - 4*x1^4)/(x2^5*x3^5) + 
       (-32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^4*x3^5) + 
       (28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^3*x3^5) + 
       (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^2*x3^5) + 
       2/(x1*x2*x3^5) + (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/
        (x2*x3^5) + (36*x1^3)/(x2^6*x3^4) - (108*x1^2)/(x2^5*x3^4) + 
       (116*x1)/(x2^4*x3^4) - 52/(x2^3*x3^4) + 8/(x1*x2^2*x3^4) - 
       2/(x1*(-1 + x2)*x3^3) + (8 - 10*x1 + 4*x1^2)/((-1 + x2)*x3^3) - 
       (144*x1^2)/(x2^6*x3^3) + (252*x1 + 108*x1^2)/(x2^5*x3^3) + 
       (-132 - 180*x1 - 4*x1^2)/(x2^4*x3^3) + 20/(x1*x2^3*x3^3) + 
       (88 + 10*x1 - 4*x1^2)/(x2^3*x3^3) - 12/(x1*x2^2*x3^3) + 
       (-8 + 10*x1 - 4*x1^2)/(x2^2*x3^3) + 2/(x1*x2*x3^3) + 
       (-8 + 10*x1 - 4*x1^2)/(x2*x3^3) + (336*x1)/(x2^6*x3^2) + 
       (-252 - 420*x1)/(x2^5*x3^2) + 40/(x1*x2^4*x3^2) + 
       (288 + 140*x1)/(x2^4*x3^2) - 92/(x2^3*x3^2) - 40/(x1*x2^3*x3^2) + 
       12/(x1*x2^2*x3^2) + 2/(x1^5*(-1 + x2)*x3) + 2/(x1^3*(-1 + x2)*x3) - 
       504/(x2^6*x3) - 2/((-1 + x1)*x2^5*x3) + 
       (754 - 2*x1 - 2*x1^2 - 2*x1^3 - 4*x1^4)/(x2^5*x3) - 364/(x2^4*x3) - 
       40/(x1^2*x2^4*x3) - 2/((-1 + x1)*x2^3*x3) - 20/(x1^3*x2^3*x3) + 
       40/(x1^2*x2^3*x3) + (54 - 2*x1 - 4*x1^2)/(x2^3*x3) - 
       8/(x1^4*x2^2*x3) + 12/(x1^3*x2^2*x3) - 12/(x1^2*x2^2*x3) - 
       2/(x1^5*x2*x3) - 2/(x1^3*x2*x3) - (336*x3)/(x1^2*x2^6) - 
       (116*x3)/(x1^4*x2^4) + (144*x3^2)/(x1^3*x2^6) + 
       (108*x3^2)/(x1^4*x2^5) - (36*x3^3)/(x1^4*x2^6) + 
       (4*x3^4)/(x1^5*x2^6) + (252 + 420*x3)/(x1^2*x2^5) + 
       (-252*x3 - 108*x3^2)/(x1^3*x2^5) + (-8 + 10*x3 - 4*x3^2)/
        (x1^3*(-1 + x2)) + (-88 - 10*x3 + 4*x3^2)/(x1^3*x2^3) + 
       (8 - 10*x3 + 4*x3^2)/((-1 + x1)*x2^3) + (8 - 10*x3 + 4*x3^2)/
        (x1^3*x2^2) + (8 - 10*x3 + 4*x3^2)/(x1^3*x2) + 
       (-54 + 2*x3 + 4*x3^2)/(x1*x2^3) + (132 + 180*x3 + 4*x3^2)/
        (x1^3*x2^4) + (40*x1 - 20*x1^2 + 40*x1^3 - 40*x3 - 80*x1^2*x3 + 
         20*x3^2 + 80*x1*x3^2 - 40*x3^3)/x2^5 + 
       (-16*x1^3 + 48*x1^2*x3 - 48*x1*x3^2 + 16*x3^3)/x2^4 + 
       (-12 + 28*x3 - 32*x3^2 + 18*x3^3 - 4*x3^4)/(x1^5*(-1 + x2)) + 
       (-18*x3^3 + 4*x3^4)/(x1^5*x2^5) + (32*x3^2 - 18*x3^3 + 4*x3^4)/
        (x1^5*x2^4) + (-28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^5*x2^3) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/((-1 + x1)*x2^5) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^5*x2^2) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^5*x2) + 
       (-754 + 2*x3 + 2*x3^2 + 2*x3^3 + 4*x3^4)/(x1*x2^5))*g[14] + 
     (-2/(x1*x2^5*(-1 + x3)) + (12 - 28*x1 + 32*x1^2 - 18*x1^3 + 4*x1^4)/
        (x2^5*(-1 + x3)) - 2/(x1*x2^3*(-1 + x3)) + (8 - 10*x1 + 4*x1^2)/
        (x2^3*(-1 + x3)) + 2/(x1^5*x2*(-1 + x3)) + 2/(x1^3*x2*(-1 + x3)) + 
       (-8 + 10*x2 - 4*x2^2)/(x1^3*(-1 + x3)) + 
       (-12 + 28*x2 - 32*x2^2 + 18*x2^3 - 4*x2^4)/(x1^5*(-1 + x3)) + 
       504/(x1*x3^6) - (4*x1^4)/(x2^5*x3^6) + (36*x1^3)/(x2^4*x3^6) - 
       (144*x1^2)/(x2^3*x3^6) + (336*x1)/(x2^2*x3^6) - 504/(x2*x3^6) - 
       (336*x2)/(x1^2*x3^6) + (144*x2^2)/(x1^3*x3^6) - 
       (36*x2^3)/(x1^4*x3^6) + (4*x2^4)/(x1^5*x3^6) + 2/(x1*(-1 + x2)*x3^5) + 
       (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/((-1 + x2)*x3^5) + 
       (18*x1^3 - 4*x1^4)/(x2^5*x3^5) - (108*x1^2)/(x2^4*x3^5) + 
       (252*x1 + 108*x1^2)/(x2^3*x3^5) + (-252 - 420*x1)/(x2^2*x3^5) - 
       2/((-1 + x1)*x2*x3^5) + (754 - 2*x1 - 2*x1^2 - 2*x1^3 - 4*x1^4)/
        (x2*x3^5) + (108*x2^2)/(x1^4*x3^5) + (252 + 420*x2)/(x1^2*x3^5) + 
       (-252*x2 - 108*x2^2)/(x1^3*x3^5) + (40*x1 - 20*x1^2 + 40*x1^3 - 
         40*x2 - 80*x1^2*x2 + 20*x2^2 + 80*x1*x2^2 - 40*x2^3)/x3^5 + 
       (-18*x2^3 + 4*x2^4)/(x1^5*x3^5) + (12 - 28*x2 + 32*x2^2 - 18*x2^3 + 
         4*x2^4)/((-1 + x1)*x3^5) + (-754 + 2*x2 + 2*x2^2 + 2*x2^3 + 4*x2^4)/
        (x1*x3^5) + 364/(x1*x3^4) + (-288 - 140*x2)/(x1^2*x3^4) + 
       (-32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^5*x3^4) + (116*x1)/(x2^4*x3^4) + 
       (-132 - 180*x1 - 4*x1^2)/(x2^3*x3^4) + 40/(x1*x2^2*x3^4) + 
       (288 + 140*x1)/(x2^2*x3^4) - 364/(x2*x3^4) - 40/(x1^2*x2*x3^4) - 
       (116*x2)/(x1^4*x3^4) + (132 + 180*x2 + 4*x2^2)/(x1^3*x3^4) + 
       (-16*x1^3 + 48*x1^2*x2 - 48*x1*x2^2 + 16*x2^3)/x3^4 + 
       (32*x2^2 - 18*x2^3 + 4*x2^4)/(x1^5*x3^4) + 52/(x1^4*x3^3) + 
       92/(x1^2*x3^3) + (24*x1 - 24*x2)/x3^3 + 2/(x1*(-1 + x2)*x3^3) + 
       (-8 + 10*x1 - 4*x1^2)/((-1 + x2)*x3^3) + 
       (28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^5*x3^3) - 52/(x2^4*x3^3) + 
       20/(x1*x2^3*x3^3) + (88 + 10*x1 - 4*x1^2)/(x2^3*x3^3) - 
       92/(x2^2*x3^3) - 40/(x1*x2^2*x3^3) - 2/((-1 + x1)*x2*x3^3) - 
       20/(x1^3*x2*x3^3) + 40/(x1^2*x2*x3^3) + (54 - 2*x1 - 4*x1^2)/
        (x2*x3^3) + (-88 - 10*x2 + 4*x2^2)/(x1^3*x3^3) + 
       (8 - 10*x2 + 4*x2^2)/((-1 + x1)*x3^3) + (-54 + 2*x2 + 4*x2^2)/
        (x1*x3^3) + (-28*x2 + 32*x2^2 - 18*x2^3 + 4*x2^4)/(x1^5*x3^3) + 
       (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/(x2^5*x3^2) + 
       8/(x1*x2^4*x3^2) - 12/(x1*x2^3*x3^2) + (-8 + 10*x1 - 4*x1^2)/
        (x2^3*x3^2) + 12/(x1*x2^2*x3^2) - 8/(x1^4*x2*x3^2) + 
       12/(x1^3*x2*x3^2) - 12/(x1^2*x2*x3^2) + (8 - 10*x2 + 4*x2^2)/
        (x1^3*x3^2) + (12 - 28*x2 + 32*x2^2 - 18*x2^3 + 4*x2^4)/(x1^5*x3^2) + 
       2/(x1*x2^5*x3) + (-12 + 28*x1 - 32*x1^2 + 18*x1^3 - 4*x1^4)/
        (x2^5*x3) + 2/(x1*x2^3*x3) + (-8 + 10*x1 - 4*x1^2)/(x2^3*x3) - 
       2/(x1^5*x2*x3) - 2/(x1^3*x2*x3) + (8 - 10*x2 + 4*x2^2)/(x1^3*x3) + 
       (12 - 28*x2 + 32*x2^2 - 18*x2^3 + 4*x2^4)/(x1^5*x3))*g[15] + 
     (52/(x1^3*x2^4) + 92/(x1^3*x2^2) + 504/(x1^6*x2) + 364/(x1^4*x2) + 
       (-288 - 140*x3)/(x1^4*x2^2) + (24*x2 - 24*x3)/x1^3 + 
       2/(x1^5*x2*(-1 + x3)) + 2/(x1^3*x2*(-1 + x3)) + 
       (-8 + 10*x2 - 4*x2^2)/(x1^3*(-1 + x3)) + 
       (-12 + 28*x2 - 32*x2^2 + 18*x2^3 - 4*x2^4)/(x1^5*(-1 + x3)) - 
       2/((-1 + x1)*x2*x3^5) + 2/(x1*x2*x3^5) - (4*x2^4)/(x1^6*x3^5) + 
       (18*x2^3 - 4*x2^4)/(x1^5*x3^5) + (-32*x2^2 + 18*x2^3 - 4*x2^4)/
        (x1^4*x3^5) + (-12 + 28*x2 - 32*x2^2 + 18*x2^3 - 4*x2^4)/
        (x1^2*x3^5) + (-12 + 28*x2 - 32*x2^2 + 18*x2^3 - 4*x2^4)/(x1*x3^5) + 
       (28*x2 - 32*x2^2 + 18*x2^3 - 4*x2^4)/(x1^3*x3^5) + 
       (12 - 28*x2 + 32*x2^2 - 18*x2^3 + 4*x2^4)/((-1 + x1)*x3^5) - 
       52/(x1^3*x3^4) + 8/(x1^2*x2*x3^4) + (116*x2)/(x1^4*x3^4) - 
       (108*x2^2)/(x1^5*x3^4) + (36*x2^3)/(x1^6*x3^4) - 
       2/((-1 + x1)*x2*x3^3) + 20/(x1^3*x2*x3^3) - 12/(x1^2*x2*x3^3) + 
       2/(x1*x2*x3^3) - (144*x2^2)/(x1^6*x3^3) + (-132 - 180*x2 - 4*x2^2)/
        (x1^4*x3^3) + (-8 + 10*x2 - 4*x2^2)/(x1^2*x3^3) + 
       (-8 + 10*x2 - 4*x2^2)/(x1*x3^3) + (88 + 10*x2 - 4*x2^2)/(x1^3*x3^3) + 
       (8 - 10*x2 + 4*x2^2)/((-1 + x1)*x3^3) + (252*x2 + 108*x2^2)/
        (x1^5*x3^3) - 92/(x1^3*x3^2) + (-252 - 420*x2)/(x1^5*x3^2) + 
       40/(x1^4*x2*x3^2) - 40/(x1^3*x2*x3^2) + 12/(x1^2*x2*x3^2) + 
       (336*x2)/(x1^6*x3^2) + (288 + 140*x2)/(x1^4*x3^2) - 504/(x1^6*x3) - 
       364/(x1^4*x3) - 2/(x1^5*(-1 + x2)*x3) - 2/(x1^3*(-1 + x2)*x3) + 
       2/((-1 + x1)*x2^5*x3) - 2/(x1*x2^5*x3) - 8/(x1^2*x2^4*x3) + 
       2/((-1 + x1)*x2^3*x3) - 20/(x1^3*x2^3*x3) + 12/(x1^2*x2^3*x3) - 
       2/(x1*x2^3*x3) - 40/(x1^4*x2^2*x3) + 40/(x1^3*x2^2*x3) - 
       12/(x1^2*x2^2*x3) + (54 - 2*x2 - 4*x2^2)/(x1^3*x3) + 
       (754 - 2*x2 - 2*x2^2 - 2*x2^3 - 4*x2^4)/(x1^5*x3) - 
       (116*x3)/(x1^4*x2^4) - (336*x3)/(x1^6*x2^2) + (108*x3^2)/(x1^5*x2^4) + 
       (144*x3^2)/(x1^6*x2^3) - (36*x3^3)/(x1^6*x2^4) + 
       (4*x3^4)/(x1^6*x2^5) + (252 + 420*x3)/(x1^5*x2^2) + 
       (-252*x3 - 108*x3^2)/(x1^5*x2^3) + (-8 + 10*x3 - 4*x3^2)/
        ((-1 + x1)*x2^3) + (-88 - 10*x3 + 4*x3^2)/(x1^3*x2^3) + 
       (8 - 10*x3 + 4*x3^2)/(x1^3*(-1 + x2)) + (8 - 10*x3 + 4*x3^2)/
        (x1^2*x2^3) + (8 - 10*x3 + 4*x3^2)/(x1*x2^3) + 
       (-54 + 2*x3 + 4*x3^2)/(x1^3*x2) + (132 + 180*x3 + 4*x3^2)/
        (x1^4*x2^3) + (40*x2 - 20*x2^2 + 40*x2^3 - 40*x3 - 80*x2^2*x3 + 
         20*x3^2 + 80*x2*x3^2 - 40*x3^3)/x1^5 + 
       (-16*x2^3 + 48*x2^2*x3 - 48*x2*x3^2 + 16*x3^3)/x1^4 + 
       (-12 + 28*x3 - 32*x3^2 + 18*x3^3 - 4*x3^4)/((-1 + x1)*x2^5) + 
       (-18*x3^3 + 4*x3^4)/(x1^5*x2^5) + (32*x3^2 - 18*x3^3 + 4*x3^4)/
        (x1^4*x2^5) + (-28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^3*x2^5) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^5*(-1 + x2)) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1^2*x2^5) + 
       (12 - 28*x3 + 32*x3^2 - 18*x3^3 + 4*x3^4)/(x1*x2^5) + 
       (-754 + 2*x3 + 2*x3^2 + 2*x3^3 + 4*x3^4)/(x1^5*x2))*g[16] + 
     s2*(8/(x1*(-1 + x2)*(-1 + x3)) + (-16 + 12*x1 - 4*x1^2)/
        ((-1 + x2)*(-1 + x3)) + 4/(x1^4*x2^5*(-1 + x3)) - 
       24/(x1^3*x2^5*(-1 + x3)) + 60/(x1^2*x2^5*(-1 + x3)) - 
       80/(x1*x2^5*(-1 + x3)) + (60 - 24*x1 + 4*x1^2)/(x2^5*(-1 + x3)) + 
       4/(x1^5*x2^4*(-1 + x3)) - 16/(x1^4*x2^4*(-1 + x3)) + 
       40/(x1^3*x2^4*(-1 + x3)) - 60/(x1^2*x2^4*(-1 + x3)) + 
       40/(x1*x2^4*(-1 + x3)) + (-12*x1 + 4*x1^2)/(x2^4*(-1 + x3)) - 
       24/(x1^5*x2^3*(-1 + x3)) + 40/(x1^4*x2^3*(-1 + x3)) - 
       24/(x1^3*x2^3*(-1 + x3)) + 16/(x1^2*x2^3*(-1 + x3)) - 
       16/(x1*x2^3*(-1 + x3)) + (16 - 12*x1 + 4*x1^2)/(x2^3*(-1 + x3)) + 
       60/(x1^5*x2^2*(-1 + x3)) - 60/(x1^4*x2^2*(-1 + x3)) + 
       16/(x1^3*x2^2*(-1 + x3)) - 8/(x1*x2^2*(-1 + x3)) + 
       (16 - 12*x1 + 4*x1^2)/(x2^2*(-1 + x3)) + 8/((-1 + x1)*x2*(-1 + x3)) - 
       80/(x1^5*x2*(-1 + x3)) + 40/(x1^4*x2*(-1 + x3)) - 
       16/(x1^3*x2*(-1 + x3)) - 8/(x1^2*x2*(-1 + x3)) - 
       16/(x1*x2*(-1 + x3)) + (16 - 12*x1 + 4*x1^2)/(x2*(-1 + x3)) + 
       (-16 + 12*x2 - 4*x2^2)/((-1 + x1)*(-1 + x3)) + (60 - 24*x2 + 4*x2^2)/
        (x1^5*(-1 + x3)) + (-12*x2 + 4*x2^2)/(x1^4*(-1 + x3)) + 
       (16 - 12*x2 + 4*x2^2)/(x1^3*(-1 + x3)) + (16 - 12*x2 + 4*x2^2)/
        (x1^2*(-1 + x3)) + (16 - 12*x2 + 4*x2^2)/(x1*(-1 + x3)) + 
       4/(x1^4*(-1 + x2)*x3^5) - 24/(x1^3*(-1 + x2)*x3^5) + 
       60/(x1^2*(-1 + x2)*x3^5) - 80/(x1*(-1 + x2)*x3^5) + 
       (60 - 24*x1 + 4*x1^2)/((-1 + x2)*x3^5) - (4*x1^2)/(x2^5*x3^5) + 
       4/((-1 + x1)*x2^4*x3^5) + (4 + 24*x1 - 4*x1^2)/(x2^4*x3^5) - 
       24/((-1 + x1)*x2^3*x3^5) + (-60 + 24*x1 - 4*x1^2)/(x2^3*x3^5) + 
       60/((-1 + x1)*x2^2*x3^5) + 20/(x1*x2^2*x3^5) + (-60 + 24*x1 - 4*x1^2)/
        (x2^2*x3^5) - 80/((-1 + x1)*x2*x3^5) + 20/(x1^2*x2*x3^5) + 
       160/(x1*x2*x3^5) + (-60 + 24*x1 - 4*x1^2)/(x2*x3^5) - 
       (4*x2^2)/(x1^5*x3^5) + (-60 + 24*x2 - 4*x2^2)/(x1^3*x3^5) + 
       (-60 + 24*x2 - 4*x2^2)/(x1^2*x3^5) + (-60 + 24*x2 - 4*x2^2)/
        (x1*x3^5) + (4 + 24*x2 - 4*x2^2)/(x1^4*x3^5) + 
       (60 - 24*x2 + 4*x2^2)/((-1 + x1)*x3^5) + 4/(x1^5*(-1 + x2)*x3^4) - 
       16/(x1^4*(-1 + x2)*x3^4) + 40/(x1^3*(-1 + x2)*x3^4) - 
       60/(x1^2*(-1 + x2)*x3^4) + 40/(x1*(-1 + x2)*x3^4) + 
       (-12*x1 + 4*x1^2)/((-1 + x2)*x3^4) + 4/((-1 + x1)*x2^5*x3^4) + 
       (4 + 24*x1 - 4*x1^2)/(x2^5*x3^4) - 16/((-1 + x1)*x2^4*x3^4) + 
       (-100 + 12*x1 - 4*x1^2)/(x2^4*x3^4) + 40/((-1 + x1)*x2^3*x3^4) + 
       136/(x1*x2^3*x3^4) + (12*x1 - 4*x1^2)/(x2^3*x3^4) - 
       60/((-1 + x1)*x2^2*x3^4) - 144/(x1^2*x2^2*x3^4) + 20/(x1*x2^2*x3^4) + 
       (12*x1 - 4*x1^2)/(x2^2*x3^4) + 40/((-1 + x1)*x2*x3^4) + 
       136/(x1^3*x2*x3^4) + 20/(x1^2*x2*x3^4) - 80/(x1*x2*x3^4) + 
       (12*x1 - 4*x1^2)/(x2*x3^4) + (-100 + 12*x2 - 4*x2^2)/(x1^4*x3^4) + 
       (12*x2 - 4*x2^2)/(x1^3*x3^4) + (12*x2 - 4*x2^2)/(x1^2*x3^4) + 
       (12*x2 - 4*x2^2)/(x1*x3^4) + (4 + 24*x2 - 4*x2^2)/(x1^5*x3^4) + 
       (-12*x2 + 4*x2^2)/((-1 + x1)*x3^4) - 24/(x1^5*(-1 + x2)*x3^3) + 
       40/(x1^4*(-1 + x2)*x3^3) - 24/(x1^3*(-1 + x2)*x3^3) + 
       16/(x1^2*(-1 + x2)*x3^3) - 16/(x1*(-1 + x2)*x3^3) + 
       (16 - 12*x1 + 4*x1^2)/((-1 + x2)*x3^3) - 24/((-1 + x1)*x2^5*x3^3) + 
       (-60 + 24*x1 - 4*x1^2)/(x2^5*x3^3) + 40/((-1 + x1)*x2^4*x3^3) + 
       136/(x1*x2^4*x3^3) + (12*x1 - 4*x1^2)/(x2^4*x3^3) - 
       24/((-1 + x1)*x2^3*x3^3) - 60/(x1^2*x2^3*x3^3) - 104/(x1*x2^3*x3^3) + 
       (-16 + 12*x1 - 4*x1^2)/(x2^3*x3^3) + 16/((-1 + x1)*x2^2*x3^3) - 
       60/(x1^3*x2^2*x3^3) + 144/(x1^2*x2^2*x3^3) + (-16 + 12*x1 - 4*x1^2)/
        (x2^2*x3^3) - 16/((-1 + x1)*x2*x3^3) + 136/(x1^4*x2*x3^3) - 
       104/(x1^3*x2*x3^3) + 32/(x1*x2*x3^3) + (-16 + 12*x1 - 4*x1^2)/
        (x2*x3^3) + (-16 + 12*x2 - 4*x2^2)/(x1^3*x3^3) + 
       (-16 + 12*x2 - 4*x2^2)/(x1^2*x3^3) + (-16 + 12*x2 - 4*x2^2)/
        (x1*x3^3) + (12*x2 - 4*x2^2)/(x1^4*x3^3) + (-60 + 24*x2 - 4*x2^2)/
        (x1^5*x3^3) + (16 - 12*x2 + 4*x2^2)/((-1 + x1)*x3^3) + 
       60/(x1^5*(-1 + x2)*x3^2) - 60/(x1^4*(-1 + x2)*x3^2) + 
       16/(x1^3*(-1 + x2)*x3^2) - 8/(x1*(-1 + x2)*x3^2) + 
       (16 - 12*x1 + 4*x1^2)/((-1 + x2)*x3^2) + 60/((-1 + x1)*x2^5*x3^2) + 
       20/(x1*x2^5*x3^2) + (-60 + 24*x1 - 4*x1^2)/(x2^5*x3^2) - 
       60/((-1 + x1)*x2^4*x3^2) - 144/(x1^2*x2^4*x3^2) + 20/(x1*x2^4*x3^2) + 
       (12*x1 - 4*x1^2)/(x2^4*x3^2) + 16/((-1 + x1)*x2^3*x3^2) - 
       60/(x1^3*x2^3*x3^2) + 144/(x1^2*x2^3*x3^2) + (-16 + 12*x1 - 4*x1^2)/
        (x2^3*x3^2) - 144/(x1^4*x2^2*x3^2) + 144/(x1^3*x2^2*x3^2) - 
       60/(x1^2*x2^2*x3^2) + 8/(x1*x2^2*x3^2) + (-16 + 12*x1 - 4*x1^2)/
        (x2^2*x3^2) - 8/((-1 + x1)*x2*x3^2) + 20/(x1^5*x2*x3^2) + 
       20/(x1^4*x2*x3^2) + 8/(x1^2*x2*x3^2) + 16/(x1*x2*x3^2) + 
       (-16 + 12*x1 - 4*x1^2)/(x2*x3^2) + (-16 + 12*x2 - 4*x2^2)/
        (x1^3*x3^2) + (-16 + 12*x2 - 4*x2^2)/(x1^2*x3^2) + 
       (-16 + 12*x2 - 4*x2^2)/(x1*x3^2) + (12*x2 - 4*x2^2)/(x1^4*x3^2) + 
       (-60 + 24*x2 - 4*x2^2)/(x1^5*x3^2) + (16 - 12*x2 + 4*x2^2)/
        ((-1 + x1)*x3^2) + 8/((-1 + x1)*(-1 + x2)*x3) - 
       80/(x1^5*(-1 + x2)*x3) + 40/(x1^4*(-1 + x2)*x3) - 
       16/(x1^3*(-1 + x2)*x3) - 8/(x1^2*(-1 + x2)*x3) - 
       16/(x1*(-1 + x2)*x3) + (16 - 12*x1 + 4*x1^2)/((-1 + x2)*x3) - 
       80/((-1 + x1)*x2^5*x3) + 20/(x1^2*x2^5*x3) + 160/(x1*x2^5*x3) + 
       (-60 + 24*x1 - 4*x1^2)/(x2^5*x3) + 40/((-1 + x1)*x2^4*x3) + 
       136/(x1^3*x2^4*x3) + 20/(x1^2*x2^4*x3) - 80/(x1*x2^4*x3) + 
       (12*x1 - 4*x1^2)/(x2^4*x3) - 16/((-1 + x1)*x2^3*x3) + 
       136/(x1^4*x2^3*x3) - 104/(x1^3*x2^3*x3) + 32/(x1*x2^3*x3) + 
       (-16 + 12*x1 - 4*x1^2)/(x2^3*x3) - 8/((-1 + x1)*x2^2*x3) + 
       20/(x1^5*x2^2*x3) + 20/(x1^4*x2^2*x3) + 8/(x1^2*x2^2*x3) + 
       16/(x1*x2^2*x3) + (-16 + 12*x1 - 4*x1^2)/(x2^2*x3) - 
       16/((-1 + x1)*x2*x3) + 160/(x1^5*x2*x3) - 80/(x1^4*x2*x3) + 
       32/(x1^3*x2*x3) + 16/(x1^2*x2*x3) + 24/(x1*x2*x3) + 
       (-16 + 12*x1 - 4*x1^2)/(x2*x3) + (-16 + 12*x2 - 4*x2^2)/(x1^3*x3) + 
       (-16 + 12*x2 - 4*x2^2)/(x1^2*x3) + (-16 + 12*x2 - 4*x2^2)/(x1*x3) + 
       (12*x2 - 4*x2^2)/(x1^4*x3) + (-60 + 24*x2 - 4*x2^2)/(x1^5*x3) + 
       (16 - 12*x2 + 4*x2^2)/((-1 + x1)*x3) - (4*x3^2)/(x1^5*x2^5) + 
       (-100 + 12*x3 - 4*x3^2)/(x1^4*x2^4) + (-16 + 12*x3 - 4*x3^2)/
        ((-1 + x1)*(-1 + x2)) + (-16 + 12*x3 - 4*x3^2)/(x1^3*x2^3) + 
       (-16 + 12*x3 - 4*x3^2)/(x1^2*x2^3) + (-16 + 12*x3 - 4*x3^2)/
        (x1*x2^3) + (-16 + 12*x3 - 4*x3^2)/(x1^3*x2^2) + 
       (-16 + 12*x3 - 4*x3^2)/(x1^2*x2^2) + (-16 + 12*x3 - 4*x3^2)/
        (x1*x2^2) + (-16 + 12*x3 - 4*x3^2)/(x1^3*x2) + 
       (-16 + 12*x3 - 4*x3^2)/(x1^2*x2) + (-16 + 12*x3 - 4*x3^2)/(x1*x2) + 
       (12*x3 - 4*x3^2)/(x1^3*x2^4) + (12*x3 - 4*x3^2)/(x1^2*x2^4) + 
       (12*x3 - 4*x3^2)/(x1*x2^4) + (12*x3 - 4*x3^2)/(x1^4*x2^3) + 
       (12*x3 - 4*x3^2)/(x1^4*x2^2) + (12*x3 - 4*x3^2)/(x1^4*x2) + 
       (-60 + 24*x3 - 4*x3^2)/(x1^3*x2^5) + (-60 + 24*x3 - 4*x3^2)/
        (x1^2*x2^5) + (-60 + 24*x3 - 4*x3^2)/(x1*x2^5) + 
       (-60 + 24*x3 - 4*x3^2)/(x1^5*x2^3) + (-60 + 24*x3 - 4*x3^2)/
        (x1^5*x2^2) + (-60 + 24*x3 - 4*x3^2)/(x1^5*x2) + 
       (4 + 24*x3 - 4*x3^2)/(x1^4*x2^5) + (4 + 24*x3 - 4*x3^2)/(x1^5*x2^4) + 
       (60 - 24*x3 + 4*x3^2)/(x1^5*(-1 + x2)) + (60 - 24*x3 + 4*x3^2)/
        ((-1 + x1)*x2^5) + (-12*x3 + 4*x3^2)/(x1^4*(-1 + x2)) + 
       (-12*x3 + 4*x3^2)/((-1 + x1)*x2^4) + (16 - 12*x3 + 4*x3^2)/
        (x1^3*(-1 + x2)) + (16 - 12*x3 + 4*x3^2)/(x1^2*(-1 + x2)) + 
       (16 - 12*x3 + 4*x3^2)/(x1*(-1 + x2)) + (16 - 12*x3 + 4*x3^2)/
        ((-1 + x1)*x2^3) + (16 - 12*x3 + 4*x3^2)/((-1 + x1)*x2^2) + 
       (16 - 12*x3 + 4*x3^2)/((-1 + x1)*x2))*g[17] + 
     (-4/(x1*(-1 + x2)*x3^5) + (24 - 56*x1 + 64*x1^2 - 36*x1^3 + 8*x1^4)/
        ((-1 + x2)*x3^5) + 4/((-1 + x1)*x2*x3^5) + 
       (4 + 4*x1 + 4*x1^2 + 4*x1^3 + 8*x1^4)/(x2*x3^5) + 
       (-80*x1 + 40*x1^2 - 80*x1^3 + 80*x2 + 160*x1^2*x2 - 40*x2^2 - 
         160*x1*x2^2 + 80*x2^3)/x3^5 + (-4 - 4*x2 - 4*x2^2 - 4*x2^3 - 8*x2^4)/
        (x1*x3^5) + (-24 + 56*x2 - 64*x2^2 + 36*x2^3 - 8*x2^4)/
        ((-1 + x1)*x3^5) + (32*x1^3 - 96*x1^2*x2 + 96*x1*x2^2 - 32*x2^3)/
        x3^4 - 4/(x1*(-1 + x2)*x3^3) + (16 - 20*x1 + 8*x1^2)/
        ((-1 + x2)*x3^3) + 4/((-1 + x1)*x2*x3^3) + (4 + 4*x1 + 8*x1^2)/
        (x2*x3^3) + (-48*x1 + 48*x2)/x3^3 + (-4 - 4*x2 - 8*x2^2)/(x1*x3^3) + 
       (-16 + 20*x2 - 8*x2^2)/((-1 + x1)*x3^3))*g[18] + 
     (-4/(x1*x2^5*(-1 + x3)) + (24 - 56*x1 + 64*x1^2 - 36*x1^3 + 8*x1^4)/
        (x2^5*(-1 + x3)) - 4/(x1*x2^3*(-1 + x3)) + (16 - 20*x1 + 8*x1^2)/
        (x2^3*(-1 + x3)) + 4/((-1 + x1)*x2^5*x3) + 
       (4 + 4*x1 + 4*x1^2 + 4*x1^3 + 8*x1^4)/(x2^5*x3) + 
       4/((-1 + x1)*x2^3*x3) + (4 + 4*x1 + 8*x1^2)/(x2^3*x3) + 
       (-48*x1 + 48*x3)/x2^3 + (-4 - 4*x3 - 8*x3^2)/(x1*x2^3) + 
       (-16 + 20*x3 - 8*x3^2)/((-1 + x1)*x2^3) + 
       (32*x1^3 - 96*x1^2*x3 + 96*x1*x3^2 - 32*x3^3)/x2^4 + 
       (-80*x1 + 40*x1^2 - 80*x1^3 + 80*x3 + 160*x1^2*x3 - 40*x3^2 - 
         160*x1*x3^2 + 80*x3^3)/x2^5 + (-4 - 4*x3 - 4*x3^2 - 4*x3^3 - 8*x3^4)/
        (x1*x2^5) + (-24 + 56*x3 - 64*x3^2 + 36*x3^3 - 8*x3^4)/
        ((-1 + x1)*x2^5))*g[19] + (-4/(x1^5*x2*(-1 + x3)) - 
       4/(x1^3*x2*(-1 + x3)) + (16 - 20*x2 + 8*x2^2)/(x1^3*(-1 + x3)) + 
       (24 - 56*x2 + 64*x2^2 - 36*x2^3 + 8*x2^4)/(x1^5*(-1 + x3)) + 
       4/(x1^5*(-1 + x2)*x3) + 4/(x1^3*(-1 + x2)*x3) + 
       (4 + 4*x2 + 8*x2^2)/(x1^3*x3) + (4 + 4*x2 + 4*x2^2 + 4*x2^3 + 8*x2^4)/
        (x1^5*x3) + (-48*x2 + 48*x3)/x1^3 + (-4 - 4*x3 - 8*x3^2)/(x1^3*x2) + 
       (-16 + 20*x3 - 8*x3^2)/(x1^3*(-1 + x2)) + 
       (32*x2^3 - 96*x2^2*x3 + 96*x2*x3^2 - 32*x3^3)/x1^4 + 
       (-80*x2 + 40*x2^2 - 80*x2^3 + 80*x3 + 160*x2^2*x3 - 40*x3^2 - 
         160*x2*x3^2 + 80*x3^3)/x1^5 + (-4 - 4*x3 - 4*x3^2 - 4*x3^3 - 8*x3^4)/
        (x1^5*x2) + (-24 + 56*x3 - 64*x3^2 + 36*x3^3 - 8*x3^4)/
        (x1^5*(-1 + x2)))*g[20] + s1*(-16/x1^2 + 224/(x1^2*x2^6) - 16/x2^2 + 
       224/(x1^6*x2^2) - 16/(x1^2*x2^2) - 16/(x1*x2^2) - 16/(x1^2*x2) + 
       (-24 - 16*x3)/(x1^3*x2^3) + (-16 - 16*x3)/(x1*x2^3) + 
       (-16 - 16*x3)/(x1^3*x2) + (-16 - 16*x1 - 16*x3)/x2^3 + 
       (-16 - 16*x2 - 16*x3)/x1^3 + (-20 - 8*x3)/(x1^2*x2^3) + 
       (-20 - 8*x3)/(x1^3*x2^2) + 224/(x1^2*x3^6) - (4*x1^3)/(x2^5*x3^6) + 
       (32*x1^2)/(x2^4*x3^6) - (112*x1)/(x2^3*x3^6) + 224/(x2^2*x3^6) - 
       280/(x1*x2*x3^6) - (112*x2)/(x1^3*x3^6) + (32*x2^2)/(x1^4*x3^6) - 
       (4*x2^3)/(x1^5*x3^6) - (4*x1^3)/(x2^6*x3^5) + (28*x1^2 - 8*x1^3)/
        (x2^5*x3^5) + (-88*x1 + 10*x1^2 - 4*x1^3)/(x2^4*x3^5) + 
       (136 + 86*x1 + 14*x1^2 - 4*x1^3)/(x2^3*x3^5) - 72/(x1*x2^2*x3^5) + 
       (-306 - 18*x1 + 14*x1^2 - 4*x1^3)/(x2^2*x3^5) - 72/(x1^2*x2*x3^5) + 
       436/(x1*x2*x3^5) + (8 - 20*x1 + 12*x1^2 - 8*x1^3)/(x2*x3^5) - 
       (4*x2^3)/(x1^6*x3^5) + (20 - 8*x1 + 32*x1^2 - 8*x2 - 48*x1*x2 + 
         32*x2^2)/x3^5 + (8 - 20*x2 + 12*x2^2 - 8*x2^3)/(x1*x3^5) + 
       (28*x2^2 - 8*x2^3)/(x1^5*x3^5) + (-88*x2 + 10*x2^2 - 4*x2^3)/
        (x1^4*x3^5) + (-306 - 18*x2 + 14*x2^2 - 4*x2^3)/(x1^2*x3^5) + 
       (136 + 86*x2 + 14*x2^2 - 4*x2^3)/(x1^3*x3^5) + (32*x1^2)/(x2^6*x3^4) + 
       (-88*x1 + 10*x1^2 - 4*x1^3)/(x2^5*x3^4) + (96 + 4*x1 - 8*x1^2)/
        (x2^4*x3^4) - 40/(x1*x2^3*x3^4) + (-86 - 6*x1 - 4*x1^2)/(x2^3*x3^4) + 
       72/(x1*x2^2*x3^4) + (136 + 2*x1 - 4*x1^2)/(x2^2*x3^4) - 
       40/(x1^3*x2*x3^4) + 72/(x1^2*x2*x3^4) - 236/(x1*x2*x3^4) + 
       (2 - 8*x1^2)/(x2*x3^4) + (32*x2^2)/(x1^6*x3^4) + 
       (8 + 8*x1 - 16*x1^2 + 8*x2 + 32*x1*x2 - 16*x2^2)/x3^4 + 
       (2 - 8*x2^2)/(x1*x3^4) + (96 + 4*x2 - 8*x2^2)/(x1^4*x3^4) + 
       (-86 - 6*x2 - 4*x2^2)/(x1^3*x3^4) + (136 + 2*x2 - 4*x2^2)/
        (x1^2*x3^4) + (-88*x2 + 10*x2^2 - 4*x2^3)/(x1^5*x3^4) + 
       (-24 - 16*x2)/(x1^3*x3^3) + (-16 - 16*x2)/(x1*x3^3) + 
       (-16 - 16*x1 - 16*x2)/x3^3 + (-20 - 8*x2)/(x1^2*x3^3) - 
       (112*x1)/(x2^6*x3^3) + (136 + 86*x1 + 14*x1^2 - 4*x1^3)/(x2^5*x3^3) - 
       40/(x1*x2^4*x3^3) + (-86 - 6*x1 - 4*x1^2)/(x2^4*x3^3) + 
       (-24 - 16*x1)/(x2^3*x3^3) + 4/(x1*x2^3*x3^3) + 
       (-20 - 8*x1)/(x2^2*x3^3) + 16/(x1^2*x2^2*x3^3) - 20/(x1*x2^2*x3^3) + 
       (-16 - 16*x1)/(x2*x3^3) - 40/(x1^4*x2*x3^3) + 4/(x1^3*x2*x3^3) - 
       20/(x1^2*x2*x3^3) + 28/(x1*x2*x3^3) - (112*x2)/(x1^6*x3^3) + 
       (-86 - 6*x2 - 4*x2^2)/(x1^4*x3^3) + (136 + 86*x2 + 14*x2^2 - 4*x2^3)/
        (x1^5*x3^3) - 16/x3^2 + 224/(x1^6*x3^2) - 16/(x1^2*x3^2) - 
       16/(x1*x3^2) + (-20 - 8*x2)/(x1^3*x3^2) + 224/(x2^6*x3^2) - 
       72/(x1*x2^5*x3^2) + (-306 - 18*x1 + 14*x1^2 - 4*x1^3)/(x2^5*x3^2) + 
       72/(x1*x2^4*x3^2) + (136 + 2*x1 - 4*x1^2)/(x2^4*x3^2) + 
       (-20 - 8*x1)/(x2^3*x3^2) + 16/(x1^2*x2^3*x3^2) - 20/(x1*x2^3*x3^2) - 
       16/(x2^2*x3^2) - 16/(x1^3*x2^2*x3^2) - 176/(x1^2*x2^2*x3^2) - 
       104/(x1*x2^2*x3^2) - 16/(x2*x3^2) - 72/(x1^5*x2*x3^2) - 
       24/(x1^4*x2*x3^2) - 260/(x1^3*x2*x3^2) - 204/(x1^2*x2*x3^2) - 
       64/(x1*x2*x3^2) + (136 + 2*x2 - 4*x2^2)/(x1^4*x3^2) + 
       (-306 - 18*x2 + 14*x2^2 - 4*x2^3)/(x1^5*x3^2) - 16/(x1^2*x3) + 
       (-16 - 16*x2)/(x1^3*x3) - 280/(x1*x2^6*x3) - 72/(x1^2*x2^5*x3) + 
       436/(x1*x2^5*x3) + (8 - 20*x1 + 12*x1^2 - 8*x1^3)/(x2^5*x3) - 
       40/(x1^3*x2^4*x3) + 72/(x1^2*x2^4*x3) - 236/(x1*x2^4*x3) + 
       (2 - 8*x1^2)/(x2^4*x3) + (-16 - 16*x1)/(x2^3*x3) - 40/(x1^4*x2^3*x3) + 
       4/(x1^3*x2^3*x3) - 20/(x1^2*x2^3*x3) + 28/(x1*x2^3*x3) - 
       16/(x2^2*x3) - 72/(x1^5*x2^2*x3) - 24/(x1^4*x2^2*x3) - 
       260/(x1^3*x2^2*x3) - 204/(x1^2*x2^2*x3) - 64/(x1*x2^2*x3) - 
       280/(x1^6*x2*x3) - 12/(x1^5*x2*x3) - 1404/(x1^4*x2*x3) - 
       976/(x1^3*x2*x3) - 224/(x1^2*x2*x3) - 32/(x1*x2*x3) + 
       (2 - 8*x2^2)/(x1^4*x3) + (8 - 20*x2 + 12*x2^2 - 8*x2^3)/(x1^5*x3) - 
       (112*x3)/(x1^3*x2^6) - (112*x3)/(x1^6*x2^3) + (32*x3^2)/(x1^4*x2^6) + 
       (32*x3^2)/(x1^6*x2^4) - (4*x3^3)/(x1^5*x2^6) - (4*x3^3)/(x1^6*x2^5) + 
       (8 + 8*x1 - 16*x1^2 + 8*x3 + 32*x1*x3 - 16*x3^2)/x2^4 + 
       (8 + 8*x2 - 16*x2^2 + 8*x3 + 32*x2*x3 - 16*x3^2)/x1^4 + 
       (2 - 8*x3^2)/(x1*x2^4) + (2 - 8*x3^2)/(x1^4*x2) + 
       (96 + 4*x3 - 8*x3^2)/(x1^4*x2^4) + (-86 - 6*x3 - 4*x3^2)/(x1^3*x2^4) + 
       (-86 - 6*x3 - 4*x3^2)/(x1^4*x2^3) + (136 + 2*x3 - 4*x3^2)/
        (x1^2*x2^4) + (136 + 2*x3 - 4*x3^2)/(x1^4*x2^2) + 
       64/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       96/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       96/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       (32*x2)/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
          2) + (112 + 40*x1 + 40*x2 + 80*x1*x2 + 96*x1*x2^2 - 32*x2^3)/
        (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       (32*x3)/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
          2) + 48/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2) - 
       896/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       2336/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       2008/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       300/(x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       480/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       300/(x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (96*x2)/(x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-480 + 100*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-160 + 240*x2)/
        (x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-160 - 80*x1 - 80*x2 - 96*x1*x2)/(x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) - 
       480/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (448*x2)/(x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-48 - 16*x1 + 16*x2)/(x3*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-2208 + 160*x2)/
        (x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-2576 + 1004*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-992 + 1168*x2)/(x1^4*x3*(x1^2 - 2*x1*x2 + 
          x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (96*x3)/(x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (448*x3)/(x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-48 - 16*x1 + 16*x3)/
        (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-48 - 16*x2 + 16*x3)/(x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-480 + 100*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-2208 + 160*x3)/
        (x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-160 + 240*x3)/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-2576 + 1004*x3)/
        (x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-992 + 1168*x3)/(x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-160 - 80*x1 - 80*x3 - 96*x1*x3)/
        (x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-480 - 80*x2 - 80*x3 - 96*x2*x3)/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (20 - 8*x1 + 32*x1^2 - 8*x3 - 
         48*x1*x3 + 32*x3^2)/x2^5 + (20 - 8*x2 + 32*x2^2 - 8*x3 - 48*x2*x3 + 
         32*x3^2)/x1^5 + (104 + 32*x1 - 16*x2 + 32*x1*x2 - 32*x2^2 - 16*x3 - 
         32*x2*x3 + 32*x3^2)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^2 + (112 + 40*x1 + 40*x3 + 80*x1*x3 + 96*x1*x3^2 - 32*x3^3)/
        (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (112 + 40*x2 + 40*x3 + 80*x2*x3 + 96*x2*x3^2 - 32*x3^3)/
        (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (8 - 20*x3 + 12*x3^2 - 8*x3^3)/(x1*x2^5) + 
       (8 - 20*x3 + 12*x3^2 - 8*x3^3)/(x1^5*x2) + (28*x3^2 - 8*x3^3)/
        (x1^5*x2^5) + (-88*x3 + 10*x3^2 - 4*x3^3)/(x1^4*x2^5) + 
       (-88*x3 + 10*x3^2 - 4*x3^3)/(x1^5*x2^4) + 
       (-306 - 18*x3 + 14*x3^2 - 4*x3^3)/(x1^2*x2^5) + 
       (-306 - 18*x3 + 14*x3^2 - 4*x3^3)/(x1^5*x2^2) + 
       (136 + 86*x3 + 14*x3^2 - 4*x3^3)/(x1^3*x2^5) + 
       (136 + 86*x3 + 14*x3^2 - 4*x3^3)/(x1^5*x2^3) + 
       (-64*x1 - 64*x2 - 96*x1*x2 - 144*x1*x2^2 + 48*x2^3 - 192*x1*x2^3 + 
         96*x2^4 - 64*x3 - 96*x1*x3 + 64*x2*x3 - 144*x1*x2*x3 + 824*x2^2*x3 - 
         96*x1*x2^2*x3 + 96*x2^3*x3 - 144*x1*x3^2 + 824*x2*x3^2 - 
         96*x1*x2*x3^2 + 672*x2^2*x3^2 + 48*x3^3 - 192*x1*x3^3 + 96*x2*x3^3 + 
         96*x3^4)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3 + 
       (480*x1*x2^2*x3 - 160*x2^3*x3 + 1840*x1*x2^3*x3 - 920*x2^4*x3 + 
         480*x1*x2^4*x3 - 288*x2^5*x3 + 480*x1*x2*x3^2 + 320*x2^2*x3^2 + 
         10032*x1*x2^2*x3^2 + 17216*x2^3*x3^2 + 6400*x1*x2^3*x3^2 + 
         8960*x2^4*x3^2 - 160*x2*x3^3 + 1840*x1*x2*x3^3 + 17216*x2^2*x3^3 + 
         6400*x1*x2^2*x3^3 + 51200*x2^3*x3^3 - 920*x2*x3^4 + 480*x1*x2*x3^4 + 
         8960*x2^2*x3^4 - 288*x2*x3^5)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4 + (27160*x1*x2^4*x3^2 - 16296*x2^5*x3^2 + 
         13440*x1*x2^5*x3^2 - 8960*x2^6*x3^2 + 112336*x1*x2^3*x3^3 + 
         88872*x2^4*x3^3 + 208320*x1*x2^4*x3^3 + 108416*x2^5*x3^3 + 
         27160*x1*x2^2*x3^4 + 88872*x2^3*x3^4 + 208320*x1*x2^3*x3^4 + 
         611520*x2^4*x3^4 - 16296*x2^2*x3^5 + 13440*x1*x2^2*x3^5 + 
         108416*x2^3*x3^5 - 8960*x2^2*x3^6)/(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)^5 + (108864*x1*x2^5*x3^3 - 
         72576*x2^6*x3^3 + 197568*x1*x2^6*x3^3 - 141120*x2^7*x3^3 + 
         362880*x1*x2^4*x3^4 + 72576*x2^5*x3^4 + 1689408*x1*x2^5*x3^4 + 
         153216*x2^6*x3^4 + 108864*x1*x2^3*x3^5 + 72576*x2^4*x3^5 + 
         1689408*x1*x2^4*x3^5 + 2104704*x2^5*x3^5 - 72576*x2^3*x3^6 + 
         197568*x1*x2^3*x3^6 + 153216*x2^4*x3^6 - 141120*x2^3*x3^7)/
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6 + 
       (532224*x1*x2^7*x3^4 - 399168*x2^8*x3^4 + 3725568*x1*x2^6*x3^5 - 
         532224*x2^7*x3^5 + 3725568*x1*x2^5*x3^6 + 1862784*x2^6*x3^6 + 
         532224*x1*x2^4*x3^7 - 532224*x2^5*x3^7 - 399168*x2^4*x3^8)/
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^7)*g[21] + 
     (-32/(3*x1) + 32/(3*x2) - 12/(x1*x2) + (160 - 240*x2 - 240*x3)/
        (15*x1^2) + (103*x1^3)/(15*x2^5*x3^5) + (-609*x1^2 + 215*x1^3)/
        (15*x2^4*x3^5) + (1766*x1 - 1259*x1^2 + 90*x1^3)/(15*x2^3*x3^5) + 
       (-3317 + 3285*x1 - 150*x1^2 + 120*x1^3)/(15*x2^2*x3^5) + 
       280/(x1*x2*x3^5) + (-5065 - 1590*x1 + 1230*x1^2 - 240*x1^3)/
        (15*x2*x3^5) + (17*x2^3)/(15*x1^5*x3^5) + 
       (8670*x1 - 7620*x1^2 - 8670*x2 + 6480*x1^2*x2 + 7620*x2^2 - 
         6480*x1*x2^2)/(15*x3^5) + (-351*x2^2 - 215*x2^3)/(15*x1^4*x3^5) + 
       (-3403 - 3285*x2 + 150*x2^2 - 120*x2^3)/(15*x1^2*x3^5) + 
       (1594*x2 + 1259*x2^2 - 90*x2^3)/(15*x1^3*x3^5) + 
       (5065 + 1590*x2 - 1230*x2^2 + 240*x2^3)/(15*x1*x3^5) + 
       (-609*x1^2 + 215*x1^3)/(15*x2^5*x3^4) + 
       (2291*x1 - 939*x1^2 + 325*x1^3)/(15*x2^4*x3^4) + 
       (-3854 + 1205*x1 - 465*x1^2 + 195*x1^3)/(15*x2^3*x3^4) + 
       658/(3*x1*x2^2*x3^4) + (1227 - 1975*x1 - 465*x1^2 + 195*x1^3)/
        (15*x2^2*x3^4) - 118/(3*x1^2*x2*x3^4) - 356/(x1*x2*x3^4) + 
       (6275 - 795*x1 + 135*x1^2 + 195*x1^3)/(15*x2*x3^4) + 
       (-300 + 1800*x1 - 1200*x1^2 - 1560*x2 + 720*x1*x2 + 240*x2^2)/
        (15*x3^4) + (409*x2 + 519*x2^2 - 205*x2^3)/(15*x1^4*x3^4) + 
       (-1006 - 3065*x2 + 45*x2^2 - 75*x2^3)/(15*x1^3*x3^4) + 
       (6153 + 2515*x2 + 45*x2^2 - 75*x2^3)/(15*x1^2*x3^4) + 
       (69*x2^2 + 25*x2^3)/(15*x1^5*x3^4) + (-6515 + 1395*x2 - 495*x2^2 + 
         45*x2^3)/(15*x1*x3^4) + (1766*x1 - 1259*x1^2 + 90*x1^3)/
        (15*x2^5*x3^3) + (-3854 + 1205*x1 - 465*x1^2 + 195*x1^3)/
        (15*x2^4*x3^3) + 1106/(5*x1*x2^3*x3^3) + 
       (1640 + 310*x1 + 20*x1^2 + 60*x1^3)/(15*x2^3*x3^3) - 
       224/(3*x1^2*x2^2*x3^3) - 631/(3*x1*x2^2*x3^3) + 
       (-215 + 265*x1 + 45*x1^2 + 45*x1^3)/(15*x2^2*x3^3) + 
       14/(5*x1^3*x2*x3^3) + 139/(3*x1^2*x2*x3^3) + 170/(x1*x2*x3^3) + 
       (-1780 - 270*x1 + 270*x1^2 + 30*x1^3)/(15*x2*x3^3) + 
       (-60 - 120*x1 + 480*x1^2 - 480*x1*x2)/(15*x3^3) + 
       (494 + 595*x2 + 525*x2^2 - 195*x2^3)/(15*x1^4*x3^3) + 
       (400 - 100*x2 + 40*x2^2 - 60*x2^3)/(15*x1^3*x3^3) + 
       (-2725 - 295*x2 + 15*x2^2 - 45*x2^3)/(15*x1^2*x3^3) + 
       (1750 + 270*x2 - 150*x2^2 - 30*x2^3)/(15*x1*x3^3) + 
       (-646*x2 - 121*x2^2 + 30*x2^3)/(15*x1^5*x3^3) + 
       (-3317 + 3285*x1 - 150*x1^2 + 120*x1^3)/(15*x2^5*x3^2) + 
       658/(3*x1*x2^4*x3^2) + (1227 - 1975*x1 - 465*x1^2 + 195*x1^3)/
        (15*x2^4*x3^2) - 224/(3*x1^2*x2^3*x3^2) - 631/(3*x1*x2^3*x3^2) + 
       (-215 + 265*x1 + 45*x1^2 + 45*x1^3)/(15*x2^3*x3^2) + 
       292/(3*x1^2*x2^2*x3^2) + 268/(3*x1*x2^2*x3^2) + 
       (330 + 290*x1 + 30*x1^2 + 30*x1^3)/(15*x2^2*x3^2) - 
       118/(3*x1^4*x2*x3^2) + 53/(x1^3*x2*x3^2) - 28/(3*x1^2*x2*x3^2) + 
       32/(3*x1*x2*x3^2) + (380 + 170*x1 + 30*x1^2 + 30*x1^3)/(15*x2*x3^2) + 
       (320 + 240*x1 + 720*x2)/(15*x3^2) + (1737 + 355*x2 - 390*x2^2)/
        (15*x1^5*x3^2) + (-3547 - 5*x2 + 465*x2^2 - 195*x2^3)/
        (15*x1^4*x3^2) + (1715 + 135*x2 - 45*x2^2 - 45*x2^3)/(15*x1^3*x3^2) + 
       (-210 - 130*x2 - 30*x2^2 - 30*x2^3)/(15*x1^2*x3^2) + 
       (-300 + 150*x2 - 30*x2^2 - 30*x2^3)/(15*x1*x3^2) + 32/(3*x3) - 
       12/(x1*x3) + 280/(x1*x2^5*x3) + (-5065 - 1590*x1 + 1230*x1^2 - 
         240*x1^3)/(15*x2^5*x3) - 118/(3*x1^2*x2^4*x3) - 356/(x1*x2^4*x3) + 
       (6275 - 795*x1 + 135*x1^2 + 195*x1^3)/(15*x2^4*x3) + 
       14/(5*x1^3*x2^3*x3) + 139/(3*x1^2*x2^3*x3) + 170/(x1*x2^3*x3) + 
       (-1780 - 270*x1 + 270*x1^2 + 30*x1^3)/(15*x2^3*x3) - 
       118/(3*x1^4*x2^2*x3) + 53/(x1^3*x2^2*x3) - 28/(3*x1^2*x2^2*x3) + 
       32/(3*x1*x2^2*x3) + (380 + 170*x1 + 30*x1^2 + 30*x1^3)/(15*x2^2*x3) + 
       24/(x2*x3) - 2462/(15*x1^5*x2*x3) + 344/(x1^4*x2*x3) - 
       296/(3*x1^3*x2*x3) + 232/(x1^2*x2*x3) + 96/(x1*x2*x3) + 
       (-1315 + 1095*x2 - 255*x2^2 - 195*x2^3)/(15*x1^4*x3) + 
       (-200 + 630*x2 - 270*x2^2 - 30*x2^3)/(15*x1^3*x3) + 
       (-290 - 170*x2 - 30*x2^2 - 30*x2^3)/(15*x1^2*x3) + 
       (-745 + 2930*x2 - 2070*x2^2 + 480*x2^3)/(15*x1^5*x3) + 
       (17*x3^3)/(15*x1^5*x2^5) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)^2) + (180 - 300*x2 + 60*x2^2 + 60*x2^3)/
        (15*x1*(-1 + x1 + x3)^2) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)^2) + (180 - 300*x2 + 60*x2^2 + 60*x2^3)/
        (15*x3*(-1 + x1 + x3)^2) + (45 - 135*x2 + 135*x2^2 - 45*x2^3)/
        (15*x1^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)) + (90 - 150*x2 + 30*x2^2 + 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)) + (45 - 135*x2 + 135*x2^2 - 45*x2^3)/
        (15*x3^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)) + (90 - 150*x2 + 30*x2^2 + 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)^2) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)^2) + (-180 + 300*x1 - 60*x1^2 - 60*x1^3)/
        (15*x2*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)^2) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)^2) + (-180 + 300*x1 - 60*x1^2 - 60*x1^3)/
        (15*x3*(-1 + x2 + x3)^2) + (-45 + 135*x1 - 135*x1^2 + 45*x1^3)/
        (15*x2^4*(-1 + x2 + x3)) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)) + (-90 + 150*x1 - 30*x1^2 - 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)) + (-45 + 135*x1 - 135*x1^2 + 45*x1^3)/
        (15*x3^4*(-1 + x2 + x3)) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)) + (-90 + 150*x1 - 30*x1^2 - 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)) + (320 + 240*x1 + 720*x3)/(15*x2^2) + 
       (-60 - 120*x1 + 480*x1^2 - 480*x1*x3)/(15*x2^3) + 
       (360 - 120*x2 - 480*x2^2 - 120*x3 + 960*x2*x3 - 480*x3^2)/(15*x1^3) + 
       (1737 + 355*x3 - 390*x3^2)/(15*x1^5*x2^2) + 
       (-960*x1 + 960*x2 - 1120*x1*x2 + 1120*x2^2 - 1098*x1*x2^2 + 
         1098*x2^3 - 1280*x1*x2^3 + 1280*x2^4)/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       256/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       1072/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (4320 - 2680*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (5520 - 2160*x3)/(15*x1*x2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-2592 + 400*x1 - 1304*x2 - 1304*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (480 - 1000*x3)/
        (15*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (480 - 1000*x2)/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (32*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (1000 + 800*x1 - 800*x2 + 800*x1*x2 - 
         800*x2^2 + 720*x1*x2^2 - 720*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (4320 - 2680*x2)/
        (15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (5520 - 2160*x2)/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (128*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (2200 + 1568*x1 - 466*x2 + 1440*x1*x2)/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (32*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) - (128*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2200 + 1568*x1 - 466*x3 + 1440*x1*x3)/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (3120 - 600*x2 - 600*x3 - 960*x2*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-300 + 1800*x1 - 1200*x1^2 - 
         1560*x3 + 720*x1*x3 + 240*x3^2)/(15*x2^4) + 
       (4960 - 3240*x2 + 1920*x2^2 - 3240*x3 - 1440*x2*x3 + 1920*x3^2)/
        (15*x1^4) + (8670*x1 - 7620*x1^2 - 8670*x3 + 6480*x1^2*x3 + 
         7620*x3^2 - 6480*x1*x3^2)/(15*x2^5) + 
       (9980 - 17910*x2 + 7140*x2^2 - 17910*x3 + 23640*x2*x3 - 6480*x2^2*x3 + 
         7140*x3^2 - 6480*x2*x3^2)/(15*x1^5) + 
       (1000 + 800*x1 - 800*x3 + 800*x1*x3 - 800*x3^2 + 720*x1*x3^2 - 
         720*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-351*x3^2 - 215*x3^3)/(15*x1^4*x2^5) + 
       (409*x3 + 519*x3^2 - 205*x3^3)/(15*x1^4*x2^4) + 
       (-1315 + 1095*x3 - 255*x3^2 - 195*x3^3)/(15*x1^4*x2) + 
       (-3547 - 5*x3 + 465*x3^2 - 195*x3^3)/(15*x1^4*x2^2) + 
       (494 + 595*x3 + 525*x3^2 - 195*x3^3)/(15*x1^4*x2^3) + 
       (-3403 - 3285*x3 + 150*x3^2 - 120*x3^3)/(15*x1^2*x2^5) + 
       (1594*x3 + 1259*x3^2 - 90*x3^3)/(15*x1^3*x2^5) + 
       (-1006 - 3065*x3 + 45*x3^2 - 75*x3^3)/(15*x1^3*x2^4) + 
       (6153 + 2515*x3 + 45*x3^2 - 75*x3^3)/(15*x1^2*x2^4) + 
       (400 - 100*x3 + 40*x3^2 - 60*x3^3)/(15*x1^3*x2^3) + 
       (1715 + 135*x3 - 45*x3^2 - 45*x3^3)/(15*x1^3*x2^2) + 
       (-2725 - 295*x3 + 15*x3^2 - 45*x3^3)/(15*x1^2*x2^3) + 
       (45 - 135*x3 + 135*x3^2 - 45*x3^3)/(15*x1^4*(-1 + x1 + x2)) + 
       (45 - 135*x3 + 135*x3^2 - 45*x3^3)/(15*x2^4*(-1 + x1 + x2)) + 
       (-200 + 630*x3 - 270*x3^2 - 30*x3^3)/(15*x1^3*x2) + 
       (1750 + 270*x3 - 150*x3^2 - 30*x3^3)/(15*x1*x2^3) + 
       (-290 - 170*x3 - 30*x3^2 - 30*x3^3)/(15*x1^2*x2) + 
       (-210 - 130*x3 - 30*x3^2 - 30*x3^3)/(15*x1^2*x2^2) + 
       (-300 + 150*x3 - 30*x3^2 - 30*x3^3)/(15*x1*x2^2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x1^3*(-1 + x1 + x2)^2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x2^3*(-1 + x1 + x2)^2) + 
       (69*x3^2 + 25*x3^3)/(15*x1^5*x2^4) + (-646*x3 - 121*x3^2 + 30*x3^3)/
        (15*x1^5*x2^3) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x1^2*(-1 + x1 + x2)^2) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x2^2*(-1 + x1 + x2)^2) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x1^3*(-1 + x1 + x2)) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x2^3*(-1 + x1 + x2)) + (90 - 150*x3 + 30*x3^2 + 30*x3^3)/
        (15*x1^2*(-1 + x1 + x2)) + (90 - 150*x3 + 30*x3^2 + 30*x3^3)/
        (15*x2^2*(-1 + x1 + x2)) + (-6515 + 1395*x3 - 495*x3^2 + 45*x3^3)/
        (15*x1*x2^4) + (180 - 300*x3 + 60*x3^2 + 60*x3^3)/
        (15*x1*(-1 + x1 + x2)^2) + (180 - 300*x3 + 60*x3^2 + 60*x3^3)/
        (15*x2*(-1 + x1 + x2)^2) + (5065 + 1590*x3 - 1230*x3^2 + 240*x3^3)/
        (15*x1*x2^5) + (-745 + 2930*x3 - 2070*x3^2 + 480*x3^3)/(15*x1^5*x2) + 
       (-2560*x1 + 2000*x2 - 4408*x1*x2 + 2884*x2^2 - 3640*x1*x2^2 + 
         888*x2^3 + 2000*x3 - 4408*x1*x3 + 14452*x2*x3 - 2240*x1*x2*x3 + 
         5080*x2^2*x3 + 2884*x3^2 - 3640*x1*x3^2 + 5080*x2*x3^2 + 888*x3^3)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (-960*x1 + 960*x3 - 1120*x1*x3 + 1120*x3^2 - 1098*x1*x3^2 + 
         1098*x3^3 - 1280*x1*x3^3 + 1280*x3^4)/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (2400*x1*x2^2 - 2400*x2^3 + 2392*x1*x2^3 - 2392*x2^4 + 2824*x1*x2^4 - 
         2824*x2^5 + 9600*x1*x2*x3 + 2400*x2^2*x3 + 68780*x1*x2^2*x3 + 
         24712*x2^3*x3 + 16544*x1*x2^3*x3 - 1752*x2^4*x3 + 2400*x1*x3^2 + 
         2400*x2*x3^2 + 68780*x1*x2*x3^2 + 353520*x2^2*x3^2 + 
         66720*x1*x2^2*x3^2 + 340240*x2^3*x3^2 - 2400*x3^3 + 2392*x1*x3^3 + 
         24712*x2*x3^3 + 16544*x1*x2*x3^3 + 340240*x2^2*x3^3 - 2392*x3^4 + 
         2824*x1*x3^4 - 1752*x2*x3^4 - 2824*x3^5)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
       (36120*x1*x2^4*x3 - 36120*x2^5*x3 - 3696*x1*x2^5*x3 + 3696*x2^6*x3 + 
         1032360*x1*x2^3*x3^2 + 18480*x2^4*x3^2 + 857472*x1*x2^4*x3^2 - 
         89712*x2^5*x3^2 + 1032360*x1*x2^2*x3^3 + 2212560*x2^3*x3^3 + 
         3185280*x1*x2^3*x3^3 + 5498976*x2^4*x3^3 + 36120*x1*x2*x3^4 + 
         18480*x2^2*x3^4 + 857472*x1*x2^2*x3^4 + 5498976*x2^3*x3^4 - 
         36120*x2*x3^5 - 3696*x1*x2*x3^5 - 89712*x2^2*x3^5 + 3696*x2*x3^6)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
       (272160*x1*x2^5*x3^2 - 272160*x2^6*x3^2 + 257040*x1*x2^6*x3^2 - 
         257040*x2^7*x3^2 + 4082400*x1*x2^4*x3^3 - 1088640*x2^5*x3^3 + 
         10644480*x1*x2^5*x3^3 - 3643920*x2^6*x3^3 + 4082400*x1*x2^3*x3^4 + 
         2721600*x2^4*x3^4 + 29484000*x1*x2^4*x3^4 + 19867680*x2^5*x3^4 + 
         272160*x1*x2^2*x3^5 - 1088640*x2^3*x3^5 + 10644480*x1*x2^3*x3^5 + 
         19867680*x2^4*x3^5 - 272160*x2^2*x3^6 + 257040*x1*x2^2*x3^6 - 
         3643920*x2^3*x3^6 - 257040*x2^2*x3^7)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
       (997920*x1*x2^7*x3^3 - 997920*x2^8*x3^3 + 27941760*x1*x2^6*x3^4 - 
         12972960*x2^7*x3^4 + 69854400*x1*x2^5*x3^5 + 13970880*x2^6*x3^5 + 
         27941760*x1*x2^4*x3^6 + 13970880*x2^5*x3^6 + 997920*x1*x2^3*x3^7 - 
         12972960*x2^4*x3^7 - 997920*x2^3*x3^8)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
      Log[1 - x1] + (32/(3*x1) - 280/(x1*x2^5) + 22/(x1*x2^2) - 32/(3*x2) + 
       12/(x1*x2) + (2*(-160 - 120*x1 - 360*x3))/(15*x2^2) - 280/(x1*x3^5) - 
       (8*x1^3)/(x2^4*x3^5) + (56*x1^2)/(x2^3*x3^5) - (168*x1)/(x2^2*x3^5) + 
       280/(x2*x3^5) + (168*x2)/(x1^2*x3^5) - (56*x2^2)/(x1^3*x3^5) + 
       (8*x2^3)/(x1^4*x3^5) - (8*x1^3)/(x2^5*x3^4) + 
       (2*(300*x1^2 - 120*x1^3))/(15*x2^4*x3^4) + 
       (2*(-660*x1 + 120*x1^2 - 60*x1^3))/(15*x2^3*x3^4) + 
       (2*(480 + 870*x1 + 150*x1^2 - 60*x1^3))/(15*x2^2*x3^4) + 
       76/(x1*x2*x3^4) + (2*(-2400 - 150*x1 + 120*x1^2 - 120*x1^3))/
        (15*x2*x3^4) + (2*(-1230 - 1140*x2 + 60*x2^2))/(15*x1^2*x3^4) + 
       (2*(2520 - 150*x2 + 60*x2^2))/(15*x1*x3^4) + (2*(750*x2 + 90*x2^2))/
        (15*x1^3*x3^4) + (2*(150 + 360*x1^2 - 120*x2 - 360*x1*x2 + 120*x2^2))/
        (15*x3^4) + (2*(-150*x2^2 + 60*x2^3))/(15*x1^4*x3^4) + 
       (56*x1^2)/(x2^5*x3^3) + (2*(-660*x1 + 120*x1^2 - 60*x1^3))/
        (15*x2^4*x3^3) + (2*(300 - 90*x1 - 60*x1^2))/(15*x2^3*x3^3) + 
       (2*(-90 - 125*x1 - 30*x1^2))/(15*x2^2*x3^3) + 24/(x1^2*x2*x3^3) - 
       90/(x1*x2*x3^3) + (2*(825 - 60*x1 - 60*x1^2))/(15*x2*x3^3) + 
       (2*(-810 + 60*x2))/(15*x1*x3^3) + (2*(900 + 140*x2))/(15*x1^2*x3^3) + 
       (2*(30 - 60*x1 - 240*x1^2 + 120*x2 + 240*x1*x2))/(15*x3^3) + 
       (2*(-150 + 45*x2 + 30*x2^2))/(15*x1^3*x3^3) + 
       (2*(-90*x2 - 210*x2^2 + 60*x2^3))/(15*x1^4*x3^3) + 22/(x1*x3^2) + 
       (2*(-160 - 120*x1 - 360*x2))/(15*x3^2) - (168*x1)/(x2^5*x3^2) + 
       (2*(480 + 870*x1 + 150*x1^2 - 60*x1^3))/(15*x2^4*x3^2) + 
       (2*(-90 - 125*x1 - 30*x1^2))/(15*x2^3*x3^2) + (2*(-240 - 160*x1))/
        (15*x2^2*x3^2) - 24/(x1*x2^2*x3^2) + (2*(-205 - 160*x1))/
        (15*x2*x3^2) - 24/(x1^3*x2*x3^2) - 20/(x1^2*x2*x3^2) - 
       32/(3*x1*x2*x3^2) + (2*(120 + 80*x2))/(15*x1^2*x3^2) + 
       (2*(-810 - 15*x2 + 30*x2^2))/(15*x1^3*x3^2) + 
       (2*(750 + 270*x2 - 210*x2^2 + 60*x2^3))/(15*x1^4*x3^2) - 32/(3*x3) + 
       12/(x1*x3) + 280/(x2^5*x3) + 76/(x1*x2^4*x3) + 
       (2*(-2400 - 150*x1 + 120*x1^2 - 120*x1^3))/(15*x2^4*x3) + 
       24/(x1^2*x2^3*x3) - 90/(x1*x2^3*x3) + (2*(825 - 60*x1 - 60*x1^2))/
        (15*x2^3*x3) + (2*(-205 - 160*x1))/(15*x2^2*x3) - 24/(x1^3*x2^2*x3) - 
       20/(x1^2*x2^2*x3) - 32/(3*x1*x2^2*x3) - 24/(x2*x3) - 
       152/(x1^4*x2*x3) + 52/(x1^3*x2*x3) - 224/(x1^2*x2*x3) - 
       96/(x1*x2*x3) + (2*(40 + 160*x2))/(15*x1^2*x3) + 
       (2*(-15 + 60*x2^2))/(15*x1^3*x3) + 
       (2*(-120 + 300*x2 - 180*x2^2 + 120*x2^3))/(15*x1^4*x3) + 
       (168*x3)/(x1^2*x2^5) - (56*x3^2)/(x1^3*x2^5) + (8*x3^3)/(x1^4*x2^5) + 
       (2*(-810 + 60*x3))/(15*x1*x2^3) + (2*(120 + 80*x3))/(15*x1^2*x2^2) + 
       (2*(-80 + 120*x2 + 120*x3))/(15*x1^2) + (2*(900 + 140*x3))/
        (15*x1^2*x2^3) + (2*(40 + 160*x3))/(15*x1^2*x2) + 
       (2*(30 - 60*x1 - 240*x1^2 + 120*x3 + 240*x1*x3))/(15*x2^3) + 
       (2*(-300 + 120*x2 - 480*x2^2 + 120*x3 + 720*x2*x3 - 480*x3^2))/
        (15*x1^4) + (2*(480*x1 - 480*x2 + 560*x1*x2 - 560*x2^2 + 
          549*x1*x2^2 - 549*x2^3 + 640*x1*x2^3 - 640*x2^4))/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       256/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       1072/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (32*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (2*(-240 + 500*x2))/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-500 - 400*x1 + 400*x2 - 400*x1*x2 + 400*x2^2 - 360*x1*x2^2 + 
          360*x2^3))/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (128*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2*(-2760 + 1080*x2))/
        (15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-2160 + 1340*x2))/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2*(-1100 - 784*x1 + 233*x2 - 720*x1*x2))/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (32*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (128*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2*(-240 + 500*x3))/(15*x1*x2^2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(1296 - 200*x1 + 652*x2 + 652*x3))/(15*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(-2760 + 1080*x3))/
        (15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-2160 + 1340*x3))/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2*(-1100 - 784*x1 + 233*x3 - 720*x1*x3))/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-1560 + 300*x2 + 300*x3 + 480*x2*x3))/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-810 - 15*x3 + 30*x3^2))/(15*x1^3*x2^2) + 
       (2*(-150 + 45*x3 + 30*x3^2))/(15*x1^3*x2^3) + (2*(-15 + 60*x3^2))/
        (15*x1^3*x2) + (2*(-1230 - 1140*x3 + 60*x3^2))/(15*x1^2*x2^4) + 
       (2*(2520 - 150*x3 + 60*x3^2))/(15*x1*x2^4) + (2*(750*x3 + 90*x3^2))/
        (15*x1^3*x2^4) + (2*(150 + 360*x1^2 - 120*x3 - 360*x1*x3 + 120*x3^2))/
        (15*x2^4) + (2*(-60 - 60*x2 + 240*x2^2 - 60*x3 - 480*x2*x3 + 
          240*x3^2))/(15*x1^3) + (2*(1280*x1 - 1000*x2 + 2204*x1*x2 - 
          1442*x2^2 + 1820*x1*x2^2 - 444*x2^3 - 1000*x3 + 2204*x1*x3 - 
          7226*x2*x3 + 1120*x1*x2*x3 - 2540*x2^2*x3 - 1442*x3^2 + 
          1820*x1*x3^2 - 2540*x2*x3^2 - 444*x3^3))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (2*(-90*x3 - 210*x3^2 + 60*x3^3))/(15*x1^4*x2^3) + 
       (2*(750 + 270*x3 - 210*x3^2 + 60*x3^3))/(15*x1^4*x2^2) + 
       (2*(-150*x3^2 + 60*x3^3))/(15*x1^4*x2^4) + 
       (2*(-120 + 300*x3 - 180*x3^2 + 120*x3^3))/(15*x1^4*x2) + 
       (2*(-500 - 400*x1 + 400*x3 - 400*x1*x3 + 400*x3^2 - 360*x1*x3^2 + 
          360*x3^3))/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (2*(480*x1 - 480*x3 + 560*x1*x3 - 560*x3^2 + 549*x1*x3^2 - 
          549*x3^3 + 640*x1*x3^3 - 640*x3^4))/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (2*(-1200*x1*x2^2 + 1200*x2^3 - 1196*x1*x2^3 + 1196*x2^4 - 
          1412*x1*x2^4 + 1412*x2^5 - 4800*x1*x2*x3 - 1200*x2^2*x3 - 
          34390*x1*x2^2*x3 - 12356*x2^3*x3 - 8272*x1*x2^3*x3 + 876*x2^4*x3 - 
          1200*x1*x3^2 - 1200*x2*x3^2 - 34390*x1*x2*x3^2 - 176760*x2^2*x3^2 - 
          33360*x1*x2^2*x3^2 - 170120*x2^3*x3^2 + 1200*x3^3 - 1196*x1*x3^3 - 
          12356*x2*x3^3 - 8272*x1*x2*x3^3 - 170120*x2^2*x3^3 + 1196*x3^4 - 
          1412*x1*x3^4 + 876*x2*x3^4 + 1412*x3^5))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
       (2*(-18060*x1*x2^4*x3 + 18060*x2^5*x3 + 1848*x1*x2^5*x3 - 
          1848*x2^6*x3 - 516180*x1*x2^3*x3^2 - 9240*x2^4*x3^2 - 
          428736*x1*x2^4*x3^2 + 44856*x2^5*x3^2 - 516180*x1*x2^2*x3^3 - 
          1106280*x2^3*x3^3 - 1592640*x1*x2^3*x3^3 - 2749488*x2^4*x3^3 - 
          18060*x1*x2*x3^4 - 9240*x2^2*x3^4 - 428736*x1*x2^2*x3^4 - 
          2749488*x2^3*x3^4 + 18060*x2*x3^5 + 1848*x1*x2*x3^5 + 
          44856*x2^2*x3^5 - 1848*x2*x3^6))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
       (2*(-136080*x1*x2^5*x3^2 + 136080*x2^6*x3^2 - 128520*x1*x2^6*x3^2 + 
          128520*x2^7*x3^2 - 2041200*x1*x2^4*x3^3 + 544320*x2^5*x3^3 - 
          5322240*x1*x2^5*x3^3 + 1821960*x2^6*x3^3 - 2041200*x1*x2^3*x3^4 - 
          1360800*x2^4*x3^4 - 14742000*x1*x2^4*x3^4 - 9933840*x2^5*x3^4 - 
          136080*x1*x2^2*x3^5 + 544320*x2^3*x3^5 - 5322240*x1*x2^3*x3^5 - 
          9933840*x2^4*x3^5 + 136080*x2^2*x3^6 - 128520*x1*x2^2*x3^6 + 
          1821960*x2^3*x3^6 + 128520*x2^2*x3^7))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
       (2*(-498960*x1*x2^7*x3^3 + 498960*x2^8*x3^3 - 13970880*x1*x2^6*x3^4 + 
          6486480*x2^7*x3^4 - 34927200*x1*x2^5*x3^5 - 6985440*x2^6*x3^5 - 
          13970880*x1*x2^4*x3^6 - 6985440*x2^5*x3^6 - 498960*x1*x2^3*x3^7 + 
          6486480*x2^4*x3^7 + 498960*x2^3*x3^8))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x1] + 
     (32/(3*x1) - 32/(3*x2) - 12/(x1*x2) + (160 - 240*x1 - 240*x3)/
        (15*x2^2) + (17*x1^3)/(15*x2^5*x3^5) + (-351*x1^2 - 215*x1^3)/
        (15*x2^4*x3^5) + (1594*x1 + 1259*x1^2 - 90*x1^3)/(15*x2^3*x3^5) + 
       (-3403 - 3285*x1 + 150*x1^2 - 120*x1^3)/(15*x2^2*x3^5) + 
       280/(x1*x2*x3^5) + (5065 + 1590*x1 - 1230*x1^2 + 240*x1^3)/
        (15*x2*x3^5) + (103*x2^3)/(15*x1^5*x3^5) + 
       (-8670*x1 + 7620*x1^2 + 8670*x2 - 6480*x1^2*x2 - 7620*x2^2 + 
         6480*x1*x2^2)/(15*x3^5) + (-5065 - 1590*x2 + 1230*x2^2 - 240*x2^3)/
        (15*x1*x3^5) + (1766*x2 - 1259*x2^2 + 90*x2^3)/(15*x1^3*x3^5) + 
       (-3317 + 3285*x2 - 150*x2^2 + 120*x2^3)/(15*x1^2*x3^5) + 
       (-609*x2^2 + 215*x2^3)/(15*x1^4*x3^5) + (69*x1^2 + 25*x1^3)/
        (15*x2^5*x3^4) + (409*x1 + 519*x1^2 - 205*x1^3)/(15*x2^4*x3^4) + 
       (-1006 - 3065*x1 + 45*x1^2 - 75*x1^3)/(15*x2^3*x3^4) - 
       118/(3*x1*x2^2*x3^4) + (6153 + 2515*x1 + 45*x1^2 - 75*x1^3)/
        (15*x2^2*x3^4) + 658/(3*x1^2*x2*x3^4) - 356/(x1*x2*x3^4) + 
       (-6515 + 1395*x1 - 495*x1^2 + 45*x1^3)/(15*x2*x3^4) + 
       (-300 - 1560*x1 + 240*x1^2 + 1800*x2 + 720*x1*x2 - 1200*x2^2)/
        (15*x3^4) + (1227 - 1975*x2 - 465*x2^2 + 195*x2^3)/(15*x1^2*x3^4) + 
       (-3854 + 1205*x2 - 465*x2^2 + 195*x2^3)/(15*x1^3*x3^4) + 
       (6275 - 795*x2 + 135*x2^2 + 195*x2^3)/(15*x1*x3^4) + 
       (-609*x2^2 + 215*x2^3)/(15*x1^5*x3^4) + 
       (2291*x2 - 939*x2^2 + 325*x2^3)/(15*x1^4*x3^4) + 
       (-646*x1 - 121*x1^2 + 30*x1^3)/(15*x2^5*x3^3) + 
       (494 + 595*x1 + 525*x1^2 - 195*x1^3)/(15*x2^4*x3^3) + 
       14/(5*x1*x2^3*x3^3) + (400 - 100*x1 + 40*x1^2 - 60*x1^3)/
        (15*x2^3*x3^3) - 224/(3*x1^2*x2^2*x3^3) + 139/(3*x1*x2^2*x3^3) + 
       (-2725 - 295*x1 + 15*x1^2 - 45*x1^3)/(15*x2^2*x3^3) + 
       1106/(5*x1^3*x2*x3^3) - 631/(3*x1^2*x2*x3^3) + 170/(x1*x2*x3^3) + 
       (1750 + 270*x1 - 150*x1^2 - 30*x1^3)/(15*x2*x3^3) + 
       (-60 - 120*x2 - 480*x1*x2 + 480*x2^2)/(15*x3^3) + 
       (-1780 - 270*x2 + 270*x2^2 + 30*x2^3)/(15*x1*x3^3) + 
       (-215 + 265*x2 + 45*x2^2 + 45*x2^3)/(15*x1^2*x3^3) + 
       (1640 + 310*x2 + 20*x2^2 + 60*x2^3)/(15*x1^3*x3^3) + 
       (1766*x2 - 1259*x2^2 + 90*x2^3)/(15*x1^5*x3^3) + 
       (-3854 + 1205*x2 - 465*x2^2 + 195*x2^3)/(15*x1^4*x3^3) + 
       (-480 - 480*x2)/(15*x3^2) + (1737 + 355*x1 - 390*x1^2)/
        (15*x2^5*x3^2) - 118/(3*x1*x2^4*x3^2) + 
       (-3547 - 5*x1 + 465*x1^2 - 195*x1^3)/(15*x2^4*x3^2) + 
       53/(x1*x2^3*x3^2) + (1715 + 135*x1 - 45*x1^2 - 45*x1^3)/
        (15*x2^3*x3^2) - 224/(3*x1^3*x2^2*x3^2) + 292/(3*x1^2*x2^2*x3^2) - 
       124/(3*x1*x2^2*x3^2) + (-210 - 130*x1 - 30*x1^2 - 30*x1^3)/
        (15*x2^2*x3^2) + 658/(3*x1^4*x2*x3^2) - 631/(3*x1^3*x2*x3^2) + 
       172/(3*x1^2*x2*x3^2) - 56/(x1*x2*x3^2) + 
       (-300 + 150*x1 - 30*x1^2 - 30*x1^3)/(15*x2*x3^2) + 
       (380 + 170*x2 + 30*x2^2 + 30*x2^3)/(15*x1*x3^2) + 
       (330 + 290*x2 + 30*x2^2 + 30*x2^3)/(15*x1^2*x3^2) + 
       (-215 + 265*x2 + 45*x2^2 + 45*x2^3)/(15*x1^3*x3^2) + 
       (-3317 + 3285*x2 - 150*x2^2 + 120*x2^3)/(15*x1^5*x3^2) + 
       (1227 - 1975*x2 - 465*x2^2 + 195*x2^3)/(15*x1^4*x3^2) + 24/(x1*x3) - 
       2462/(15*x1*x2^5*x3) + (-745 + 2930*x1 - 2070*x1^2 + 480*x1^3)/
        (15*x2^5*x3) - 118/(3*x1^2*x2^4*x3) + 344/(x1*x2^4*x3) + 
       (-1315 + 1095*x1 - 255*x1^2 - 195*x1^3)/(15*x2^4*x3) + 
       14/(5*x1^3*x2^3*x3) + 53/(x1^2*x2^3*x3) - 680/(3*x1*x2^3*x3) + 
       (-200 + 630*x1 - 270*x1^2 - 30*x1^3)/(15*x2^3*x3) - 
       118/(3*x1^4*x2^2*x3) + 139/(3*x1^3*x2^2*x3) - 124/(3*x1^2*x2^2*x3) + 
       160/(3*x1*x2^2*x3) + (-290 - 170*x1 - 30*x1^2 - 30*x1^3)/
        (15*x2^2*x3) - 12/(x2*x3) + 280/(x1^5*x2*x3) - 356/(x1^4*x2*x3) + 
       106/(x1^3*x2*x3) - 112/(x1^2*x2*x3) - 48/(x1*x2*x3) + 
       (-5065 - 1590*x2 + 1230*x2^2 - 240*x2^3)/(15*x1^5*x3) + 
       (380 + 170*x2 + 30*x2^2 + 30*x2^3)/(15*x1^2*x3) + 
       (-1780 - 270*x2 + 270*x2^2 + 30*x2^3)/(15*x1^3*x3) + 
       (6275 - 795*x2 + 135*x2^2 + 195*x2^3)/(15*x1^4*x3) + 
       (17*x3^3)/(15*x1^5*x2^5) + (-180 + 300*x2 - 60*x2^2 - 60*x2^3)/
        (15*x1*(-1 + x1 + x3)^2) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)^2) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)^2) + (-180 + 300*x2 - 60*x2^2 - 60*x2^3)/
        (15*x3*(-1 + x1 + x3)^2) + (-90 + 150*x2 - 30*x2^2 - 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)) + (-45 + 135*x2 - 135*x2^2 + 45*x2^3)/
        (15*x1^4*(-1 + x1 + x3)) + (-45 + 135*x2 - 135*x2^2 + 45*x2^3)/
        (15*x3^4*(-1 + x1 + x3)) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)) + (-90 + 150*x2 - 30*x2^2 - 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)^2) + (180 - 300*x1 + 60*x1^2 + 60*x1^3)/
        (15*x2*(-1 + x2 + x3)^2) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)^2) + (180 - 300*x1 + 60*x1^2 + 60*x1^3)/
        (15*x3*(-1 + x2 + x3)^2) + (45 - 135*x1 + 135*x1^2 - 45*x1^3)/
        (15*x2^4*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)) + (90 - 150*x1 + 30*x1^2 + 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)) + (45 - 135*x1 + 135*x1^2 - 45*x1^3)/
        (15*x3^4*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)) + (90 - 150*x1 + 30*x1^2 + 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)) + (320 + 240*x2 + 720*x3)/(15*x1^2) + 
       (-60 - 120*x2 + 480*x2^2 - 480*x2*x3)/(15*x1^3) + 
       (360 - 120*x1 - 480*x1^2 - 120*x3 + 960*x1*x3 - 480*x3^2)/(15*x2^3) + 
       (1737 + 355*x3 - 390*x3^2)/(15*x1^2*x2^5) + 
       (960*x1 - 960*x2 + 1120*x1*x2 - 1120*x2^2 + 1098*x1*x2^2 - 1098*x2^3 + 
         1280*x1*x2^3 - 1280*x2^4)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) - 128/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - 168/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (32*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-480 + 1000*x2)/
        (15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-1000 - 800*x1 + 800*x2 - 800*x1*x2 + 800*x2^2 - 720*x1*x2^2 + 
         720*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (64*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-2400 + 1840*x2)/(15*x1^2*x3*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-3000 + 2160*x2)/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1000 - 968*x1 + 1066*x2 - 480*x1*x2)/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (64*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (896 - 280*x1 + 704*x2 + 200*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-1920 + 840*x3)/
        (15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-1200 - 600*x1 - 600*x3 - 960*x1*x3)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-2120 + 1568*x2 - 466*x3 + 
         1440*x2*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-300 + 1800*x2 - 1200*x2^2 - 1560*x3 + 720*x2*x3 + 
         240*x3^2)/(15*x1^4) + (4960 - 3240*x1 + 1920*x1^2 - 3240*x3 - 
         1440*x1*x3 + 1920*x3^2)/(15*x2^4) + (9980 - 17910*x1 + 7140*x1^2 - 
         17910*x3 + 23640*x1*x3 - 6480*x1^2*x3 + 7140*x3^2 - 6480*x1*x3^2)/
        (15*x2^5) + (8670*x2 - 7620*x2^2 - 8670*x3 + 6480*x2^2*x3 + 
         7620*x3^2 - 6480*x2*x3^2)/(15*x1^5) + 
       (1840*x1 - 2720*x2 + 2968*x1*x2 - 2884*x2^2 + 1480*x1*x2^2 - 
         168*x2^3 - 1520*x3 + 2538*x1*x3 - 9422*x2*x3 + 1760*x1*x2*x3 - 
         3640*x2^2*x3 - 2196*x3^2 + 3440*x1*x3^2 - 6560*x2*x3^2 - 3280*x3^3)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (-2680 + 800*x2 - 800*x3 + 800*x2*x3 - 800*x3^2 + 720*x2*x3^2 - 
         720*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-351*x3^2 - 215*x3^3)/(15*x1^5*x2^4) + 
       (409*x3 + 519*x3^2 - 205*x3^3)/(15*x1^4*x2^4) + 
       (-1315 + 1095*x3 - 255*x3^2 - 195*x3^3)/(15*x1*x2^4) + 
       (-3547 - 5*x3 + 465*x3^2 - 195*x3^3)/(15*x1^2*x2^4) + 
       (494 + 595*x3 + 525*x3^2 - 195*x3^3)/(15*x1^3*x2^4) + 
       (-3403 - 3285*x3 + 150*x3^2 - 120*x3^3)/(15*x1^5*x2^2) + 
       (1594*x3 + 1259*x3^2 - 90*x3^3)/(15*x1^5*x2^3) + 
       (-1006 - 3065*x3 + 45*x3^2 - 75*x3^3)/(15*x1^4*x2^3) + 
       (6153 + 2515*x3 + 45*x3^2 - 75*x3^3)/(15*x1^4*x2^2) + 
       (400 - 100*x3 + 40*x3^2 - 60*x3^3)/(15*x1^3*x2^3) + 
       (1715 + 135*x3 - 45*x3^2 - 45*x3^3)/(15*x1^2*x2^3) + 
       (-2725 - 295*x3 + 15*x3^2 - 45*x3^3)/(15*x1^3*x2^2) + 
       (45 - 135*x3 + 135*x3^2 - 45*x3^3)/(15*x1^4*(-1 + x1 + x2)) + 
       (45 - 135*x3 + 135*x3^2 - 45*x3^3)/(15*x2^4*(-1 + x1 + x2)) + 
       (-200 + 630*x3 - 270*x3^2 - 30*x3^3)/(15*x1*x2^3) + 
       (1750 + 270*x3 - 150*x3^2 - 30*x3^3)/(15*x1^3*x2) + 
       (-290 - 170*x3 - 30*x3^2 - 30*x3^3)/(15*x1*x2^2) + 
       (-210 - 130*x3 - 30*x3^2 - 30*x3^3)/(15*x1^2*x2^2) + 
       (-300 + 150*x3 - 30*x3^2 - 30*x3^3)/(15*x1^2*x2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x1^3*(-1 + x1 + x2)^2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x2^3*(-1 + x1 + x2)^2) + 
       (69*x3^2 + 25*x3^3)/(15*x1^4*x2^5) + (-646*x3 - 121*x3^2 + 30*x3^3)/
        (15*x1^3*x2^5) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x1^2*(-1 + x1 + x2)^2) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x2^2*(-1 + x1 + x2)^2) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x1^3*(-1 + x1 + x2)) + (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/
        (15*x2^3*(-1 + x1 + x2)) + (90 - 150*x3 + 30*x3^2 + 30*x3^3)/
        (15*x1^2*(-1 + x1 + x2)) + (90 - 150*x3 + 30*x3^2 + 30*x3^3)/
        (15*x2^2*(-1 + x1 + x2)) + (-6515 + 1395*x3 - 495*x3^2 + 45*x3^3)/
        (15*x1^4*x2) + (180 - 300*x3 + 60*x3^2 + 60*x3^3)/
        (15*x1*(-1 + x1 + x2)^2) + (180 - 300*x3 + 60*x3^2 + 60*x3^3)/
        (15*x2*(-1 + x1 + x2)^2) + (5065 + 1590*x3 - 1230*x3^2 + 240*x3^3)/
        (15*x1^5*x2) + (-745 + 2930*x3 - 2070*x3^2 + 480*x3^3)/(15*x1*x2^5) + 
       (-960*x2 + 960*x3 - 1120*x2*x3 + 1120*x3^2 - 1098*x2*x3^2 + 
         1098*x3^3 - 1280*x2*x3^3 + 1280*x3^4)/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (-2400*x1*x2^2 + 2400*x2^3 - 2392*x1*x2^3 + 2392*x2^4 - 2824*x1*x2^4 + 
         2824*x2^5 - 4800*x1*x2*x3 - 2400*x2^2*x3 - 48080*x1*x2^2*x3 - 
         31612*x2^3*x3 - 10784*x1*x2^3*x3 - 1128*x2^4*x3 - 20700*x1*x2*x3^2 - 
         176760*x2^2*x3^2 - 33360*x1*x2^2*x3^2 - 231680*x2^3*x3^2 + 
         6900*x2*x3^3 - 5760*x1*x2*x3^3 - 108560*x2^2*x3^3 + 2880*x2*x3^4)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
       (-36120*x1*x2^4*x3 + 36120*x2^5*x3 + 3696*x1*x2^5*x3 - 3696*x2^6*x3 - 
         706440*x1*x2^3*x3^2 - 181440*x2^4*x3^2 - 689472*x1*x2^4*x3^2 - 
         11088*x2^5*x3^2 - 325920*x1*x2^2*x3^3 - 1106280*x2^3*x3^3 - 
         1592640*x1*x2^3*x3^3 - 3842496*x2^4*x3^3 + 162960*x2^2*x3^4 - 
         168000*x1*x2^2*x3^4 - 1656480*x2^3*x3^4 + 100800*x2^2*x3^5)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
       (-272160*x1*x2^5*x3^2 + 272160*x2^6*x3^2 - 257040*x1*x2^6*x3^2 + 
         257040*x2^7*x3^2 - 2721600*x1*x2^4*x3^3 + 272160*x2^5*x3^3 - 
         8104320*x1*x2^5*x3^3 + 1950480*x2^6*x3^3 - 1360800*x1*x2^3*x3^4 - 
         1360800*x2^4*x3^4 - 14742000*x1*x2^4*x3^4 - 14953680*x2^5*x3^4 + 
         816480*x2^3*x3^5 - 2540160*x1*x2^3*x3^5 - 4914000*x2^4*x3^5 + 
         1693440*x2^3*x3^6)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)^5) + (-997920*x1*x2^7*x3^3 + 997920*x2^8*x3^3 - 
         20956320*x1*x2^6*x3^4 + 7983360*x2^7*x3^4 - 34927200*x1*x2^5*x3^5 - 
         13970880*x2^6*x3^5 - 6985440*x1*x2^4*x3^6 + 4989600*x2^4*x3^7)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
      Log[1 - x2] + (-32/(3*x1) + 32/(3*x2) - 280/(x1^5*x2) + 22/(x1^2*x2) + 
       12/(x1*x2) + (2*(-160 - 120*x2 - 360*x3))/(15*x1^2) + 280/(x1*x3^5) + 
       (8*x1^3)/(x2^4*x3^5) - (56*x1^2)/(x2^3*x3^5) + (168*x1)/(x2^2*x3^5) - 
       280/(x2*x3^5) - (168*x2)/(x1^2*x3^5) + (56*x2^2)/(x1^3*x3^5) - 
       (8*x2^3)/(x1^4*x3^5) + (2*(-150*x1^2 + 60*x1^3))/(15*x2^4*x3^4) + 
       (2*(750*x1 + 90*x1^2))/(15*x2^3*x3^4) + 
       (2*(-1230 - 1140*x1 + 60*x1^2))/(15*x2^2*x3^4) + 76/(x1*x2*x3^4) + 
       (2*(2520 - 150*x1 + 60*x1^2))/(15*x2*x3^4) - (8*x2^3)/(x1^5*x3^4) + 
       (2*(150 - 120*x1 + 120*x1^2 - 360*x1*x2 + 360*x2^2))/(15*x3^4) + 
       (2*(-2400 - 150*x2 + 120*x2^2 - 120*x2^3))/(15*x1*x3^4) + 
       (2*(300*x2^2 - 120*x2^3))/(15*x1^4*x3^4) + 
       (2*(-660*x2 + 120*x2^2 - 60*x2^3))/(15*x1^3*x3^4) + 
       (2*(480 + 870*x2 + 150*x2^2 - 60*x2^3))/(15*x1^2*x3^4) + 
       (2*(-90*x1 - 210*x1^2 + 60*x1^3))/(15*x2^4*x3^3) + 
       (2*(-150 + 45*x1 + 30*x1^2))/(15*x2^3*x3^3) + 24/(x1*x2^2*x3^3) + 
       (2*(900 + 140*x1))/(15*x2^2*x3^3) - 90/(x1*x2*x3^3) + 
       (2*(-810 + 60*x1))/(15*x2*x3^3) + (56*x2^2)/(x1^5*x3^3) + 
       (2*(30 + 120*x1 - 60*x2 + 240*x1*x2 - 240*x2^2))/(15*x3^3) + 
       (2*(300 - 90*x2 - 60*x2^2))/(15*x1^3*x3^3) + 
       (2*(825 - 60*x2 - 60*x2^2))/(15*x1*x3^3) + 
       (2*(-90 - 125*x2 - 30*x2^2))/(15*x1^2*x3^3) + 
       (2*(-660*x2 + 120*x2^2 - 60*x2^3))/(15*x1^4*x3^3) + 
       (2*(-240 - 160*x2))/(15*x1^2*x3^2) + (2*(-205 - 160*x2))/
        (15*x1*x3^2) + (2*(750 + 270*x1 - 210*x1^2 + 60*x1^3))/
        (15*x2^4*x3^2) - 24/(x1*x2^3*x3^2) + (2*(-810 - 15*x1 + 30*x1^2))/
        (15*x2^3*x3^2) + 12/(x1*x2^2*x3^2) + (2*(120 + 80*x1))/
        (15*x2^2*x3^2) + 22/(x2*x3^2) + 8/(x1^2*x2*x3^2) + 56/(x1*x2*x3^2) - 
       (168*x2)/(x1^5*x3^2) + (2*(240 + 240*x2))/(15*x3^2) + 
       (2*(-90 - 125*x2 - 30*x2^2))/(15*x1^3*x3^2) + 
       (2*(480 + 870*x2 + 150*x2^2 - 60*x2^3))/(15*x1^4*x3^2) + 
       280/(x1^5*x3) - 24/(x1*x3) + (2*(-205 - 160*x2))/(15*x1^2*x3) - 
       152/(x1*x2^4*x3) + (2*(-120 + 300*x1 - 180*x1^2 + 120*x1^3))/
        (15*x2^4*x3) - 24/(x1^2*x2^3*x3) + 180/(x1*x2^3*x3) + 
       (2*(-15 + 60*x1^2))/(15*x2^3*x3) + 24/(x1^3*x2^2*x3) + 
       12/(x1^2*x2^2*x3) - 136/(3*x1*x2^2*x3) + (2*(40 + 160*x1))/
        (15*x2^2*x3) + 12/(x2*x3) + 76/(x1^4*x2*x3) - 26/(x1^3*x2*x3) + 
       112/(x1^2*x2*x3) + 48/(x1*x2*x3) + (2*(825 - 60*x2 - 60*x2^2))/
        (15*x1^3*x3) + (2*(-2400 - 150*x2 + 120*x2^2 - 120*x2^3))/
        (15*x1^4*x3) + (168*x3)/(x1^5*x2^2) - (56*x3^2)/(x1^5*x2^3) + 
       (8*x3^3)/(x1^5*x2^4) + (2*(-810 + 60*x3))/(15*x1^3*x2) + 
       (2*(120 + 80*x3))/(15*x1^2*x2^2) + (2*(-80 + 120*x1 + 120*x3))/
        (15*x2^2) + (2*(900 + 140*x3))/(15*x1^3*x2^2) + 
       (2*(40 + 160*x3))/(15*x1*x2^2) + 
       (2*(30 - 60*x2 - 240*x2^2 + 120*x3 + 240*x2*x3))/(15*x1^3) + 
       (2*(-300 + 120*x1 - 480*x1^2 + 120*x3 + 720*x1*x3 - 480*x3^2))/
        (15*x2^4) + (2*(-480*x1 + 480*x2 - 560*x1*x2 + 560*x2^2 - 
          549*x1*x2^2 + 549*x2^3 - 640*x1*x2^3 + 640*x2^4))/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       128/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       168/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(960 - 420*x3))/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (2*(-448 + 140*x1 - 352*x2 - 100*x3))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(240 - 500*x2))/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (32*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(500 + 400*x1 - 400*x2 + 400*x1*x2 - 400*x2^2 + 360*x1*x2^2 - 
          360*x2^3))/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (2*(1500 - 1080*x2))/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (2*(1200 - 920*x2))/
        (15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (64*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(500 + 484*x1 - 533*x2 + 240*x1*x2))/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (64*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(600 + 300*x1 + 300*x3 + 480*x1*x3))/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(1060 - 784*x2 + 233*x3 - 720*x2*x3))/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (2*(-810 - 15*x3 + 30*x3^2))/(15*x1^2*x2^3) + 
       (2*(-150 + 45*x3 + 30*x3^2))/(15*x1^3*x2^3) + (2*(-15 + 60*x3^2))/
        (15*x1*x2^3) + (2*(-1230 - 1140*x3 + 60*x3^2))/(15*x1^4*x2^2) + 
       (2*(2520 - 150*x3 + 60*x3^2))/(15*x1^4*x2) + (2*(750*x3 + 90*x3^2))/
        (15*x1^4*x2^3) + (2*(150 + 360*x2^2 - 120*x3 - 360*x2*x3 + 120*x3^2))/
        (15*x1^4) + (2*(-60 - 60*x1 + 240*x1^2 - 60*x3 - 480*x1*x3 + 
          240*x3^2))/(15*x2^3) + (2*(-90*x3 - 210*x3^2 + 60*x3^3))/
        (15*x1^3*x2^4) + (2*(750 + 270*x3 - 210*x3^2 + 60*x3^3))/
        (15*x1^2*x2^4) + (2*(-150*x3^2 + 60*x3^3))/(15*x1^4*x2^4) + 
       (2*(-120 + 300*x3 - 180*x3^2 + 120*x3^3))/(15*x1*x2^4) + 
       (2*(1340 - 400*x2 + 400*x3 - 400*x2*x3 + 400*x3^2 - 360*x2*x3^2 + 
          360*x3^3))/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (2*(-920*x1 + 1360*x2 - 1484*x1*x2 + 1442*x2^2 - 
          740*x1*x2^2 + 84*x2^3 + 760*x3 - 1269*x1*x3 + 4711*x2*x3 - 
          880*x1*x2*x3 + 1820*x2^2*x3 + 1098*x3^2 - 1720*x1*x3^2 + 
          3280*x2*x3^2 + 1640*x3^3))/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) + (2*(480*x2 - 480*x3 + 560*x2*x3 - 560*x3^2 + 
          549*x2*x3^2 - 549*x3^3 + 640*x2*x3^3 - 640*x3^4))/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (2*(1200*x1*x2^2 - 1200*x2^3 + 1196*x1*x2^3 - 1196*x2^4 + 
          1412*x1*x2^4 - 1412*x2^5 + 2400*x1*x2*x3 + 1200*x2^2*x3 + 
          24040*x1*x2^2*x3 + 15806*x2^3*x3 + 5392*x1*x2^3*x3 + 564*x2^4*x3 + 
          10350*x1*x2*x3^2 + 88380*x2^2*x3^2 + 16680*x1*x2^2*x3^2 + 
          115840*x2^3*x3^2 - 3450*x2*x3^3 + 2880*x1*x2*x3^3 + 
          54280*x2^2*x3^3 - 1440*x2*x3^4))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
       (2*(18060*x1*x2^4*x3 - 18060*x2^5*x3 - 1848*x1*x2^5*x3 + 
          1848*x2^6*x3 + 353220*x1*x2^3*x3^2 + 90720*x2^4*x3^2 + 
          344736*x1*x2^4*x3^2 + 5544*x2^5*x3^2 + 162960*x1*x2^2*x3^3 + 
          553140*x2^3*x3^3 + 796320*x1*x2^3*x3^3 + 1921248*x2^4*x3^3 - 
          81480*x2^2*x3^4 + 84000*x1*x2^2*x3^4 + 828240*x2^3*x3^4 - 
          50400*x2^2*x3^5))/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)^4) + (2*(136080*x1*x2^5*x3^2 - 136080*x2^6*x3^2 + 
          128520*x1*x2^6*x3^2 - 128520*x2^7*x3^2 + 1360800*x1*x2^4*x3^3 - 
          136080*x2^5*x3^3 + 4052160*x1*x2^5*x3^3 - 975240*x2^6*x3^3 + 
          680400*x1*x2^3*x3^4 + 680400*x2^4*x3^4 + 7371000*x1*x2^4*x3^4 + 
          7476840*x2^5*x3^4 - 408240*x2^3*x3^5 + 1270080*x1*x2^3*x3^5 + 
          2457000*x2^4*x3^5 - 846720*x2^3*x3^6))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
       (2*(498960*x1*x2^7*x3^3 - 498960*x2^8*x3^3 + 10478160*x1*x2^6*x3^4 - 
          3991680*x2^7*x3^4 + 17463600*x1*x2^5*x3^5 + 6985440*x2^6*x3^5 + 
          3492720*x1*x2^4*x3^6 - 2494800*x2^4*x3^7))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x2] + 
     (24/(x1*x2) + (-480 - 480*x3)/(15*x1^2) + (-480 - 480*x3)/(15*x2^2) + 
       (17*x1^3)/(15*x2^5*x3^5) + (69*x1^2 + 25*x1^3)/(15*x2^4*x3^5) + 
       (-646*x1 - 121*x1^2 + 30*x1^3)/(15*x2^3*x3^5) + 
       (1737 + 355*x1 - 390*x1^2)/(15*x2^2*x3^5) - 2462/(15*x1*x2*x3^5) + 
       (-745 + 2930*x1 - 2070*x1^2 + 480*x1^3)/(15*x2*x3^5) + 
       (17*x2^3)/(15*x1^5*x3^5) + (1737 + 355*x2 - 390*x2^2)/(15*x1^2*x3^5) + 
       (9980 - 17910*x1 + 7140*x1^2 - 17910*x2 + 23640*x1*x2 - 6480*x1^2*x2 + 
         7140*x2^2 - 6480*x1*x2^2)/(15*x3^5) + (69*x2^2 + 25*x2^3)/
        (15*x1^4*x3^5) + (-646*x2 - 121*x2^2 + 30*x2^3)/(15*x1^3*x3^5) + 
       (-745 + 2930*x2 - 2070*x2^2 + 480*x2^3)/(15*x1*x3^5) + 
       (-351*x1^2 - 215*x1^3)/(15*x2^5*x3^4) + (409*x1 + 519*x1^2 - 205*x1^3)/
        (15*x2^4*x3^4) + (494 + 595*x1 + 525*x1^2 - 195*x1^3)/
        (15*x2^3*x3^4) - 118/(3*x1*x2^2*x3^4) + 
       (-3547 - 5*x1 + 465*x1^2 - 195*x1^3)/(15*x2^2*x3^4) - 
       118/(3*x1^2*x2*x3^4) + 344/(x1*x2*x3^4) + 
       (-1315 + 1095*x1 - 255*x1^2 - 195*x1^3)/(15*x2*x3^4) + 
       (4960 - 3240*x1 + 1920*x1^2 - 3240*x2 - 1440*x1*x2 + 1920*x2^2)/
        (15*x3^4) + (-351*x2^2 - 215*x2^3)/(15*x1^5*x3^4) + 
       (409*x2 + 519*x2^2 - 205*x2^3)/(15*x1^4*x3^4) + 
       (-1315 + 1095*x2 - 255*x2^2 - 195*x2^3)/(15*x1*x3^4) + 
       (-3547 - 5*x2 + 465*x2^2 - 195*x2^3)/(15*x1^2*x3^4) + 
       (494 + 595*x2 + 525*x2^2 - 195*x2^3)/(15*x1^3*x3^4) + 
       (1594*x1 + 1259*x1^2 - 90*x1^3)/(15*x2^5*x3^3) + 
       (-1006 - 3065*x1 + 45*x1^2 - 75*x1^3)/(15*x2^4*x3^3) + 
       14/(5*x1*x2^3*x3^3) + (400 - 100*x1 + 40*x1^2 - 60*x1^3)/
        (15*x2^3*x3^3) + 53/(x1*x2^2*x3^3) + 
       (1715 + 135*x1 - 45*x1^2 - 45*x1^3)/(15*x2^2*x3^3) + 
       14/(5*x1^3*x2*x3^3) + 53/(x1^2*x2*x3^3) - 680/(3*x1*x2*x3^3) + 
       (-200 + 630*x1 - 270*x1^2 - 30*x1^3)/(15*x2*x3^3) + 
       (360 - 120*x1 - 480*x1^2 - 120*x2 + 960*x1*x2 - 480*x2^2)/(15*x3^3) + 
       (1594*x2 + 1259*x2^2 - 90*x2^3)/(15*x1^5*x3^3) + 
       (-1006 - 3065*x2 + 45*x2^2 - 75*x2^3)/(15*x1^4*x3^3) + 
       (400 - 100*x2 + 40*x2^2 - 60*x2^3)/(15*x1^3*x3^3) + 
       (1715 + 135*x2 - 45*x2^2 - 45*x2^3)/(15*x1^2*x3^3) + 
       (-200 + 630*x2 - 270*x2^2 - 30*x2^3)/(15*x1*x3^3) + 
       (160 - 240*x1 - 240*x2)/(15*x3^2) + (-3403 - 3285*x1 + 150*x1^2 - 
         120*x1^3)/(15*x2^5*x3^2) - 118/(3*x1*x2^4*x3^2) + 
       (6153 + 2515*x1 + 45*x1^2 - 75*x1^3)/(15*x2^4*x3^2) - 
       224/(3*x1^2*x2^3*x3^2) + 139/(3*x1*x2^3*x3^2) + 
       (-2725 - 295*x1 + 15*x1^2 - 45*x1^3)/(15*x2^3*x3^2) - 
       224/(3*x1^3*x2^2*x3^2) + 292/(3*x1^2*x2^2*x3^2) - 
       124/(3*x1*x2^2*x3^2) + (-210 - 130*x1 - 30*x1^2 - 30*x1^3)/
        (15*x2^2*x3^2) - 118/(3*x1^4*x2*x3^2) + 139/(3*x1^3*x2*x3^2) - 
       124/(3*x1^2*x2*x3^2) + 160/(3*x1*x2*x3^2) + 
       (-290 - 170*x1 - 30*x1^2 - 30*x1^3)/(15*x2*x3^2) + 
       (-3403 - 3285*x2 + 150*x2^2 - 120*x2^3)/(15*x1^5*x3^2) + 
       (6153 + 2515*x2 + 45*x2^2 - 75*x2^3)/(15*x1^4*x3^2) + 
       (-2725 - 295*x2 + 15*x2^2 - 45*x2^3)/(15*x1^3*x3^2) + 
       (-290 - 170*x2 - 30*x2^2 - 30*x2^3)/(15*x1*x3^2) + 
       (-210 - 130*x2 - 30*x2^2 - 30*x2^3)/(15*x1^2*x3^2) - 32/(3*x3) - 
       12/(x1*x3) + 280/(x1*x2^5*x3) + (5065 + 1590*x1 - 1230*x1^2 + 
         240*x1^3)/(15*x2^5*x3) + 658/(3*x1^2*x2^4*x3) - 356/(x1*x2^4*x3) + 
       (-6515 + 1395*x1 - 495*x1^2 + 45*x1^3)/(15*x2^4*x3) + 
       1106/(5*x1^3*x2^3*x3) - 631/(3*x1^2*x2^3*x3) + 170/(x1*x2^3*x3) + 
       (1750 + 270*x1 - 150*x1^2 - 30*x1^3)/(15*x2^3*x3) + 
       658/(3*x1^4*x2^2*x3) - 631/(3*x1^3*x2^2*x3) + 172/(3*x1^2*x2^2*x3) - 
       56/(x1*x2^2*x3) + (-300 + 150*x1 - 30*x1^2 - 30*x1^3)/(15*x2^2*x3) - 
       12/(x2*x3) + 280/(x1^5*x2*x3) - 356/(x1^4*x2*x3) + 106/(x1^3*x2*x3) - 
       112/(x1^2*x2*x3) - 48/(x1*x2*x3) + (1750 + 270*x2 - 150*x2^2 - 
         30*x2^3)/(15*x1^3*x3) + (-300 + 150*x2 - 30*x2^2 - 30*x2^3)/
        (15*x1^2*x3) + (-6515 + 1395*x2 - 495*x2^2 + 45*x2^3)/(15*x1^4*x3) + 
       (5065 + 1590*x2 - 1230*x2^2 + 240*x2^3)/(15*x1^5*x3) + 
       (103*x3^3)/(15*x1^5*x2^5) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)^2) + (180 - 300*x2 + 60*x2^2 + 60*x2^3)/
        (15*x1*(-1 + x1 + x3)^2) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)^2) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)^2) + (180 - 300*x2 + 60*x2^2 + 60*x2^3)/
        (15*x3*(-1 + x1 + x3)^2) + (45 - 135*x2 + 135*x2^2 - 45*x2^3)/
        (15*x1^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x1^3*(-1 + x1 + x3)) + (90 - 150*x2 + 30*x2^2 + 30*x2^3)/
        (15*x1^2*(-1 + x1 + x3)) + (45 - 135*x2 + 135*x2^2 - 45*x2^3)/
        (15*x3^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
        (15*x3^3*(-1 + x1 + x3)) + (90 - 150*x2 + 30*x2^2 + 30*x2^3)/
        (15*x3^2*(-1 + x1 + x3)) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)^2) + (180 - 300*x1 + 60*x1^2 + 60*x1^3)/
        (15*x2*(-1 + x2 + x3)^2) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)^2) + (180 - 300*x1 + 60*x1^2 + 60*x1^3)/
        (15*x3*(-1 + x2 + x3)^2) + (45 - 135*x1 + 135*x1^2 - 45*x1^3)/
        (15*x2^4*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x2^3*(-1 + x2 + x3)) + (90 - 150*x1 + 30*x1^2 + 30*x1^3)/
        (15*x2^2*(-1 + x2 + x3)) + (45 - 135*x1 + 135*x1^2 - 45*x1^3)/
        (15*x3^4*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
        (15*x3^3*(-1 + x2 + x3)) + (90 - 150*x1 + 30*x1^2 + 30*x1^3)/
        (15*x3^2*(-1 + x2 + x3)) + (-300 - 1560*x1 + 240*x1^2 + 1800*x3 + 
         720*x1*x3 - 1200*x3^2)/(15*x2^4) + (-300 - 1560*x2 + 240*x2^2 + 
         1800*x3 + 720*x2*x3 - 1200*x3^2)/(15*x1^4) - 
       128/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       168/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (64*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-1920 + 840*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1200 - 600*x1 - 600*x2 - 960*x1*x2)/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (32*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (64*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-480 + 1000*x3)/(15*x1*x2^2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (1696 - 120*x1 + 600*x2 + 1104*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-2400 + 1840*x3)/
        (15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-3000 + 2160*x3)/(15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1000 - 968*x1 + 1066*x3 - 480*x1*x3)/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-1000 - 968*x2 + 1066*x3 - 480*x2*x3)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-60 - 120*x3 - 480*x1*x3 + 480*x3^2)/
        (15*x2^3) + (-60 - 120*x3 - 480*x2*x3 + 480*x3^2)/(15*x1^3) + 
       (-8670*x1 + 7620*x1^2 + 8670*x3 - 6480*x1^2*x3 - 7620*x3^2 + 
         6480*x1*x3^2)/(15*x2^5) + (-8670*x2 + 7620*x2^2 + 8670*x3 - 
         6480*x2^2*x3 - 7620*x3^2 + 6480*x2*x3^2)/(15*x1^5) + 
       (-5065 - 1590*x3 + 1230*x3^2 - 240*x3^3)/(15*x1*x2^5) + 
       (-5065 - 1590*x3 + 1230*x3^2 - 240*x3^3)/(15*x1^5*x2) + 
       (-180 + 300*x3 - 60*x3^2 - 60*x3^3)/(15*x1*(-1 + x1 + x2)^2) + 
       (-180 + 300*x3 - 60*x3^2 - 60*x3^3)/(15*x2*(-1 + x1 + x2)^2) + 
       (-90 + 150*x3 - 30*x3^2 - 30*x3^3)/(15*x1^2*(-1 + x1 + x2)) + 
       (-90 + 150*x3 - 30*x3^2 - 30*x3^3)/(15*x2^2*(-1 + x1 + x2)) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x1^2*(-1 + x1 + x2)^2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x2^2*(-1 + x1 + x2)^2) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x1^3*(-1 + x1 + x2)) + 
       (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(15*x2^3*(-1 + x1 + x2)) + 
       (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(15*x1^3*(-1 + x1 + x2)^2) + 
       (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(15*x2^3*(-1 + x1 + x2)^2) + 
       (380 + 170*x3 + 30*x3^2 + 30*x3^3)/(15*x1*x2^2) + 
       (380 + 170*x3 + 30*x3^2 + 30*x3^3)/(15*x1^2*x2) + 
       (330 + 290*x3 + 30*x3^2 + 30*x3^3)/(15*x1^2*x2^2) + 
       (-1780 - 270*x3 + 270*x3^2 + 30*x3^3)/(15*x1*x2^3) + 
       (-1780 - 270*x3 + 270*x3^2 + 30*x3^3)/(15*x1^3*x2) + 
       (-45 + 135*x3 - 135*x3^2 + 45*x3^3)/(15*x1^4*(-1 + x1 + x2)) + 
       (-45 + 135*x3 - 135*x3^2 + 45*x3^3)/(15*x2^4*(-1 + x1 + x2)) + 
       (-215 + 265*x3 + 45*x3^2 + 45*x3^3)/(15*x1^2*x2^3) + 
       (-215 + 265*x3 + 45*x3^2 + 45*x3^3)/(15*x1^3*x2^2) + 
       (1640 + 310*x3 + 20*x3^2 + 60*x3^3)/(15*x1^3*x2^3) + 
       (1766*x3 - 1259*x3^2 + 90*x3^3)/(15*x1^3*x2^5) + 
       (1766*x3 - 1259*x3^2 + 90*x3^3)/(15*x1^5*x2^3) + 
       (-3317 + 3285*x3 - 150*x3^2 + 120*x3^3)/(15*x1^2*x2^5) + 
       (-3317 + 3285*x3 - 150*x3^2 + 120*x3^3)/(15*x1^5*x2^2) + 
       (1227 - 1975*x3 - 465*x3^2 + 195*x3^3)/(15*x1^2*x2^4) + 
       (1227 - 1975*x3 - 465*x3^2 + 195*x3^3)/(15*x1^4*x2^2) + 
       (-3854 + 1205*x3 - 465*x3^2 + 195*x3^3)/(15*x1^3*x2^4) + 
       (-3854 + 1205*x3 - 465*x3^2 + 195*x3^3)/(15*x1^4*x2^3) + 
       (6275 - 795*x3 + 135*x3^2 + 195*x3^3)/(15*x1*x2^4) + 
       (6275 - 795*x3 + 135*x3^2 + 195*x3^3)/(15*x1^4*x2) + 
       (-609*x3^2 + 215*x3^3)/(15*x1^4*x2^5) + (-609*x3^2 + 215*x3^3)/
        (15*x1^5*x2^4) + (2291*x3 - 939*x3^2 + 325*x3^3)/(15*x1^4*x2^4) + 
       (-1000 - 800*x1 + 800*x3 - 800*x1*x3 + 800*x3^2 - 720*x1*x3^2 + 
         720*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (-2680 - 800*x2 + 800*x3 - 800*x2*x3 + 800*x3^2 - 
         720*x2*x3^2 + 720*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (720*x1 + 720*x2 + 1440*x1*x2 + 2160*x1*x2^2 - 
         720*x2^3 - 480*x3 + 1870*x1*x3 - 5030*x2*x3 + 480*x1*x2*x3 - 
         1440*x2^2*x3 - 688*x3^2 + 200*x1*x3^2 + 1480*x2*x3^2 + 2392*x3^3)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (960*x1 - 960*x3 + 1120*x1*x3 - 1120*x3^2 + 1098*x1*x3^2 - 1098*x3^3 + 
         1280*x1*x3^3 - 1280*x3^4)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) + (960*x2 - 960*x3 + 1120*x2*x3 - 1120*x3^2 + 
         1098*x2*x3^2 - 1098*x3^3 + 1280*x2*x3^3 - 1280*x3^4)/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (-4800*x1*x2*x3 - 20700*x1*x2^2*x3 + 6900*x2^3*x3 - 5760*x1*x2^3*x3 + 
         2880*x2^4*x3 - 2400*x1*x3^2 - 2400*x2*x3^2 - 48080*x1*x2*x3^2 - 
         176760*x2^2*x3^2 - 33360*x1*x2^2*x3^2 - 108560*x2^3*x3^2 + 
         2400*x3^3 - 2392*x1*x3^3 - 31612*x2*x3^3 - 10784*x1*x2*x3^3 - 
         231680*x2^2*x3^3 + 2392*x3^4 - 2824*x1*x3^4 - 1128*x2*x3^4 + 
         2824*x3^5)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
          3) + (-325920*x1*x2^3*x3^2 + 162960*x2^4*x3^2 - 
         168000*x1*x2^4*x3^2 + 100800*x2^5*x3^2 - 706440*x1*x2^2*x3^3 - 
         1106280*x2^3*x3^3 - 1592640*x1*x2^3*x3^3 - 1656480*x2^4*x3^3 - 
         36120*x1*x2*x3^4 - 181440*x2^2*x3^4 - 689472*x1*x2^2*x3^4 - 
         3842496*x2^3*x3^4 + 36120*x2*x3^5 + 3696*x1*x2*x3^5 - 
         11088*x2^2*x3^5 - 3696*x2*x3^6)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
       (-1360800*x1*x2^4*x3^3 + 816480*x2^5*x3^3 - 2540160*x1*x2^5*x3^3 + 
         1693440*x2^6*x3^3 - 2721600*x1*x2^3*x3^4 - 1360800*x2^4*x3^4 - 
         14742000*x1*x2^4*x3^4 - 4914000*x2^5*x3^4 - 272160*x1*x2^2*x3^5 + 
         272160*x2^3*x3^5 - 8104320*x1*x2^3*x3^5 - 14953680*x2^4*x3^5 + 
         272160*x2^2*x3^6 - 257040*x1*x2^2*x3^6 + 1950480*x2^3*x3^6 + 
         257040*x2^2*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)^5) + (-6985440*x1*x2^6*x3^4 + 4989600*x2^7*x3^4 - 
         34927200*x1*x2^5*x3^5 - 20956320*x1*x2^4*x3^6 - 13970880*x2^5*x3^6 - 
         997920*x1*x2^3*x3^7 + 7983360*x2^4*x3^7 + 997920*x2^3*x3^8)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
      Log[1 - x3] + s2*(-16/x1^3 - 16/x2^3 - (103*x1^2)/(15*x2^5*x3^5) + 
       (386*x1 - 95*x1^2)/(15*x2^4*x3^5) + (-540 + 324*x1 - 90*x1^2)/
        (15*x2^3*x3^5) + 257/(15*x1*x2^2*x3^5) + (-441 + 60*x1 - 120*x1^2)/
        (15*x2^2*x3^5) + 257/(15*x1^2*x2*x3^5) + 424/(15*x1*x2*x3^5) + 
       (1650 - 1350*x1 + 240*x1^2)/(15*x2*x3^5) - (103*x2^2)/(15*x1^5*x3^5) + 
       (-10020 + 7860*x1 + 7860*x2 - 6480*x1*x2)/(15*x3^5) + 
       (-441 + 60*x2 - 120*x2^2)/(15*x1^2*x3^5) + (386*x2 - 95*x2^2)/
        (15*x1^4*x3^5) + (-540 + 324*x2 - 90*x2^2)/(15*x1^3*x3^5) + 
       (1650 - 1350*x2 + 240*x2^2)/(15*x1*x3^5) + (386*x1 - 95*x1^2)/
        (15*x2^5*x3^4) + (-1065 + 55*x1 - 85*x1^2)/(15*x2^4*x3^4) + 
       263/(3*x1*x2^3*x3^4) + (278 + 60*x1 - 75*x1^2)/(15*x2^3*x3^4) - 
       424/(5*x1^2*x2^2*x3^4) - 238/(15*x1*x2^2*x3^4) + 
       (377 - 30*x1 - 75*x1^2)/(15*x2^2*x3^4) + 263/(3*x1^3*x2*x3^4) - 
       238/(15*x1^2*x2*x3^4) - 404/(15*x1*x2*x3^4) + (495 - 570*x1 + 45*x1^2)/
        (15*x2*x3^4) + (-840 + 480*x1 + 480*x2)/(15*x3^4) + 
       (386*x2 - 95*x2^2)/(15*x1^5*x3^4) + (-1065 + 55*x2 - 85*x2^2)/
        (15*x1^4*x3^4) + (377 - 30*x2 - 75*x2^2)/(15*x1^2*x3^4) + 
       (278 + 60*x2 - 75*x2^2)/(15*x1^3*x3^4) + (495 - 570*x2 + 45*x2^2)/
        (15*x1*x3^4) - 16/x3^3 + (-540 + 324*x1 - 90*x1^2)/(15*x2^5*x3^3) + 
       263/(3*x1*x2^4*x3^3) + (278 + 60*x1 - 75*x1^2)/(15*x2^4*x3^3) - 
       542/(15*x1^2*x2^3*x3^3) - 1564/(15*x1*x2^3*x3^3) + 
       (-206 + 60*x1 - 60*x1^2)/(15*x2^3*x3^3) - 542/(15*x1^3*x2^2*x3^3) + 
       1411/(15*x1^2*x2^2*x3^3) + 12/(5*x1*x2^2*x3^3) + 
       (-65 - 30*x1 - 45*x1^2)/(15*x2^2*x3^3) + 263/(3*x1^4*x2*x3^3) - 
       1564/(15*x1^3*x2*x3^3) + 12/(5*x1^2*x2*x3^3) + 8/(5*x1*x2*x3^3) + 
       (90 - 180*x1 - 30*x1^2)/(15*x2*x3^3) + (-540 + 324*x2 - 90*x2^2)/
        (15*x1^5*x3^3) + (278 + 60*x2 - 75*x2^2)/(15*x1^4*x3^3) + 
       (-206 + 60*x2 - 60*x2^2)/(15*x1^3*x3^3) + (-65 - 30*x2 - 45*x2^2)/
        (15*x1^2*x3^3) + (90 - 180*x2 - 30*x2^2)/(15*x1*x3^3) + 
       257/(15*x1*x2^5*x3^2) + (-441 + 60*x1 - 120*x1^2)/(15*x2^5*x3^2) - 
       424/(5*x1^2*x2^4*x3^2) - 238/(15*x1*x2^4*x3^2) + 
       (377 - 30*x1 - 75*x1^2)/(15*x2^4*x3^2) - 542/(15*x1^3*x2^3*x3^2) + 
       1411/(15*x1^2*x2^3*x3^2) + 12/(5*x1*x2^3*x3^2) + 
       (-65 - 30*x1 - 45*x1^2)/(15*x2^3*x3^2) - 448/(5*x1^4*x2^2*x3^2) + 
       1006/(15*x1^3*x2^2*x3^2) - 1316/(15*x1^2*x2^2*x3^2) - 
       72/(5*x1*x2^2*x3^2) + (10 - 60*x1 - 30*x1^2)/(15*x2^2*x3^2) + 
       113/(15*x1^5*x2*x3^2) - 1453/(15*x1^4*x2*x3^2) - 
       914/(15*x1^3*x2*x3^2) - 40/(x1^2*x2*x3^2) - 16/(x1*x2*x3^2) + 
       (90 - 60*x1 - 30*x1^2)/(15*x2*x3^2) + (-441 + 60*x2 - 120*x2^2)/
        (15*x1^5*x3^2) + (377 - 30*x2 - 75*x2^2)/(15*x1^4*x3^2) + 
       (-65 - 30*x2 - 45*x2^2)/(15*x1^3*x3^2) + (10 - 60*x2 - 30*x2^2)/
        (15*x1^2*x3^2) + (90 - 60*x2 - 30*x2^2)/(15*x1*x3^2) + 
       257/(15*x1^2*x2^5*x3) + 424/(15*x1*x2^5*x3) + 
       (1650 - 1350*x1 + 240*x1^2)/(15*x2^5*x3) + 263/(3*x1^3*x2^4*x3) - 
       238/(15*x1^2*x2^4*x3) - 404/(15*x1*x2^4*x3) + (495 - 570*x1 + 45*x1^2)/
        (15*x2^4*x3) + 263/(3*x1^4*x2^3*x3) - 1564/(15*x1^3*x2^3*x3) + 
       12/(5*x1^2*x2^3*x3) + 8/(5*x1*x2^3*x3) + (90 - 180*x1 - 30*x1^2)/
        (15*x2^3*x3) + 113/(15*x1^5*x2^2*x3) - 1453/(15*x1^4*x2^2*x3) - 
       914/(15*x1^3*x2^2*x3) - 40/(x1^2*x2^2*x3) - 16/(x1*x2^2*x3) + 
       (90 - 60*x1 - 30*x1^2)/(15*x2^2*x3) - 48/(x1^6*x2*x3) - 
       4886/(15*x1^5*x2*x3) - 288/(x1^4*x2*x3) - 152/(x1^3*x2*x3) - 
       32/(x1^2*x2*x3) + (90 - 180*x2 - 30*x2^2)/(15*x1^3*x3) + 
       (90 - 60*x2 - 30*x2^2)/(15*x1^2*x3) + (495 - 570*x2 + 45*x2^2)/
        (15*x1^4*x3) + (1650 - 1350*x2 + 240*x2^2)/(15*x1^5*x3) - 
       (103*x3^2)/(15*x1^5*x2^5) + (-30 + 60*x2 - 30*x2^2)/
        (15*x1^3*(-1 + x1 + x3)^2) + (30 - 60*x2 + 30*x2^2)/
        (15*x1^2*(-1 + x1 + x3)^2) + (-180 + 120*x2 + 60*x2^2)/
        (15*x1*(-1 + x1 + x3)^2) + (-30 + 60*x2 - 30*x2^2)/
        (15*x3^3*(-1 + x1 + x3)^2) + (30 - 60*x2 + 30*x2^2)/
        (15*x3^2*(-1 + x1 + x3)^2) + (-180 + 120*x2 + 60*x2^2)/
        (15*x3*(-1 + x1 + x3)^2) + (-45 + 90*x2 - 45*x2^2)/
        (15*x1^4*(-1 + x1 + x3)) + (30 - 60*x2 + 30*x2^2)/
        (15*x1^3*(-1 + x1 + x3)) + (-90 + 60*x2 + 30*x2^2)/
        (15*x1^2*(-1 + x1 + x3)) + (-45 + 90*x2 - 45*x2^2)/
        (15*x3^4*(-1 + x1 + x3)) + (30 - 60*x2 + 30*x2^2)/
        (15*x3^3*(-1 + x1 + x3)) + (-90 + 60*x2 + 30*x2^2)/
        (15*x3^2*(-1 + x1 + x3)) + (-30 + 60*x1 - 30*x1^2)/
        (15*x2^3*(-1 + x2 + x3)^2) + (30 - 60*x1 + 30*x1^2)/
        (15*x2^2*(-1 + x2 + x3)^2) + (-180 + 120*x1 + 60*x1^2)/
        (15*x2*(-1 + x2 + x3)^2) + (-30 + 60*x1 - 30*x1^2)/
        (15*x3^3*(-1 + x2 + x3)^2) + (30 - 60*x1 + 30*x1^2)/
        (15*x3^2*(-1 + x2 + x3)^2) + (-180 + 120*x1 + 60*x1^2)/
        (15*x3*(-1 + x2 + x3)^2) + (-45 + 90*x1 - 45*x1^2)/
        (15*x2^4*(-1 + x2 + x3)) + (30 - 60*x1 + 30*x1^2)/
        (15*x2^3*(-1 + x2 + x3)) + (-90 + 60*x1 + 30*x1^2)/
        (15*x2^2*(-1 + x2 + x3)) + (-45 + 90*x1 - 45*x1^2)/
        (15*x3^4*(-1 + x2 + x3)) + (30 - 60*x1 + 30*x1^2)/
        (15*x3^3*(-1 + x2 + x3)) + (-90 + 60*x1 + 30*x1^2)/
        (15*x3^2*(-1 + x2 + x3)) + (-840 + 480*x1 + 480*x3)/(15*x2^4) + 
       (-840 + 480*x2 + 480*x3)/(15*x1^4) + (-10020 + 7860*x1 + 7860*x3 - 
         6480*x1*x3)/(15*x2^5) + (-10020 + 7860*x2 + 7860*x3 - 6480*x2*x3)/
        (15*x1^5) + (-441 + 60*x3 - 120*x3^2)/(15*x1^2*x2^5) + 
       (-441 + 60*x3 - 120*x3^2)/(15*x1^5*x2^2) + (386*x3 - 95*x3^2)/
        (15*x1^4*x2^5) + (386*x3 - 95*x3^2)/(15*x1^5*x2^4) + 
       (-540 + 324*x3 - 90*x3^2)/(15*x1^3*x2^5) + (-540 + 324*x3 - 90*x3^2)/
        (15*x1^5*x2^3) + (-1065 + 55*x3 - 85*x3^2)/(15*x1^4*x2^4) + 
       (377 - 30*x3 - 75*x3^2)/(15*x1^2*x2^4) + (377 - 30*x3 - 75*x3^2)/
        (15*x1^4*x2^2) + (278 + 60*x3 - 75*x3^2)/(15*x1^3*x2^4) + 
       (278 + 60*x3 - 75*x3^2)/(15*x1^4*x2^3) + (-206 + 60*x3 - 60*x3^2)/
        (15*x1^3*x2^3) + (-65 - 30*x3 - 45*x3^2)/(15*x1^2*x2^3) + 
       (-65 - 30*x3 - 45*x3^2)/(15*x1^3*x2^2) + (-45 + 90*x3 - 45*x3^2)/
        (15*x1^4*(-1 + x1 + x2)) + (-45 + 90*x3 - 45*x3^2)/
        (15*x2^4*(-1 + x1 + x2)) + (90 - 180*x3 - 30*x3^2)/(15*x1*x2^3) + 
       (90 - 180*x3 - 30*x3^2)/(15*x1^3*x2) + (10 - 60*x3 - 30*x3^2)/
        (15*x1^2*x2^2) + (90 - 60*x3 - 30*x3^2)/(15*x1*x2^2) + 
       (90 - 60*x3 - 30*x3^2)/(15*x1^2*x2) + (-30 + 60*x3 - 30*x3^2)/
        (15*x1^3*(-1 + x1 + x2)^2) + (-30 + 60*x3 - 30*x3^2)/
        (15*x2^3*(-1 + x1 + x2)^2) + 
       48/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       556/(5*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       834/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (720 - 834*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) + (-120 - 720*x2 - 720*x3)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       834/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (720 - 834*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) - (24*x2)/(x1^3*x3*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (750 + 480*x1 + 480*x2 + 720*x1*x2)/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       (24*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
          2) + (750 + 480*x1 + 480*x3 + 720*x1*x3)/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
       (750 + 480*x2 + 480*x3 + 720*x2*x3)/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       96/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       708/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       7832/(15*x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       1536/(5*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       16/(x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       384/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       16/(x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       48/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-720 - 240*x1 - 240*x3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1200 - 240*x2 - 240*x3)/
        (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       384/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-720 - 240*x1 - 240*x2)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (48*x2)/(5*x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) + (-1900 + 384*x2)/
        (15*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-2025 + 950*x2)/(15*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-216 + 1215*x2)/(15*x1^4*x3^2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       16/(x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       48/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (48*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-5376 + 240*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-8782 + 2304*x2)/(15*x1^3*x3*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-11835 + 3916*x2)/(15*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1584 + 5310*x2)/(15*x1^5*x3*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (48*x3)/(5*x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) + (48*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-5376 + 240*x3)/(15*x1^2*x2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-1900 + 384*x3)/(15*x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-2025 + 950*x3)/(15*x1^3*x2^2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-216 + 1215*x3)/(15*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-8782 + 2304*x3)/(15*x1^3*x2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (-11835 + 3916*x3)/(15*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) + (-1584 + 5310*x3)/(15*x1^5*x2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       (30 - 60*x3 + 30*x3^2)/(15*x1^2*(-1 + x1 + x2)^2) + 
       (30 - 60*x3 + 30*x3^2)/(15*x2^2*(-1 + x1 + x2)^2) + 
       (30 - 60*x3 + 30*x3^2)/(15*x1^3*(-1 + x1 + x2)) + 
       (30 - 60*x3 + 30*x3^2)/(15*x2^3*(-1 + x1 + x2)) + 
       (-90 + 60*x3 + 30*x3^2)/(15*x1^2*(-1 + x1 + x2)) + 
       (-90 + 60*x3 + 30*x3^2)/(15*x2^2*(-1 + x1 + x2)) + 
       (495 - 570*x3 + 45*x3^2)/(15*x1*x2^4) + (495 - 570*x3 + 45*x3^2)/
        (15*x1^4*x2) + (-180 + 120*x3 + 60*x3^2)/(15*x1*(-1 + x1 + x2)^2) + 
       (-180 + 120*x3 + 60*x3^2)/(15*x2*(-1 + x1 + x2)^2) + 
       (1650 - 1350*x3 + 240*x3^2)/(15*x1*x2^5) + (1650 - 1350*x3 + 240*x3^2)/
        (15*x1^5*x2) + (-1944 - 1466*x1 - 1466*x2 - 1300*x1*x2 - 
         2160*x1*x2^2 + 720*x2^3 - 1466*x3 - 1300*x1*x3 - 6760*x2*x3 - 
         4320*x1*x2*x3 - 35040*x2^2*x3 - 2160*x1*x3^2 - 35040*x2*x3^2 + 
         720*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
          3) + (12096*x1*x2*x3 - 16380*x1*x2^2*x3 + 5460*x2^3*x3 - 
         67200*x1*x2^3*x3 + 33600*x2^4*x3 - 16380*x1*x2*x3^2 - 
         116760*x2^2*x3^2 - 379680*x1*x2^2*x3^2 - 668640*x2^3*x3^2 + 
         5460*x2*x3^3 - 67200*x1*x2*x3^3 - 668640*x2^2*x3^3 + 33600*x2*x3^4)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
       (-211680*x1*x2^3*x3^2 + 105840*x2^4*x3^2 - 1058400*x1*x2^4*x3^2 + 
         635040*x2^5*x3^2 - 211680*x1*x2^2*x3^3 - 211680*x2^3*x3^3 - 
         3961440*x1*x2^3*x3^3 - 2630880*x2^4*x3^3 + 105840*x2^2*x3^4 - 
         1058400*x1*x2^2*x3^4 - 2630880*x2^3*x3^4 + 635040*x2^2*x3^5)/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
       (-2993760*x1*x2^5*x3^3 + 1995840*x2^6*x3^3 - 9979200*x1*x2^4*x3^4 - 
         1995840*x2^5*x3^4 - 2993760*x1*x2^3*x3^5 - 1995840*x2^4*x3^5 + 
         1995840*x2^3*x3^6)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)^6))*(Log[2 - s2 - x1 - x2 - x3] - 
       Log[2 + s2 - x1 - x2 - x3]) + (280/(x1*x2^5) + 280/(x1^5*x2) - 
       24/(x1*x2) - (2*(-240 - 240*x3))/(15*x1^2) - (2*(-240 - 240*x3))/
        (15*x2^2) + (8*x1^3)/(x2^5*x3^4) - (2*(150*x1^2 - 60*x1^3))/
        (15*x2^4*x3^4) - (2*(90*x1 + 210*x1^2 - 60*x1^3))/(15*x2^3*x3^4) - 
       (2*(-750 - 270*x1 + 210*x1^2 - 60*x1^3))/(15*x2^2*x3^4) - 
       152/(x1*x2*x3^4) - (2*(120 - 300*x1 + 180*x1^2 - 120*x1^3))/
        (15*x2*x3^4) + (8*x2^3)/(x1^5*x3^4) - 
       (2*(300 - 120*x1 + 480*x1^2 - 120*x2 - 720*x1*x2 + 480*x2^2))/
        (15*x3^4) - (2*(120 - 300*x2 + 180*x2^2 - 120*x2^3))/(15*x1*x3^4) - 
       (2*(150*x2^2 - 60*x2^3))/(15*x1^4*x3^4) - 
       (2*(-750 - 270*x2 + 210*x2^2 - 60*x2^3))/(15*x1^2*x3^4) - 
       (2*(90*x2 + 210*x2^2 - 60*x2^3))/(15*x1^3*x3^4) - 
       (56*x1^2)/(x2^5*x3^3) - (2*(-750*x1 - 90*x1^2))/(15*x2^4*x3^3) - 
       (2*(150 - 45*x1 - 30*x1^2))/(15*x2^3*x3^3) - 24/(x1*x2^2*x3^3) - 
       (2*(810 + 15*x1 - 30*x1^2))/(15*x2^2*x3^3) - 24/(x1^2*x2*x3^3) + 
       180/(x1*x2*x3^3) - (2*(15 - 60*x1^2))/(15*x2*x3^3) - 
       (56*x2^2)/(x1^5*x3^3) - (2*(60 + 60*x1 - 240*x1^2 + 60*x2 + 
          480*x1*x2 - 240*x2^2))/(15*x3^3) - (2*(-750*x2 - 90*x2^2))/
        (15*x1^4*x3^3) - (2*(15 - 60*x2^2))/(15*x1*x3^3) - 
       (2*(150 - 45*x2 - 30*x2^2))/(15*x1^3*x3^3) - 
       (2*(810 + 15*x2 - 30*x2^2))/(15*x1^2*x3^3) - (2*(-40 - 160*x2))/
        (15*x1*x3^2) - (2*(-900 - 140*x2))/(15*x1^3*x3^2) - 
       (2*(80 - 120*x1 - 120*x2))/(15*x3^2) - (2*(-120 - 80*x2))/
        (15*x1^2*x3^2) + (168*x1)/(x2^5*x3^2) - 
       (2*(1230 + 1140*x1 - 60*x1^2))/(15*x2^4*x3^2) - 
       (2*(-900 - 140*x1))/(15*x2^3*x3^2) + 24/(x1*x2^3*x3^2) - 
       (2*(-120 - 80*x1))/(15*x2^2*x3^2) + 12/(x1*x2^2*x3^2) - 
       (2*(-40 - 160*x1))/(15*x2*x3^2) + 24/(x1^3*x2*x3^2) + 
       12/(x1^2*x2*x3^2) - 136/(3*x1*x2*x3^2) + (168*x2)/(x1^5*x3^2) - 
       (2*(1230 + 1140*x2 - 60*x2^2))/(15*x1^4*x3^2) + 32/(3*x3) - 
       280/(x1^5*x3) + 22/(x1^2*x3) + 12/(x1*x3) - (2*(810 - 60*x2))/
        (15*x1^3*x3) - 280/(x2^5*x3) + 76/(x1*x2^4*x3) - 
       (2*(-2520 + 150*x1 - 60*x1^2))/(15*x2^4*x3) - (2*(810 - 60*x1))/
        (15*x2^3*x3) - 90/(x1*x2^3*x3) + 22/(x2^2*x3) + 8/(x1^2*x2^2*x3) + 
       56/(x1*x2^2*x3) + 12/(x2*x3) + 76/(x1^4*x2*x3) - 26/(x1^3*x2*x3) + 
       112/(x1^2*x2*x3) + 48/(x1*x2*x3) - (2*(-2520 + 150*x2 - 60*x2^2))/
        (15*x1^4*x3) - (168*x3)/(x1^2*x2^5) - (168*x3)/(x1^5*x2^2) + 
       (56*x3^2)/(x1^3*x2^5) + (56*x3^2)/(x1^5*x2^3) - (8*x3^3)/(x1^4*x2^5) - 
       (8*x3^3)/(x1^5*x2^4) - (2*(205 + 160*x3))/(15*x1*x2^2) - 
       (2*(205 + 160*x3))/(15*x1^2*x2) - (2*(240 + 160*x3))/(15*x1^2*x2^2) - 
       (2*(-150 + 120*x1 - 120*x1^2 + 360*x1*x3 - 360*x3^2))/(15*x2^4) - 
       (2*(-150 + 120*x2 - 120*x2^2 + 360*x2*x3 - 360*x3^2))/(15*x1^4) + 
       128/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
       168/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (64*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(-960 + 420*x2))/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (2*(-600 - 300*x1 - 300*x2 - 480*x1*x2))/
        (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (32*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) - (64*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (2*(-240 + 500*x3))/(15*x1*x2^2*
         (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(848 - 60*x1 + 300*x2 + 552*x3))/(15*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) - (2*(-1200 + 920*x3))/
        (15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(-1500 + 1080*x3))/(15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)) - (2*(-500 - 484*x1 + 533*x3 - 240*x1*x3))/
        (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(-500 - 484*x2 + 533*x3 - 240*x2*x3))/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(90 + 125*x3 + 30*x3^2))/(15*x1^2*x2^3) - 
       (2*(90 + 125*x3 + 30*x3^2))/(15*x1^3*x2^2) - 
       (2*(-825 + 60*x3 + 60*x3^2))/(15*x1*x2^3) - 
       (2*(-825 + 60*x3 + 60*x3^2))/(15*x1^3*x2) - 
       (2*(-300 + 90*x3 + 60*x3^2))/(15*x1^3*x2^3) - 
       (2*(-30 - 120*x1 + 60*x3 - 240*x1*x3 + 240*x3^2))/(15*x2^3) - 
       (2*(-30 - 120*x2 + 60*x3 - 240*x2*x3 + 240*x3^2))/(15*x1^3) - 
       (2*(-480 - 870*x3 - 150*x3^2 + 60*x3^3))/(15*x1^2*x2^4) - 
       (2*(-480 - 870*x3 - 150*x3^2 + 60*x3^3))/(15*x1^4*x2^2) - 
       (2*(660*x3 - 120*x3^2 + 60*x3^3))/(15*x1^3*x2^4) - 
       (2*(660*x3 - 120*x3^2 + 60*x3^3))/(15*x1^4*x2^3) - 
       (2*(-300*x3^2 + 120*x3^3))/(15*x1^4*x2^4) - 
       (2*(2400 + 150*x3 - 120*x3^2 + 120*x3^3))/(15*x1*x2^4) - 
       (2*(2400 + 150*x3 - 120*x3^2 + 120*x3^3))/(15*x1^4*x2) - 
       (2*(-500 - 400*x1 + 400*x3 - 400*x1*x3 + 400*x3^2 - 360*x1*x3^2 + 
          360*x3^3))/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)) - (2*(-1340 - 400*x2 + 400*x3 - 400*x2*x3 + 400*x3^2 - 
          360*x2*x3^2 + 360*x3^3))/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)) - 
       (2*(360*x1 + 360*x2 + 720*x1*x2 + 1080*x1*x2^2 - 360*x2^3 - 240*x3 + 
          935*x1*x3 - 2515*x2*x3 + 240*x1*x2*x3 - 720*x2^2*x3 - 344*x3^2 + 
          100*x1*x3^2 + 740*x2*x3^2 + 1196*x3^3))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       (2*(480*x1 - 480*x3 + 560*x1*x3 - 560*x3^2 + 549*x1*x3^2 - 549*x3^3 + 
          640*x1*x3^3 - 640*x3^4))/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^2) - (2*(480*x2 - 480*x3 + 560*x2*x3 - 560*x3^2 + 
          549*x2*x3^2 - 549*x3^3 + 640*x2*x3^3 - 640*x3^4))/
        (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
       (2*(-2400*x1*x2*x3 - 10350*x1*x2^2*x3 + 3450*x2^3*x3 - 
          2880*x1*x2^3*x3 + 1440*x2^4*x3 - 1200*x1*x3^2 - 1200*x2*x3^2 - 
          24040*x1*x2*x3^2 - 88380*x2^2*x3^2 - 16680*x1*x2^2*x3^2 - 
          54280*x2^3*x3^2 + 1200*x3^3 - 1196*x1*x3^3 - 15806*x2*x3^3 - 
          5392*x1*x2*x3^3 - 115840*x2^2*x3^3 + 1196*x3^4 - 1412*x1*x3^4 - 
          564*x2*x3^4 + 1412*x3^5))/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
           2*x2*x3 + x3^2)^3) - (2*(-162960*x1*x2^3*x3^2 + 81480*x2^4*x3^2 - 
          84000*x1*x2^4*x3^2 + 50400*x2^5*x3^2 - 353220*x1*x2^2*x3^3 - 
          553140*x2^3*x3^3 - 796320*x1*x2^3*x3^3 - 828240*x2^4*x3^3 - 
          18060*x1*x2*x3^4 - 90720*x2^2*x3^4 - 344736*x1*x2^2*x3^4 - 
          1921248*x2^3*x3^4 + 18060*x2*x3^5 + 1848*x1*x2*x3^5 - 
          5544*x2^2*x3^5 - 1848*x2*x3^6))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) - 
       (2*(-680400*x1*x2^4*x3^3 + 408240*x2^5*x3^3 - 1270080*x1*x2^5*x3^3 + 
          846720*x2^6*x3^3 - 1360800*x1*x2^3*x3^4 - 680400*x2^4*x3^4 - 
          7371000*x1*x2^4*x3^4 - 2457000*x2^5*x3^4 - 136080*x1*x2^2*x3^5 + 
          136080*x2^3*x3^5 - 4052160*x1*x2^3*x3^5 - 7476840*x2^4*x3^5 + 
          136080*x2^2*x3^6 - 128520*x1*x2^2*x3^6 + 975240*x2^3*x3^6 + 
          128520*x2^2*x3^7))/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
           x3^2)^5) - (2*(-3492720*x1*x2^6*x3^4 + 2494800*x2^7*x3^4 - 
          17463600*x1*x2^5*x3^5 - 10478160*x1*x2^4*x3^6 - 6985440*x2^5*x3^6 - 
          498960*x1*x2^3*x3^7 + 3991680*x2^4*x3^7 + 498960*x2^3*x3^8))/
        (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x3]))/
   2 + CA*CF*((46690 - 6720*x1 - 6720*x3)/(840*x2^3) + 
    (46690 - 6720*x2 - 6720*x3)/(840*x1^3) - (3*x1^2)/(28*x2^3*x3^5) + 
    (9*x1)/(14*x2^2*x3^5) + (-1350 + 1890*x1^2)/(840*x2*x3^5) + 
    (9*x2)/(14*x1^2*x3^5) - (3*x2^2)/(28*x1^3*x3^5) + 
    (-1350 + 1890*x2^2)/(840*x1*x3^5) + 
    (-25200 + 181440*x1 - 163800*x1^2 + 181440*x2 - 630000*x1*x2 + 
      459900*x1^2*x2 - 163800*x2^2 + 459900*x1*x2^2 - 302400*x1^2*x2^2)/
     (840*x3^5) - (49*x1^2)/(15*x2^4*x3^4) + (8030*x1 - 2520*x1^2)/
     (840*x2^3*x3^4) + (-7424 + 10131*x1 - 2240*x1^2)/(840*x2^2*x3^4) - 
    443/(210*x1*x2*x3^4) + (-30489 + 31990*x1 - 3360*x1^2)/(840*x2*x3^4) - 
    (49*x2^2)/(15*x1^4*x3^4) + (297920 - 271005*x1 - 271005*x2 + 
      244440*x1*x2)/(840*x3^4) + (-30489 + 31990*x2 - 3360*x2^2)/
     (840*x1*x3^4) + (8030*x2 - 2520*x2^2)/(840*x1^3*x3^4) + 
    (-7424 + 10131*x2 - 2240*x2^2)/(840*x1^2*x3^4) + 
    (46690 - 6720*x1 - 6720*x2)/(840*x3^3) - (3*x1^2)/(28*x2^5*x3^3) + 
    (8030*x1 - 2520*x1^2)/(840*x2^4*x3^3) + (-15264 - 1512*x1 - 2520*x1^2)/
     (840*x2^3*x3^3) + 361/(28*x1*x2^2*x3^3) + (3692 - 840*x1 - 2520*x1^2)/
     (840*x2^2*x3^3) + 361/(28*x1^2*x2*x3^3) + 131/(35*x1*x2*x3^3) + 
    (-10604 + 3920*x1 - 2520*x1^2)/(840*x2*x3^3) - (3*x2^2)/(28*x1^5*x3^3) + 
    (-15264 - 1512*x2 - 2520*x2^2)/(840*x1^3*x3^3) + 
    (3692 - 840*x2 - 2520*x2^2)/(840*x1^2*x3^3) + 
    (-10604 + 3920*x2 - 2520*x2^2)/(840*x1*x3^3) + 
    (8030*x2 - 2520*x2^2)/(840*x1^4*x3^3) + (9*x1)/(14*x2^5*x3^2) + 
    (-7424 + 10131*x1 - 2240*x1^2)/(840*x2^4*x3^2) + 361/(28*x1*x2^3*x3^2) + 
    (3692 - 840*x1 - 2520*x1^2)/(840*x2^3*x3^2) + 1217/(70*x1^2*x2^2*x3^2) - 
    3701/(210*x1*x2^2*x3^2) + (-5488 - 280*x1 - 2800*x1^2)/(840*x2^2*x3^2) + 
    361/(28*x1^3*x2*x3^2) - 3533/(210*x1^2*x2*x3^2) + 325/(21*x1*x2*x3^2) + 
    (-10080 + 280*x1 - 3080*x1^2)/(840*x2*x3^2) + (9*x2)/(14*x1^5*x3^2) + 
    (-10080 + 280*x2 - 3080*x2^2)/(840*x1*x3^2) + 
    (-5488 - 280*x2 - 2800*x2^2)/(840*x1^2*x3^2) + 
    (3692 - 840*x2 - 2520*x2^2)/(840*x1^3*x3^2) + 
    (-7424 + 10131*x2 - 2240*x2^2)/(840*x1^4*x3^2) + 
    (-1350 + 1890*x1^2)/(840*x2^5*x3) - 443/(210*x1*x2^4*x3) + 
    (-30489 + 31990*x1 - 3360*x1^2)/(840*x2^4*x3) + 361/(28*x1^2*x2^3*x3) + 
    131/(35*x1*x2^3*x3) + (-10604 + 3920*x1 - 2520*x1^2)/(840*x2^3*x3) + 
    361/(28*x1^3*x2^2*x3) - 3533/(210*x1^2*x2^2*x3) + 325/(21*x1*x2^2*x3) + 
    (-10080 + 280*x1 - 3080*x1^2)/(840*x2^2*x3) - 443/(210*x1^4*x2*x3) + 
    243/(35*x1^3*x2*x3) + 1772/(105*x1^2*x2*x3) + 
    (-7280 - 560*x1 - 5040*x1^2)/(840*x2*x3) + (-7280 - 560*x2 - 5040*x2^2)/
     (840*x1*x3) + (-30489 + 31990*x2 - 3360*x2^2)/(840*x1^4*x3) + 
    (-10080 + 280*x2 - 3080*x2^2)/(840*x1^2*x3) + 
    (-10604 + 3920*x2 - 2520*x2^2)/(840*x1^3*x3) + 
    (-1350 + 1890*x2^2)/(840*x1^5*x3) + (9*x3)/(14*x1^2*x2^5) + 
    (9*x3)/(14*x1^5*x2^2) - (3*x3^2)/(28*x1^3*x2^5) - 
    (49*x3^2)/(15*x1^4*x2^4) - (3*x3^2)/(28*x1^5*x2^3) + 
    (-6720 + 6720*x2)/(840*(-1 + x1 + x3)^3) + (3360 - 6720*x2 + 3360*x2^2)/
     (840*x1*(-1 + x1 + x3)^3) + (3360 - 6720*x2 + 3360*x2^2)/
     (840*x3*(-1 + x1 + x3)^3) + (-1120*x2 + 1120*x2^2)/
     (840*x1*(-1 + x1 + x3)^2) + (2240 - 4480*x2 + 2240*x2^2)/
     (840*x1^2*(-1 + x1 + x3)^2) + (2240 - 4480*x2 + 2240*x2^2)/
     (840*x3^2*(-1 + x1 + x3)^2) + (-1120*x2 + 1120*x2^2)/
     (840*x3*(-1 + x1 + x3)^2) + (2520 - 5040*x2 + 2520*x2^2)/
     (840*x1^3*(-1 + x1 + x3)) + (-2800 - 280*x2 + 3080*x2^2)/
     (840*x1^2*(-1 + x1 + x3)) + (7280 + 560*x2 + 5040*x2^2)/
     (840*x1*(-1 + x1 + x3)) + (2520 - 5040*x2 + 2520*x2^2)/
     (840*x3^3*(-1 + x1 + x3)) + (-2800 - 280*x2 + 3080*x2^2)/
     (840*x3^2*(-1 + x1 + x3)) + (7280 + 560*x2 + 5040*x2^2)/
     (840*x3*(-1 + x1 + x3)) + (-6720 + 6720*x1)/(840*(-1 + x2 + x3)^3) + 
    (3360 - 6720*x1 + 3360*x1^2)/(840*x2*(-1 + x2 + x3)^3) + 
    (3360 - 6720*x1 + 3360*x1^2)/(840*x3*(-1 + x2 + x3)^3) + 
    (2240 - 4480*x1 + 2240*x1^2)/(840*x2^2*(-1 + x2 + x3)^2) + 
    (-1120*x1 + 1120*x1^2)/(840*x2*(-1 + x2 + x3)^2) + 
    (2240 - 4480*x1 + 2240*x1^2)/(840*x3^2*(-1 + x2 + x3)^2) + 
    (-1120*x1 + 1120*x1^2)/(840*x3*(-1 + x2 + x3)^2) + 
    (2520 - 5040*x1 + 2520*x1^2)/(840*x2^3*(-1 + x2 + x3)) + 
    (-2800 - 280*x1 + 3080*x1^2)/(840*x2^2*(-1 + x2 + x3)) + 
    (7280 + 560*x1 + 5040*x1^2)/(840*x2*(-1 + x2 + x3)) + 
    (2520 - 5040*x1 + 2520*x1^2)/(840*x3^3*(-1 + x2 + x3)) + 
    (-2800 - 280*x1 + 3080*x1^2)/(840*x3^2*(-1 + x2 + x3)) + 
    (7280 + 560*x1 + 5040*x1^2)/(840*x3*(-1 + x2 + x3)) + 
    (-6720 + 6720*x3)/(840*(-1 + x1 + x2)^3) + 
    (297920 - 271005*x1 - 271005*x3 + 244440*x1*x3)/(840*x2^4) + 
    (297920 - 271005*x2 - 271005*x3 + 244440*x2*x3)/(840*x1^4) + 
    (-7280 - 560*x3 - 5040*x3^2)/(840*x1*x2) + 
    (-30489 + 31990*x3 - 3360*x3^2)/(840*x1*x2^4) + 
    (-30489 + 31990*x3 - 3360*x3^2)/(840*x1^4*x2) + 
    (-10080 + 280*x3 - 3080*x3^2)/(840*x1*x2^2) + 
    (-10080 + 280*x3 - 3080*x3^2)/(840*x1^2*x2) + 
    (-5488 - 280*x3 - 2800*x3^2)/(840*x1^2*x2^2) + 
    (-15264 - 1512*x3 - 2520*x3^2)/(840*x1^3*x2^3) + 
    (3692 - 840*x3 - 2520*x3^2)/(840*x1^2*x2^3) + (3692 - 840*x3 - 2520*x3^2)/
     (840*x1^3*x2^2) + (-10604 + 3920*x3 - 2520*x3^2)/(840*x1*x2^3) + 
    (-10604 + 3920*x3 - 2520*x3^2)/(840*x1^3*x2) + 
    (8030*x3 - 2520*x3^2)/(840*x1^3*x2^4) + (8030*x3 - 2520*x3^2)/
     (840*x1^4*x2^3) + (-7424 + 10131*x3 - 2240*x3^2)/(840*x1^2*x2^4) + 
    (-7424 + 10131*x3 - 2240*x3^2)/(840*x1^4*x2^2) + 
    (-4704*x1 - 4704*x2 + 10976*x1*x2 - 24864*x1*x2^2 + 8288*x2^3)/
     (840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
    32/(5*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    12/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    21/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (9800 - 8288*x3)/(840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (9800 - 8288*x3)/(840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
       2*x2*x3 + x3^2)) + (6720 - 1176*x3)/(840*x1^2*x2*
      (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    12/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
    (4*x2)/(5*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-896 - 448*x1 - 448*x2 + 3584*x1*x2)/
     (840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    21/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (9800 - 8288*x2)/(840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (6720 - 1176*x2)/(840*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
       2*x1*x3 - 2*x2*x3 + x3^2)) - 
    (16*x2)/(5*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
    (4*x3)/(5*x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
    (16*x3)/(5*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-896 - 448*x1 - 448*x3 + 3584*x1*x3)/
     (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (1456 - 448*x2 - 448*x3 + 3584*x2*x3)/
     (840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-1120*x3 + 1120*x3^2)/(840*x1*(-1 + x1 + x2)^2) + 
    (-1120*x3 + 1120*x3^2)/(840*x2*(-1 + x1 + x2)^2) + 
    (-1350 + 1890*x3^2)/(840*x1*x2^5) + (-1350 + 1890*x3^2)/(840*x1^5*x2) + 
    (2240 - 4480*x3 + 2240*x3^2)/(840*x1^2*(-1 + x1 + x2)^2) + 
    (2240 - 4480*x3 + 2240*x3^2)/(840*x2^2*(-1 + x1 + x2)^2) + 
    (2520 - 5040*x3 + 2520*x3^2)/(840*x1^3*(-1 + x1 + x2)) + 
    (2520 - 5040*x3 + 2520*x3^2)/(840*x2^3*(-1 + x1 + x2)) + 
    (-2800 - 280*x3 + 3080*x3^2)/(840*x1^2*(-1 + x1 + x2)) + 
    (-2800 - 280*x3 + 3080*x3^2)/(840*x2^2*(-1 + x1 + x2)) + 
    (3360 - 6720*x3 + 3360*x3^2)/(840*x1*(-1 + x1 + x2)^3) + 
    (3360 - 6720*x3 + 3360*x3^2)/(840*x2*(-1 + x1 + x2)^3) + 
    (7280 + 560*x3 + 5040*x3^2)/(840*x1*(-1 + x1 + x2)) + 
    (7280 + 560*x3 + 5040*x3^2)/(840*x2*(-1 + x1 + x2)) + 
    (9576*x1 + 49896*x2 + 14560*x1*x2 + 92288*x2^2 + 49896*x3 + 22848*x1*x3 + 
      174272*x2*x3 + 75712*x3^2)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
        2*x2*x3 + x3^2)^2) + (-25200 + 181440*x1 - 163800*x1^2 + 181440*x3 - 
      630000*x1*x3 + 459900*x1^2*x3 - 163800*x3^2 + 459900*x1*x3^2 - 
      302400*x1^2*x3^2)/(840*x2^5) + (-25200 + 181440*x2 - 163800*x2^2 + 
      181440*x3 - 630000*x2*x3 + 459900*x2^2*x3 - 163800*x3^2 + 
      459900*x2*x3^2 - 302400*x2^2*x3^2)/(840*x1^5) + 
    (-4704*x1 - 4704*x3 + 10976*x1*x3 - 24864*x1*x3^2 + 8288*x3^3)/
     (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
    (-4704*x2 - 4704*x3 + 10976*x2*x3 - 24864*x2*x3^2 + 8288*x3^3)/
     (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
    (120960*x1*x2^2 - 40320*x2^3 + 217728*x1*x2^3 - 108864*x2^4 + 
      161280*x1*x2*x3 + 80640*x2^2*x3 + 957600*x1*x2^2*x3 + 1005984*x2^3*x3 + 
      120960*x1*x3^2 + 80640*x2*x3^2 + 957600*x1*x2*x3^2 + 
      1419264*x2^2*x3^2 - 40320*x3^3 + 217728*x1*x3^3 + 1005984*x2*x3^3 - 
      108864*x3^4)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
       3) + (1552320*x1*x2^4*x3 - 931392*x2^5*x3 + 4967424*x1*x2^3*x3^2 + 
      620928*x2^4*x3^2 + 4967424*x1*x2^2*x3^3 + 620928*x2^3*x3^3 + 
      1552320*x1*x2*x3^4 + 620928*x2^2*x3^4 - 931392*x2*x3^5)/
     (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
    (-4/(x1^2*(-1 + x2)) + (96 - 48*x2 - 48*x3)/x1^3 + 
      (14 - 8*x3)/(x1^3*(-1 + x2)) - 4/(x1^2*(-1 + x3)) + 
      (14 - 8*x2)/(x1^3*(-1 + x3)) - 1/(x1^4*x2^5*(-1 + x3)) + 
      4/(x1^3*x2^5*(-1 + x3)) - 6/(x1^2*x2^5*(-1 + x3)) + 
      2/(x1*x2^5*(-1 + x3)) + (7 - 12*x1 + 8*x1^2 - 2*x1^3)/
       (x2^5*(-1 + x3)) - 1/(x1^5*x2^4*(-1 + x3)) + 6/(x1^4*x2^4*(-1 + x3)) - 
      14/(x1^3*x2^4*(-1 + x3)) + 16/(x1^2*x2^4*(-1 + x3)) - 
      3/(x1*x2^4*(-1 + x3)) + (-16 + 18*x1 - 6*x1^2)/(x2^4*(-1 + x3)) + 
      (14 - 8*x1)/(x2^3*(-1 + x3)) + 4/(x1^5*x2^3*(-1 + x3)) - 
      14/(x1^4*x2^3*(-1 + x3)) + 20/(x1^3*x2^3*(-1 + x3)) - 
      16/(x1^2*x2^3*(-1 + x3)) - 4/(x2^2*(-1 + x3)) - 
      6/(x1^5*x2^2*(-1 + x3)) + 16/(x1^4*x2^2*(-1 + x3)) - 
      16/(x1^3*x2^2*(-1 + x3)) + 8/(x1^2*x2^2*(-1 + x3)) + 
      2/(x1*x2^2*(-1 + x3)) + 2/(x1^5*x2*(-1 + x3)) - 3/(x1^4*x2*(-1 + x3)) + 
      2/(x1^2*x2*(-1 + x3)) + (-16 + 18*x2 - 6*x2^2)/(x1^4*(-1 + x3)) + 
      (7 - 12*x2 + 8*x2^2 - 2*x2^3)/(x1^5*(-1 + x3)) - 
      1/(x1^4*(-1 + x2)*x3^5) + 4/(x1^3*(-1 + x2)*x3^5) - 
      6/(x1^2*(-1 + x2)*x3^5) + 2/(x1*(-1 + x2)*x3^5) + 
      (7 - 12*x1 + 8*x1^2 - 2*x1^3)/((-1 + x2)*x3^5) + 
      1/((-1 + x1)*x2^4*x3^5) + (1 + x1 + x1^2 + x1^3)/(x2^4*x3^5) - 
      4/((-1 + x1)*x2^3*x3^5) + (-4 - 4*x1 - 4*x1^2 + x1^3)/(x2^3*x3^5) + 
      6/((-1 + x1)*x2^2*x3^5) + (6 + 6*x1 - 4*x1^2 + x1^3)/(x2^2*x3^5) - 
      2/((-1 + x1)*x2*x3^5) + (-2 + 7*x1 - 3*x1^2 + 2*x1^3)/(x2*x3^5) + 
      (2 - 7*x2 + 3*x2^2 - 2*x2^3)/(x1*x3^5) + (-1 - x2 - x2^2 - x2^3)/
       (x1^4*x3^5) + (-6 - 6*x2 + 4*x2^2 - x2^3)/(x1^2*x3^5) + 
      (4 + 4*x2 + 4*x2^2 - x2^3)/(x1^3*x3^5) + (-7 + 12*x2 - 8*x2^2 + 2*x2^3)/
       ((-1 + x1)*x3^5) + (-10*x1 - 4*x1^3 + 10*x2 + 12*x1^2*x2 - 
        12*x1*x2^2 + 4*x2^3)/x3^5 - 1/(x1^5*(-1 + x2)*x3^4) + 
      6/(x1^4*(-1 + x2)*x3^4) - 14/(x1^3*(-1 + x2)*x3^4) + 
      16/(x1^2*(-1 + x2)*x3^4) - 3/(x1*(-1 + x2)*x3^4) + 
      (-14 + 12*x1 - 2*x1^3)/((-1 + x2)*x3^4) + 1/((-1 + x1)*x2^5*x3^4) + 
      (1 + x1 + x1^2 + x1^3)/(x2^5*x3^4) - 6/((-1 + x1)*x2^4*x3^4) + 
      (-6 - 6*x1 - 6*x1^2 + 2*x1^3)/(x2^4*x3^4) + 14/((-1 + x1)*x2^3*x3^4) + 
      (14 + 14*x1 - 3*x1^2 + 2*x1^3)/(x2^3*x3^4) - 16/((-1 + x1)*x2^2*x3^4) + 
      (-16 - 3*x1 - 3*x1^2 + 2*x1^3)/(x2^2*x3^4) + 3/((-1 + x1)*x2*x3^4) + 
      (2 - 6*x1 - 6*x1^2 + 2*x1^3)/(x2*x3^4) + 
      (18*x1 + 4*x1^2 - 18*x2 - 8*x1^2*x2 - 4*x2^2 + 8*x1*x2^2)/x3^4 + 
      (-14 - 14*x2 + 3*x2^2 - 2*x2^3)/(x1^3*x3^4) + 
      (16 + 3*x2 + 3*x2^2 - 2*x2^3)/(x1^2*x3^4) + 
      (-2 + 6*x2 + 6*x2^2 - 2*x2^3)/(x1*x3^4) + (6 + 6*x2 + 6*x2^2 - 2*x2^3)/
       (x1^4*x3^4) + (-1 - x2 - x2^2 - x2^3)/(x1^5*x3^4) + 
      (14 - 12*x2 + 2*x2^3)/((-1 + x1)*x3^4) + 4/(x1^5*(-1 + x2)*x3^3) - 
      14/(x1^4*(-1 + x2)*x3^3) + 20/(x1^3*(-1 + x2)*x3^3) - 
      16/(x1^2*(-1 + x2)*x3^3) + (10 - 2*x1 - 2*x1^3)/((-1 + x2)*x3^3) - 
      4/((-1 + x1)*x2^5*x3^3) + (-4 - 4*x1 - 4*x1^2 + x1^3)/(x2^5*x3^3) + 
      14/((-1 + x1)*x2^4*x3^3) + (14 + 14*x1 - 3*x1^2 + 2*x1^3)/(x2^4*x3^3) - 
      20/((-1 + x1)*x2^3*x3^3) + (-20 - 6*x1 + 2*x1^3)/(x2^3*x3^3) + 
      16/((-1 + x1)*x2^2*x3^3) + (14 - 2*x1 + 2*x1^3)/(x2^2*x3^3) + 
      (2 + 2*x1 + 2*x1^3)/(x2*x3^3) + (-16*x1 + 16*x2)/x3^3 + 
      (-2 - 2*x2 - 2*x2^3)/(x1*x3^3) + (-14 + 2*x2 - 2*x2^3)/(x1^2*x3^3) + 
      (20 + 6*x2 - 2*x2^3)/(x1^3*x3^3) + (-14 - 14*x2 + 3*x2^2 - 2*x2^3)/
       (x1^4*x3^3) + (4 + 4*x2 + 4*x2^2 - x2^3)/(x1^5*x3^3) + 
      (-10 + 2*x2 + 2*x2^3)/((-1 + x1)*x3^3) - 6/(x1^5*(-1 + x2)*x3^2) + 
      16/(x1^4*(-1 + x2)*x3^2) - 16/(x1^3*(-1 + x2)*x3^2) + 
      8/(x1^2*(-1 + x2)*x3^2) + 2/(x1*(-1 + x2)*x3^2) + 
      (-2*x1 - 2*x1^3)/((-1 + x2)*x3^2) + 6/((-1 + x1)*x2^5*x3^2) + 
      (6 + 6*x1 - 4*x1^2 + x1^3)/(x2^5*x3^2) - 16/((-1 + x1)*x2^4*x3^2) + 
      (-16 - 3*x1 - 3*x1^2 + 2*x1^3)/(x2^4*x3^2) + 16/((-1 + x1)*x2^3*x3^2) + 
      (14 - 2*x1 + 2*x1^3)/(x2^3*x3^2) - 8/((-1 + x1)*x2^2*x3^2) + 
      (-4 + 2*x1 + 2*x1^3)/(x2^2*x3^2) - 2/((-1 + x1)*x2*x3^2) + 
      (-4 + 2*x1 + 2*x1^3)/(x2*x3^2) + (4 - 2*x2 - 2*x2^3)/(x1^2*x3^2) + 
      (4 - 2*x2 - 2*x2^3)/(x1*x3^2) + (-14 + 2*x2 - 2*x2^3)/(x1^3*x3^2) + 
      (16 + 3*x2 + 3*x2^2 - 2*x2^3)/(x1^4*x3^2) + (-6 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^5*x3^2) + (2*x2 + 2*x2^3)/((-1 + x1)*x3^2) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/((-1 + x2)^4*x3) + 
      (-4 + 6*x1 - 2*x1^3)/((-1 + x2)^3*x3) + (-4 + 2*x1 + 2*x1^3)/
       ((-1 + x2)^2*x3) + 2/(x1^5*(-1 + x2)*x3) - 3/(x1^4*(-1 + x2)*x3) + 
      2/(x1^2*(-1 + x2)*x3) + (-4*x1 - 4*x1^3)/((-1 + x2)*x3) - 
      2/((-1 + x1)*x2^5*x3) + (-2 + 7*x1 - 3*x1^2 + 2*x1^3)/(x2^5*x3) + 
      3/((-1 + x1)*x2^4*x3) + (2 - 6*x1 - 6*x1^2 + 2*x1^3)/(x2^4*x3) + 
      (2 + 2*x1 + 2*x1^3)/(x2^3*x3) - 2/((-1 + x1)*x2^2*x3) + 
      (-4 + 2*x1 + 2*x1^3)/(x2^2*x3) + (4*x1 + 4*x1^3)/(x2*x3) + 
      (-4*x2 - 4*x2^3)/(x1*x3) + (-4 - 2*x2 - 2*x2^3)/(x1^2*x3) + 
      (4 - 2*x2 - 2*x2^3)/((-1 + x1)^2*x3) + (-6 + 14*x2 - 2*x2^3)/
       (x1^3*x3) + (-24 + 24*x2 - 6*x2^2 - 2*x2^3)/(x1^4*x3) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/((-1 + x1)^4*x3) + 
      (4 - 6*x2 + 2*x2^3)/((-1 + x1)^3*x3) + (2 + 15*x2 - 11*x2^2 + 2*x2^3)/
       (x1^5*x3) + (4*x2 + 4*x2^3)/((-1 + x1)*x3) + 
      (-32 + 32*x2)/(-1 + x1 + x3)^3 + (-8 + 12*x2 - 4*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (x1^2*(-1 + x1 + x3)^3) + (8 - 12*x2 + 4*x2^3)/(x1*(-1 + x1 + x3)^3) + 
      (-4 + 6*x2 - 2*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (4 - 6*x2 + 2*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
      (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
      (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
      (-4*x2 - 4*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + (-4 + 6*x2 - 2*x2^3)/
       ((-1 + x1)^3*(-1 + x1 + x3)) + (4 - 6*x2 + 2*x2^3)/
       (x1^3*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       ((-1 + x1)^4*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (x1^4*(-1 + x1 + x3)) + (4*x2 + 4*x2^3)/(x1*(-1 + x1 + x3)) + 
      (32 - 32*x1)/(-1 + x2 + x3)^3 + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)^3) + (8 - 12*x1 + 4*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)^3) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       (x2^2*(-1 + x2 + x3)^3) + (-8 + 12*x1 - 4*x1^3)/
       (x2*(-1 + x2 + x3)^3) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       ((-1 + x2)^3*(-1 + x2 + x3)^2) + (4 - 6*x1 + 2*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)^2) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       (x2^3*(-1 + x2 + x3)^2) + (-4 + 6*x1 - 2*x1^3)/
       (x2^2*(-1 + x2 + x3)^2) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       ((-1 + x2)^4*(-1 + x2 + x3)) + (4 - 6*x1 + 2*x1^3)/
       ((-1 + x2)^3*(-1 + x2 + x3)) + (4 - 2*x1 - 2*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)) + (4*x1 + 4*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       (x2^4*(-1 + x2 + x3)) + (-4 + 6*x1 - 2*x1^3)/(x2^3*(-1 + x2 + x3)) + 
      (4 - 2*x1 - 2*x1^3)/(x2^2*(-1 + x2 + x3)) + (-4*x1 - 4*x1^3)/
       (x2*(-1 + x2 + x3)) + (-16*x1 + 16*x3)/x2^3 + 
      (-32 + 32*x3)/(-1 + x1 + x2)^3 + (8 - 16*x1 + 8*x1^2 - 16*x3 + 
        32*x1*x3 - 16*x1^2*x3)/(-1 + x2 + x3)^4 + 
      (-8 + 16*x2 - 8*x2^2 + 16*x3 - 32*x2*x3 + 16*x2^2*x3)/
       (-1 + x1 + x3)^4 + (-16 + 18*x3 - 6*x3^2)/(x1^4*(-1 + x2)) + 
      (18*x1 + 4*x1^2 - 18*x3 - 8*x1^2*x3 - 4*x3^2 + 8*x1*x3^2)/x2^4 + 
      (8 - 24*x1 + 24*x1^2 - 8*x1^3 - 16*x3 + 32*x1*x3 - 16*x1^2*x3 + 
        16*x3^2 - 32*x1*x3^2 + 16*x1^2*x3^2)/(-1 + x2 + x3)^5 + 
      (146 - 158*x2 + 12*x2^2 - 158*x3 + 200*x2*x3 - 24*x2^2*x3 + 12*x3^2 - 
        24*x2*x3^2)/x1^4 + (-8 + 16*x2 + 16*x3 - 32*x2*x3 - 8*x3^2 + 
        16*x2*x3^2)/(-1 + x1 + x2)^4 + (-8 + 24*x2 - 24*x2^2 + 8*x2^3 + 
        16*x3 - 32*x2*x3 + 16*x2^2*x3 - 16*x3^2 + 32*x2*x3^2 - 16*x2^2*x3^2)/
       (-1 + x1 + x3)^5 + (294 - 732*x2 + 444*x2^2 - 12*x2^3 - 732*x3 + 
        1632*x2*x3 - 930*x2^2*x3 + 444*x3^2 - 930*x2*x3^2 + 522*x2^2*x3^2 - 
        12*x3^3)/x1^5 + (-4*x3 - 4*x3^3)/(x1*x2) + (-4*x3 - 4*x3^3)/
       ((-1 + x1)*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/
       ((-1 + x1)*(-1 + x1 + x2)^3) + (-4 - 2*x3 - 2*x3^3)/(x1^2*x2) + 
      (-2 - 2*x3 - 2*x3^3)/(x1*x2^3) + (4 - 2*x3 - 2*x3^3)/(x1^2*x2^2) + 
      (4 - 2*x3 - 2*x3^3)/(x1*x2^2) + (4 - 2*x3 - 2*x3^3)/((-1 + x1)^2*x2) + 
      (-14 + 2*x3 - 2*x3^3)/(x1^2*x2^3) + (-14 + 2*x3 - 2*x3^3)/(x1^3*x2^2) + 
      (-4 + 6*x3 - 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 6*x3 - 2*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
      (20 + 6*x3 - 2*x3^3)/(x1^3*x2^3) + (-6 + 14*x3 - 2*x3^3)/(x1^3*x2) + 
      (-24 + 24*x3 - 6*x3^2 - 2*x3^3)/(x1^4*x2) + 
      (-14 - 14*x3 + 3*x3^2 - 2*x3^3)/(x1^3*x2^4) + 
      (-14 - 14*x3 + 3*x3^2 - 2*x3^3)/(x1^4*x2^3) + 
      (2 - 7*x3 + 3*x3^2 - 2*x3^3)/(x1*x2^5) + (16 + 3*x3 + 3*x3^2 - 2*x3^3)/
       (x1^2*x2^4) + (16 + 3*x3 + 3*x3^2 - 2*x3^3)/(x1^4*x2^2) + 
      (2 - 6*x3 + 6*x3^2 - 2*x3^3)/((-1 + x1)^4*x2) + 
      (-2 + 6*x3 + 6*x3^2 - 2*x3^3)/(x1*x2^4) + (6 + 6*x3 + 6*x3^2 - 2*x3^3)/
       (x1^4*x2^4) + (7 - 12*x3 + 8*x3^2 - 2*x3^3)/(x1^5*(-1 + x2)) + 
      (-1 - x3 - x3^2 - x3^3)/(x1^4*x2^5) + (-1 - x3 - x3^2 - x3^3)/
       (x1^5*x2^4) + (-6 - 6*x3 + 4*x3^2 - x3^3)/(x1^2*x2^5) + 
      (-6 - 6*x3 + 4*x3^2 - x3^3)/(x1^5*x2^2) + (4 + 4*x3 + 4*x3^2 - x3^3)/
       (x1^3*x2^5) + (4 + 4*x3 + 4*x3^2 - x3^3)/(x1^5*x2^3) + 
      (14 - 12*x3 + 2*x3^3)/((-1 + x1)*x2^4) + (4 - 6*x3 + 2*x3^3)/
       ((-1 + x1)^3*x2) + (4 - 6*x3 + 2*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
      (4 - 6*x3 + 2*x3^3)/(x1^3*(-1 + x1 + x2)) + (-10 + 2*x3 + 2*x3^3)/
       ((-1 + x1)*x2^3) + (-4 + 2*x3 + 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
      (-4 + 2*x3 + 2*x3^3)/(x1^2*(-1 + x1 + x2)) + 
      (2*x3 + 2*x3^3)/((-1 + x1)*x2^2) + (2 + 15*x3 - 11*x3^2 + 2*x3^3)/
       (x1^5*x2) + (-7 + 12*x3 - 8*x3^2 + 2*x3^3)/((-1 + x1)*x2^5) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^4*(-1 + x1 + x2)) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^4*(-1 + x1 + x2)) + 
      (8 - 12*x3 + 4*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (4*x3 + 4*x3^3)/((-1 + x1)*x2) + (4*x3 + 4*x3^3)/(x1*(-1 + x1 + x2)) + 
      (-10*x1 - 4*x1^3 + 10*x3 + 12*x1^2*x3 - 12*x1*x3^2 + 4*x3^3)/x2^5 + 
      (-8 + 16*x2 - 16*x2^2 + 24*x3 - 32*x2*x3 + 32*x2^2*x3 - 24*x3^2 + 
        16*x2*x3^2 - 16*x2^2*x3^2 + 8*x3^3)/(-1 + x1 + x2)^5 + 
      (135*x2 - 360*x2^2 + 225*x2^3 + 135*x3 - 1080*x2*x3 + 2025*x2^2*x3 - 
        1080*x2^3*x3 - 360*x3^2 + 2025*x2*x3^2 - 3240*x2^2*x3^2 + 
        1575*x2^3*x3^2 + 225*x3^3 - 1080*x2*x3^3 + 1575*x2^2*x3^3 - 
        720*x2^3*x3^3)/x1^6)*g[1] + 
    (4/(x1^2*(-1 + x2)) + (96 - 48*x1 - 48*x3)/x2^3 - 4/(x1^2*(-1 + x3)) + 
      (14 - 8*x2)/(x1^3*(-1 + x3)) - 1/(x1^4*x2^5*(-1 + x3)) + 
      4/(x1^3*x2^5*(-1 + x3)) - 6/(x1^2*x2^5*(-1 + x3)) + 
      2/(x1*x2^5*(-1 + x3)) + (7 - 12*x1 + 8*x1^2 - 2*x1^3)/
       (x2^5*(-1 + x3)) - 1/(x1^5*x2^4*(-1 + x3)) + 6/(x1^4*x2^4*(-1 + x3)) - 
      14/(x1^3*x2^4*(-1 + x3)) + 16/(x1^2*x2^4*(-1 + x3)) - 
      3/(x1*x2^4*(-1 + x3)) + (-16 + 18*x1 - 6*x1^2)/(x2^4*(-1 + x3)) + 
      (14 - 8*x1)/(x2^3*(-1 + x3)) + 4/(x1^5*x2^3*(-1 + x3)) - 
      14/(x1^4*x2^3*(-1 + x3)) + 20/(x1^3*x2^3*(-1 + x3)) - 
      16/(x1^2*x2^3*(-1 + x3)) - 4/(x2^2*(-1 + x3)) - 
      6/(x1^5*x2^2*(-1 + x3)) + 16/(x1^4*x2^2*(-1 + x3)) - 
      16/(x1^3*x2^2*(-1 + x3)) + 8/(x1^2*x2^2*(-1 + x3)) + 
      2/(x1*x2^2*(-1 + x3)) + 2/(x1^5*x2*(-1 + x3)) - 3/(x1^4*x2*(-1 + x3)) + 
      2/(x1^2*x2*(-1 + x3)) + (-16 + 18*x2 - 6*x2^2)/(x1^4*(-1 + x3)) + 
      (7 - 12*x2 + 8*x2^2 - 2*x2^3)/(x1^5*(-1 + x3)) + 
      1/(x1^4*(-1 + x2)*x3^5) - 4/(x1^3*(-1 + x2)*x3^5) + 
      6/(x1^2*(-1 + x2)*x3^5) - 2/(x1*(-1 + x2)*x3^5) + 
      (-7 + 12*x1 - 8*x1^2 + 2*x1^3)/((-1 + x2)*x3^5) - 
      1/((-1 + x1)*x2^4*x3^5) + (-1 - x1 - x1^2 - x1^3)/(x2^4*x3^5) + 
      4/((-1 + x1)*x2^3*x3^5) + (4 + 4*x1 + 4*x1^2 - x1^3)/(x2^3*x3^5) - 
      6/((-1 + x1)*x2^2*x3^5) + (-6 - 6*x1 + 4*x1^2 - x1^3)/(x2^2*x3^5) + 
      2/((-1 + x1)*x2*x3^5) + (2 - 7*x1 + 3*x1^2 - 2*x1^3)/(x2*x3^5) + 
      (10*x1 + 4*x1^3 - 10*x2 - 12*x1^2*x2 + 12*x1*x2^2 - 4*x2^3)/x3^5 + 
      (7 - 12*x2 + 8*x2^2 - 2*x2^3)/((-1 + x1)*x3^5) + 
      (-4 - 4*x2 - 4*x2^2 + x2^3)/(x1^3*x3^5) + (6 + 6*x2 - 4*x2^2 + x2^3)/
       (x1^2*x3^5) + (1 + x2 + x2^2 + x2^3)/(x1^4*x3^5) + 
      (-2 + 7*x2 - 3*x2^2 + 2*x2^3)/(x1*x3^5) + 1/(x1^5*(-1 + x2)*x3^4) - 
      6/(x1^4*(-1 + x2)*x3^4) + 14/(x1^3*(-1 + x2)*x3^4) - 
      16/(x1^2*(-1 + x2)*x3^4) + 3/(x1*(-1 + x2)*x3^4) + 
      (14 - 12*x1 + 2*x1^3)/((-1 + x2)*x3^4) - 1/((-1 + x1)*x2^5*x3^4) + 
      (-1 - x1 - x1^2 - x1^3)/(x2^5*x3^4) + 6/((-1 + x1)*x2^4*x3^4) + 
      (6 + 6*x1 + 6*x1^2 - 2*x1^3)/(x2^4*x3^4) - 14/((-1 + x1)*x2^3*x3^4) + 
      (-14 - 14*x1 + 3*x1^2 - 2*x1^3)/(x2^3*x3^4) + 
      16/((-1 + x1)*x2^2*x3^4) + (16 + 3*x1 + 3*x1^2 - 2*x1^3)/(x2^2*x3^4) - 
      3/((-1 + x1)*x2*x3^4) + (-2 + 6*x1 + 6*x1^2 - 2*x1^3)/(x2*x3^4) + 
      (-18*x1 - 4*x1^2 + 18*x2 + 8*x1^2*x2 + 4*x2^2 - 8*x1*x2^2)/x3^4 + 
      (-14 + 12*x2 - 2*x2^3)/((-1 + x1)*x3^4) + (1 + x2 + x2^2 + x2^3)/
       (x1^5*x3^4) + (-6 - 6*x2 - 6*x2^2 + 2*x2^3)/(x1^4*x3^4) + 
      (2 - 6*x2 - 6*x2^2 + 2*x2^3)/(x1*x3^4) + (-16 - 3*x2 - 3*x2^2 + 2*x2^3)/
       (x1^2*x3^4) + (14 + 14*x2 - 3*x2^2 + 2*x2^3)/(x1^3*x3^4) + 
      (16*x1 - 16*x2)/x3^3 - 4/(x1^5*(-1 + x2)*x3^3) + 
      14/(x1^4*(-1 + x2)*x3^3) - 20/(x1^3*(-1 + x2)*x3^3) + 
      16/(x1^2*(-1 + x2)*x3^3) + (-10 + 2*x1 + 2*x1^3)/((-1 + x2)*x3^3) + 
      4/((-1 + x1)*x2^5*x3^3) + (4 + 4*x1 + 4*x1^2 - x1^3)/(x2^5*x3^3) - 
      14/((-1 + x1)*x2^4*x3^3) + (-14 - 14*x1 + 3*x1^2 - 2*x1^3)/
       (x2^4*x3^3) + 20/((-1 + x1)*x2^3*x3^3) + (20 + 6*x1 - 2*x1^3)/
       (x2^3*x3^3) - 16/((-1 + x1)*x2^2*x3^3) + (-14 + 2*x1 - 2*x1^3)/
       (x2^2*x3^3) + (-2 - 2*x1 - 2*x1^3)/(x2*x3^3) + 
      (10 - 2*x2 - 2*x2^3)/((-1 + x1)*x3^3) + (-4 - 4*x2 - 4*x2^2 + x2^3)/
       (x1^5*x3^3) + (-20 - 6*x2 + 2*x2^3)/(x1^3*x3^3) + 
      (14 - 2*x2 + 2*x2^3)/(x1^2*x3^3) + (2 + 2*x2 + 2*x2^3)/(x1*x3^3) + 
      (14 + 14*x2 - 3*x2^2 + 2*x2^3)/(x1^4*x3^3) + 6/(x1^5*(-1 + x2)*x3^2) - 
      16/(x1^4*(-1 + x2)*x3^2) + 16/(x1^3*(-1 + x2)*x3^2) - 
      8/(x1^2*(-1 + x2)*x3^2) - 2/(x1*(-1 + x2)*x3^2) + 
      (2*x1 + 2*x1^3)/((-1 + x2)*x3^2) - 6/((-1 + x1)*x2^5*x3^2) + 
      (-6 - 6*x1 + 4*x1^2 - x1^3)/(x2^5*x3^2) + 16/((-1 + x1)*x2^4*x3^2) + 
      (16 + 3*x1 + 3*x1^2 - 2*x1^3)/(x2^4*x3^2) - 16/((-1 + x1)*x2^3*x3^2) + 
      (-14 + 2*x1 - 2*x1^3)/(x2^3*x3^2) + 8/((-1 + x1)*x2^2*x3^2) + 
      (4 - 2*x1 - 2*x1^3)/(x2^2*x3^2) + 2/((-1 + x1)*x2*x3^2) + 
      (4 - 2*x1 - 2*x1^3)/(x2*x3^2) + (-2*x2 - 2*x2^3)/((-1 + x1)*x3^2) + 
      (6 + 6*x2 - 4*x2^2 + x2^3)/(x1^5*x3^2) + (14 - 2*x2 + 2*x2^3)/
       (x1^3*x3^2) + (-4 + 2*x2 + 2*x2^3)/(x1^2*x3^2) + 
      (-4 + 2*x2 + 2*x2^3)/(x1*x3^2) + (-16 - 3*x2 - 3*x2^2 + 2*x2^3)/
       (x1^4*x3^2) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/((-1 + x2)^4*x3) + 
      (4 - 6*x1 + 2*x1^3)/((-1 + x2)^3*x3) + (4 - 2*x1 - 2*x1^3)/
       ((-1 + x2)^2*x3) - 2/(x1^5*(-1 + x2)*x3) + 3/(x1^4*(-1 + x2)*x3) - 
      2/(x1^2*(-1 + x2)*x3) + (4*x1 + 4*x1^3)/((-1 + x2)*x3) + 
      2/((-1 + x1)*x2^5*x3) + (2 + 15*x1 - 11*x1^2 + 2*x1^3)/(x2^5*x3) - 
      3/((-1 + x1)*x2^4*x3) + (-24 + 24*x1 - 6*x1^2 - 2*x1^3)/(x2^4*x3) + 
      (-6 + 14*x1 - 2*x1^3)/(x2^3*x3) + 2/((-1 + x1)*x2^2*x3) + 
      (-4 - 2*x1 - 2*x1^3)/(x2^2*x3) + (-4*x1 - 4*x1^3)/(x2*x3) + 
      (-4*x2 - 4*x2^3)/((-1 + x1)*x3) + (-4 + 6*x2 - 2*x2^3)/
       ((-1 + x1)^3*x3) + (-4 + 2*x2 + 2*x2^3)/((-1 + x1)^2*x3) + 
      (-4 + 2*x2 + 2*x2^3)/(x1^2*x3) + (2 + 2*x2 + 2*x2^3)/(x1^3*x3) + 
      (2 - 6*x2 - 6*x2^2 + 2*x2^3)/(x1^4*x3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       ((-1 + x1)^4*x3) + (-2 + 7*x2 - 3*x2^2 + 2*x2^3)/(x1^5*x3) + 
      (4*x2 + 4*x2^3)/(x1*x3) + (32 - 32*x2)/(-1 + x1 + x3)^3 + 
      (-8 + 12*x2 - 4*x2^3)/(x1*(-1 + x1 + x3)^3) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^3) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/(x1^2*(-1 + x1 + x3)^3) + 
      (8 - 12*x2 + 4*x2^3)/((-1 + x1)*(-1 + x1 + x3)^3) + 
      (-4 + 6*x2 - 2*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
      (4 - 6*x2 + 2*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (-4*x2 - 4*x2^3)/(x1*(-1 + x1 + x3)) + (4 - 2*x2 - 2*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (4 - 2*x2 - 2*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (-4 + 6*x2 - 2*x2^3)/(x1^3*(-1 + x1 + x3)) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/((-1 + x1)^4*(-1 + x1 + x3)) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/(x1^4*(-1 + x1 + x3)) + 
      (4 - 6*x2 + 2*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)) + 
      (4*x2 + 4*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + 
      (-32 + 32*x1)/(-1 + x2 + x3)^3 + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)^3) + (-8 + 12*x1 - 4*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (x2^2*(-1 + x2 + x3)^3) + (8 - 12*x1 + 4*x1^3)/(x2*(-1 + x2 + x3)^3) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)^2) + 
      (-4 + 6*x1 - 2*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(x2^3*(-1 + x2 + x3)^2) + 
      (4 - 6*x1 + 2*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/((-1 + x2)^4*(-1 + x2 + x3)) + 
      (-4 + 6*x1 - 2*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
      (-4 + 2*x1 + 2*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
      (-4*x1 - 4*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(x2^4*(-1 + x2 + x3)) + 
      (4 - 6*x1 + 2*x1^3)/(x2^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (x2^2*(-1 + x2 + x3)) + (4*x1 + 4*x1^3)/(x2*(-1 + x2 + x3)) + 
      (-14 + 8*x3)/(x1^3*(-1 + x2)) + (-16*x2 + 16*x3)/x1^3 + 
      (-32 + 32*x3)/(-1 + x1 + x2)^3 + (-8 + 16*x1 - 8*x1^2 + 16*x3 - 
        32*x1*x3 + 16*x1^2*x3)/(-1 + x2 + x3)^4 + 
      (8 - 16*x2 + 8*x2^2 - 16*x3 + 32*x2*x3 - 16*x2^2*x3)/(-1 + x1 + x3)^4 + 
      (16 - 18*x3 + 6*x3^2)/(x1^4*(-1 + x2)) + 
      (146 - 158*x1 + 12*x1^2 - 158*x3 + 200*x1*x3 - 24*x1^2*x3 + 12*x3^2 - 
        24*x1*x3^2)/x2^4 + (-8 + 24*x1 - 24*x1^2 + 8*x1^3 + 16*x3 - 
        32*x1*x3 + 16*x1^2*x3 - 16*x3^2 + 32*x1*x3^2 - 16*x1^2*x3^2)/
       (-1 + x2 + x3)^5 + (18*x2 + 4*x2^2 - 18*x3 - 8*x2^2*x3 - 4*x3^2 + 
        8*x2*x3^2)/x1^4 + (-8 + 16*x2 + 16*x3 - 32*x2*x3 - 8*x3^2 + 
        16*x2*x3^2)/(-1 + x1 + x2)^4 + (8 - 24*x2 + 24*x2^2 - 8*x2^3 - 
        16*x3 + 32*x2*x3 - 16*x2^2*x3 + 16*x3^2 - 32*x2*x3^2 + 16*x2^2*x3^2)/
       (-1 + x1 + x3)^5 + (294 - 732*x1 + 444*x1^2 - 12*x1^3 - 732*x3 + 
        1632*x1*x3 - 930*x1^2*x3 + 444*x3^2 - 930*x1*x3^2 + 522*x1^2*x3^2 - 
        12*x3^3)/x2^5 + (-4*x3 - 4*x3^3)/(x1*x2) + (-4*x3 - 4*x3^3)/
       ((-1 + x1)*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/
       ((-1 + x1)*(-1 + x1 + x2)^3) + (-4 - 2*x3 - 2*x3^3)/(x1*x2^2) + 
      (-2 - 2*x3 - 2*x3^3)/(x1^3*x2) + (4 - 2*x3 - 2*x3^3)/(x1^2*x2^2) + 
      (4 - 2*x3 - 2*x3^3)/((-1 + x1)^2*x2) + (4 - 2*x3 - 2*x3^3)/(x1^2*x2) + 
      (-14 + 2*x3 - 2*x3^3)/(x1^2*x2^3) + (-14 + 2*x3 - 2*x3^3)/(x1^3*x2^2) + 
      (-4 + 6*x3 - 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 6*x3 - 2*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)) + 
      (20 + 6*x3 - 2*x3^3)/(x1^3*x2^3) + (-6 + 14*x3 - 2*x3^3)/(x1*x2^3) + 
      (-24 + 24*x3 - 6*x3^2 - 2*x3^3)/(x1*x2^4) + 
      (-14 - 14*x3 + 3*x3^2 - 2*x3^3)/(x1^3*x2^4) + 
      (-14 - 14*x3 + 3*x3^2 - 2*x3^3)/(x1^4*x2^3) + 
      (2 - 7*x3 + 3*x3^2 - 2*x3^3)/(x1^5*x2) + (16 + 3*x3 + 3*x3^2 - 2*x3^3)/
       (x1^2*x2^4) + (16 + 3*x3 + 3*x3^2 - 2*x3^3)/(x1^4*x2^2) + 
      (2 - 6*x3 + 6*x3^2 - 2*x3^3)/((-1 + x1)^4*x2) + 
      (-2 + 6*x3 + 6*x3^2 - 2*x3^3)/(x1^4*x2) + (6 + 6*x3 + 6*x3^2 - 2*x3^3)/
       (x1^4*x2^4) + (7 - 12*x3 + 8*x3^2 - 2*x3^3)/((-1 + x1)*x2^5) + 
      (-1 - x3 - x3^2 - x3^3)/(x1^4*x2^5) + (-1 - x3 - x3^2 - x3^3)/
       (x1^5*x2^4) + (-6 - 6*x3 + 4*x3^2 - x3^3)/(x1^2*x2^5) + 
      (-6 - 6*x3 + 4*x3^2 - x3^3)/(x1^5*x2^2) + (4 + 4*x3 + 4*x3^2 - x3^3)/
       (x1^3*x2^5) + (4 + 4*x3 + 4*x3^2 - x3^3)/(x1^5*x2^3) + 
      (18 - 14*x3 + 2*x3^3)/((-1 + x1)*x2^3) + (4 - 6*x3 + 2*x3^3)/
       ((-1 + x1)^3*x2) + (4 - 6*x3 + 2*x3^3)/(x1^2*(-1 + x1 + x2)^2) + 
      (4 - 6*x3 + 2*x3^3)/(x1^3*(-1 + x1 + x2)) + (-8 + 2*x3 + 2*x3^3)/
       ((-1 + x1)*x2^2) + (-4 + 2*x3 + 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)) + 
      (-4 + 2*x3 + 2*x3^3)/(x1^2*(-1 + x1 + x2)) + 
      (-18 + 24*x3 - 12*x3^2 + 2*x3^3)/((-1 + x1)*x2^4) + 
      (2 + 15*x3 - 11*x3^2 + 2*x3^3)/(x1*x2^5) + 
      (-7 + 12*x3 - 8*x3^2 + 2*x3^3)/(x1^5*(-1 + x2)) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^4*(-1 + x1 + x2)) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(x1^4*(-1 + x1 + x2)) + 
      (8 - 12*x3 + 4*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (4*x3 + 4*x3^3)/((-1 + x1)*x2) + (4*x3 + 4*x3^3)/(x1*(-1 + x1 + x2)) + 
      (-10*x2 - 4*x2^3 + 10*x3 + 12*x2^2*x3 - 12*x2*x3^2 + 4*x3^3)/x1^5 + 
      (-8 + 16*x2 - 16*x2^2 + 24*x3 - 32*x2*x3 + 32*x2^2*x3 - 24*x3^2 + 
        16*x2*x3^2 - 16*x2^2*x3^2 + 8*x3^3)/(-1 + x1 + x2)^5 + 
      (135*x1 - 360*x1^2 + 225*x1^3 + 135*x3 - 1080*x1*x3 + 2025*x1^2*x3 - 
        1080*x1^3*x3 - 360*x3^2 + 2025*x1*x3^2 - 3240*x1^2*x3^2 + 
        1575*x1^3*x3^2 + 225*x3^3 - 1080*x1*x3^3 + 1575*x1^2*x3^3 - 
        720*x1^3*x3^3)/x2^6)*g[2] + 
    (-4/(x1^2*(-1 + x2)) + (32 - 32*x3)/(-1 + x1 + x2)^3 + 
      (16*x1 - 16*x3)/x2^3 + (16*x2 - 16*x3)/x1^3 + 
      (14 - 8*x3)/(x1^3*(-1 + x2)) + 4/(x1^2*(-1 + x3)) + 
      1/(x1^4*x2^5*(-1 + x3)) - 4/(x1^3*x2^5*(-1 + x3)) + 
      6/(x1^2*x2^5*(-1 + x3)) - 2/(x1*x2^5*(-1 + x3)) + 
      (-7 + 12*x1 - 8*x1^2 + 2*x1^3)/(x2^5*(-1 + x3)) + 
      1/(x1^5*x2^4*(-1 + x3)) - 6/(x1^4*x2^4*(-1 + x3)) + 
      14/(x1^3*x2^4*(-1 + x3)) - 16/(x1^2*x2^4*(-1 + x3)) + 
      3/(x1*x2^4*(-1 + x3)) + (16 - 18*x1 + 6*x1^2)/(x2^4*(-1 + x3)) - 
      4/(x1^5*x2^3*(-1 + x3)) + 14/(x1^4*x2^3*(-1 + x3)) - 
      20/(x1^3*x2^3*(-1 + x3)) + 16/(x1^2*x2^3*(-1 + x3)) + 
      (-14 + 8*x1)/(x2^3*(-1 + x3)) + 4/(x2^2*(-1 + x3)) + 
      6/(x1^5*x2^2*(-1 + x3)) - 16/(x1^4*x2^2*(-1 + x3)) + 
      16/(x1^3*x2^2*(-1 + x3)) - 8/(x1^2*x2^2*(-1 + x3)) - 
      2/(x1*x2^2*(-1 + x3)) - 2/(x1^5*x2*(-1 + x3)) + 3/(x1^4*x2*(-1 + x3)) - 
      2/(x1^2*x2*(-1 + x3)) + (-14 + 8*x2)/(x1^3*(-1 + x3)) + 
      (16 - 18*x2 + 6*x2^2)/(x1^4*(-1 + x3)) + (-7 + 12*x2 - 8*x2^2 + 2*x2^3)/
       (x1^5*(-1 + x3)) + (135*x1 - 360*x1^2 + 225*x1^3 + 135*x2 - 
        1080*x1*x2 + 2025*x1^2*x2 - 1080*x1^3*x2 - 360*x2^2 + 2025*x1*x2^2 - 
        3240*x1^2*x2^2 + 1575*x1^3*x2^2 + 225*x2^3 - 1080*x1*x2^3 + 
        1575*x1^2*x2^3 - 720*x1^3*x2^3)/x3^6 - 1/(x1^4*(-1 + x2)*x3^5) + 
      4/(x1^3*(-1 + x2)*x3^5) - 6/(x1^2*(-1 + x2)*x3^5) + 
      2/(x1*(-1 + x2)*x3^5) + (7 - 12*x1 + 8*x1^2 - 2*x1^3)/
       ((-1 + x2)*x3^5) - 1/((-1 + x1)*x2^4*x3^5) + (-1 - x1 - x1^2 - x1^3)/
       (x2^4*x3^5) + 4/((-1 + x1)*x2^3*x3^5) + (4 + 4*x1 + 4*x1^2 - x1^3)/
       (x2^3*x3^5) - 6/((-1 + x1)*x2^2*x3^5) + (-6 - 6*x1 + 4*x1^2 - x1^3)/
       (x2^2*x3^5) + 2/((-1 + x1)*x2*x3^5) + (2 + 15*x1 - 11*x1^2 + 2*x1^3)/
       (x2*x3^5) + (294 - 732*x1 + 444*x1^2 - 12*x1^3 - 732*x2 + 1632*x1*x2 - 
        930*x1^2*x2 + 444*x2^2 - 930*x1*x2^2 + 522*x1^2*x2^2 - 12*x2^3)/
       x3^5 + (7 - 12*x2 + 8*x2^2 - 2*x2^3)/((-1 + x1)*x3^5) + 
      (-1 - x2 - x2^2 - x2^3)/(x1^4*x3^5) + (-6 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^2*x3^5) + (4 + 4*x2 + 4*x2^2 - x2^3)/(x1^3*x3^5) + 
      (2 + 15*x2 - 11*x2^2 + 2*x2^3)/(x1*x3^5) - 1/(x1^5*(-1 + x2)*x3^4) + 
      6/(x1^4*(-1 + x2)*x3^4) - 14/(x1^3*(-1 + x2)*x3^4) + 
      16/(x1^2*(-1 + x2)*x3^4) - 3/(x1*(-1 + x2)*x3^4) + 
      (-18 + 24*x1 - 12*x1^2 + 2*x1^3)/((-1 + x2)*x3^4) - 
      1/((-1 + x1)*x2^5*x3^4) + (-1 - x1 - x1^2 - x1^3)/(x2^5*x3^4) + 
      6/((-1 + x1)*x2^4*x3^4) + (6 + 6*x1 + 6*x1^2 - 2*x1^3)/(x2^4*x3^4) - 
      14/((-1 + x1)*x2^3*x3^4) + (-14 - 14*x1 + 3*x1^2 - 2*x1^3)/
       (x2^3*x3^4) + 16/((-1 + x1)*x2^2*x3^4) + (16 + 3*x1 + 3*x1^2 - 2*x1^3)/
       (x2^2*x3^4) - 3/((-1 + x1)*x2*x3^4) + (-24 + 24*x1 - 6*x1^2 - 2*x1^3)/
       (x2*x3^4) + (146 - 158*x1 + 12*x1^2 - 158*x2 + 200*x1*x2 - 
        24*x1^2*x2 + 12*x2^2 - 24*x1*x2^2)/x3^4 + 
      (-24 + 24*x2 - 6*x2^2 - 2*x2^3)/(x1*x3^4) + 
      (-14 - 14*x2 + 3*x2^2 - 2*x2^3)/(x1^3*x3^4) + 
      (16 + 3*x2 + 3*x2^2 - 2*x2^3)/(x1^2*x3^4) + 
      (6 + 6*x2 + 6*x2^2 - 2*x2^3)/(x1^4*x3^4) + (-1 - x2 - x2^2 - x2^3)/
       (x1^5*x3^4) + (-18 + 24*x2 - 12*x2^2 + 2*x2^3)/((-1 + x1)*x3^4) + 
      (96 - 48*x1 - 48*x2)/x3^3 + 4/(x1^5*(-1 + x2)*x3^3) - 
      14/(x1^4*(-1 + x2)*x3^3) + 20/(x1^3*(-1 + x2)*x3^3) - 
      16/(x1^2*(-1 + x2)*x3^3) + (18 - 14*x1 + 2*x1^3)/((-1 + x2)*x3^3) + 
      4/((-1 + x1)*x2^5*x3^3) + (4 + 4*x1 + 4*x1^2 - x1^3)/(x2^5*x3^3) - 
      14/((-1 + x1)*x2^4*x3^3) + (-14 - 14*x1 + 3*x1^2 - 2*x1^3)/
       (x2^4*x3^3) + 20/((-1 + x1)*x2^3*x3^3) + (20 + 6*x1 - 2*x1^3)/
       (x2^3*x3^3) - 16/((-1 + x1)*x2^2*x3^3) + (-14 + 2*x1 - 2*x1^3)/
       (x2^2*x3^3) + (-6 + 14*x1 - 2*x1^3)/(x2*x3^3) + 
      (-14 + 2*x2 - 2*x2^3)/(x1^2*x3^3) + (20 + 6*x2 - 2*x2^3)/(x1^3*x3^3) + 
      (-6 + 14*x2 - 2*x2^3)/(x1*x3^3) + (-14 - 14*x2 + 3*x2^2 - 2*x2^3)/
       (x1^4*x3^3) + (4 + 4*x2 + 4*x2^2 - x2^3)/(x1^5*x3^3) + 
      (18 - 14*x2 + 2*x2^3)/((-1 + x1)*x3^3) - 6/(x1^5*(-1 + x2)*x3^2) + 
      16/(x1^4*(-1 + x2)*x3^2) - 16/(x1^3*(-1 + x2)*x3^2) + 
      8/(x1^2*(-1 + x2)*x3^2) + 2/(x1*(-1 + x2)*x3^2) + 
      (-8 + 2*x1 + 2*x1^3)/((-1 + x2)*x3^2) - 6/((-1 + x1)*x2^5*x3^2) + 
      (-6 - 6*x1 + 4*x1^2 - x1^3)/(x2^5*x3^2) + 16/((-1 + x1)*x2^4*x3^2) + 
      (16 + 3*x1 + 3*x1^2 - 2*x1^3)/(x2^4*x3^2) - 16/((-1 + x1)*x2^3*x3^2) + 
      (-14 + 2*x1 - 2*x1^3)/(x2^3*x3^2) + 8/((-1 + x1)*x2^2*x3^2) + 
      (4 - 2*x1 - 2*x1^3)/(x2^2*x3^2) + 2/((-1 + x1)*x2*x3^2) + 
      (-4 - 2*x1 - 2*x1^3)/(x2*x3^2) + (-4 - 2*x2 - 2*x2^3)/(x1*x3^2) + 
      (4 - 2*x2 - 2*x2^3)/(x1^2*x3^2) + (-14 + 2*x2 - 2*x2^3)/(x1^3*x3^2) + 
      (16 + 3*x2 + 3*x2^2 - 2*x2^3)/(x1^4*x3^2) + (-6 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^5*x3^2) + (-8 + 2*x2 + 2*x2^3)/((-1 + x1)*x3^2) + 
      (2 - 6*x1 + 6*x1^2 - 2*x1^3)/((-1 + x2)^4*x3) + 
      (4 - 6*x1 + 2*x1^3)/((-1 + x2)^3*x3) + (4 - 2*x1 - 2*x1^3)/
       ((-1 + x2)^2*x3) + 2/(x1^5*(-1 + x2)*x3) - 3/(x1^4*(-1 + x2)*x3) + 
      2/(x1^2*(-1 + x2)*x3) + (4*x1 + 4*x1^3)/((-1 + x2)*x3) + 
      2/((-1 + x1)*x2^5*x3) + (2 - 7*x1 + 3*x1^2 - 2*x1^3)/(x2^5*x3) - 
      3/((-1 + x1)*x2^4*x3) + (-2 + 6*x1 + 6*x1^2 - 2*x1^3)/(x2^4*x3) + 
      (-2 - 2*x1 - 2*x1^3)/(x2^3*x3) + 2/((-1 + x1)*x2^2*x3) + 
      (4 - 2*x1 - 2*x1^3)/(x2^2*x3) + (-4*x1 - 4*x1^3)/(x2*x3) + 
      (-4*x2 - 4*x2^3)/(x1*x3) + (-2 - 2*x2 - 2*x2^3)/(x1^3*x3) + 
      (4 - 2*x2 - 2*x2^3)/((-1 + x1)^2*x3) + (4 - 2*x2 - 2*x2^3)/(x1^2*x3) + 
      (2 - 7*x2 + 3*x2^2 - 2*x2^3)/(x1^5*x3) + (2 - 6*x2 + 6*x2^2 - 2*x2^3)/
       ((-1 + x1)^4*x3) + (-2 + 6*x2 + 6*x2^2 - 2*x2^3)/(x1^4*x3) + 
      (4 - 6*x2 + 2*x2^3)/((-1 + x1)^3*x3) + (4*x2 + 4*x2^3)/((-1 + x1)*x3) + 
      (-32 + 32*x2)/(-1 + x1 + x3)^3 + (-8 + 12*x2 - 4*x2^3)/
       ((-1 + x1)*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (x1^2*(-1 + x1 + x3)^3) + (8 - 12*x2 + 4*x2^3)/(x1*(-1 + x1 + x3)^3) + 
      (-4 + 6*x2 - 2*x2^3)/((-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (4 - 6*x2 + 2*x2^3)/(x1^2*(-1 + x1 + x3)^2) + 
      (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/((-1 + x1)^3*(-1 + x1 + x3)^2) + 
      (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/(x1^3*(-1 + x1 + x3)^2) + 
      (-4*x2 - 4*x2^3)/((-1 + x1)*(-1 + x1 + x3)) + (-4 + 6*x2 - 2*x2^3)/
       ((-1 + x1)^3*(-1 + x1 + x3)) + (4 - 6*x2 + 2*x2^3)/
       (x1^3*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       ((-1 + x1)^2*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       (x1^2*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       ((-1 + x1)^4*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (x1^4*(-1 + x1 + x3)) + (4*x2 + 4*x2^3)/(x1*(-1 + x1 + x3)) + 
      (-32 + 32*x1)/(-1 + x2 + x3)^3 + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       ((-1 + x2)^2*(-1 + x2 + x3)^3) + (-8 + 12*x1 - 4*x1^3)/
       ((-1 + x2)*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (x2^2*(-1 + x2 + x3)^3) + (8 - 12*x1 + 4*x1^3)/(x2*(-1 + x2 + x3)^3) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)^2) + 
      (-4 + 6*x1 - 2*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)^2) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(x2^3*(-1 + x2 + x3)^2) + 
      (4 - 6*x1 + 2*x1^3)/(x2^2*(-1 + x2 + x3)^2) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/((-1 + x2)^4*(-1 + x2 + x3)) + 
      (-4 + 6*x1 - 2*x1^3)/((-1 + x2)^3*(-1 + x2 + x3)) + 
      (-4 + 2*x1 + 2*x1^3)/((-1 + x2)^2*(-1 + x2 + x3)) + 
      (-4*x1 - 4*x1^3)/((-1 + x2)*(-1 + x2 + x3)) + 
      (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/(x2^4*(-1 + x2 + x3)) + 
      (4 - 6*x1 + 2*x1^3)/(x2^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (x2^2*(-1 + x2 + x3)) + (4*x1 + 4*x1^3)/(x2*(-1 + x2 + x3)) + 
      (-8 + 16*x1 - 8*x1^2 + 16*x3 - 32*x1*x3 + 16*x1^2*x3)/
       (-1 + x2 + x3)^4 + (-8 + 16*x2 - 8*x2^2 + 16*x3 - 32*x2*x3 + 
        16*x2^2*x3)/(-1 + x1 + x3)^4 + (-16 + 18*x3 - 6*x3^2)/
       (x1^4*(-1 + x2)) + (-18*x1 - 4*x1^2 + 18*x3 + 8*x1^2*x3 + 4*x3^2 - 
        8*x1*x3^2)/x2^4 + (-8 + 24*x1 - 24*x1^2 + 8*x1^3 + 16*x3 - 32*x1*x3 + 
        16*x1^2*x3 - 16*x3^2 + 32*x1*x3^2 - 16*x1^2*x3^2)/(-1 + x2 + x3)^5 + 
      (8 - 16*x2 - 16*x3 + 32*x2*x3 + 8*x3^2 - 16*x2*x3^2)/(-1 + x1 + x2)^4 + 
      (-18*x2 - 4*x2^2 + 18*x3 + 8*x2^2*x3 + 4*x3^2 - 8*x2*x3^2)/x1^4 + 
      (-8 + 24*x2 - 24*x2^2 + 8*x2^3 + 16*x3 - 32*x2*x3 + 16*x2^2*x3 - 
        16*x3^2 + 32*x2*x3^2 - 16*x2^2*x3^2)/(-1 + x1 + x3)^5 + 
      (8 - 16*x2 + 16*x2^2 - 24*x3 + 32*x2*x3 - 32*x2^2*x3 + 24*x3^2 - 
        16*x2*x3^2 + 16*x2^2*x3^2 - 8*x3^3)/(-1 + x1 + x2)^5 + 
      (-4*x3 - 4*x3^3)/((-1 + x1)*x2) + (-4*x3 - 4*x3^3)/
       (x1*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/(x1*(-1 + x1 + x2)^3) + 
      (10*x1 + 4*x1^3 - 10*x3 - 12*x1^2*x3 + 12*x1*x3^2 - 4*x3^3)/x2^5 + 
      (10*x2 + 4*x2^3 - 10*x3 - 12*x2^2*x3 + 12*x2*x3^2 - 4*x3^3)/x1^5 + 
      (-2*x3 - 2*x3^3)/((-1 + x1)*x2^2) + (4 - 2*x3 - 2*x3^3)/
       ((-1 + x1)^2*(-1 + x1 + x2)) + (4 - 2*x3 - 2*x3^3)/
       (x1^2*(-1 + x1 + x2)) + (10 - 2*x3 - 2*x3^3)/((-1 + x1)*x2^3) + 
      (-4 + 6*x3 - 2*x3^3)/((-1 + x1)^3*x2) + (-4 + 6*x3 - 2*x3^3)/
       (x1^2*(-1 + x1 + x2)^2) + (-4 + 6*x3 - 2*x3^3)/(x1^3*(-1 + x1 + x2)) + 
      (-14 + 12*x3 - 2*x3^3)/((-1 + x1)*x2^4) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       ((-1 + x1)^2*(-1 + x1 + x2)^3) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       (x1^2*(-1 + x1 + x2)^3) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       ((-1 + x1)^3*(-1 + x1 + x2)^2) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       (x1^3*(-1 + x1 + x2)^2) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       ((-1 + x1)^4*(-1 + x1 + x2)) + (2 - 6*x3 + 6*x3^2 - 2*x3^3)/
       (x1^4*(-1 + x1 + x2)) + (7 - 12*x3 + 8*x3^2 - 2*x3^3)/
       (x1^5*(-1 + x2)) + (7 - 12*x3 + 8*x3^2 - 2*x3^3)/((-1 + x1)*x2^5) + 
      (-4 - 4*x3 - 4*x3^2 + x3^3)/(x1^3*x2^5) + (-4 - 4*x3 - 4*x3^2 + x3^3)/
       (x1^5*x2^3) + (6 + 6*x3 - 4*x3^2 + x3^3)/(x1^2*x2^5) + 
      (6 + 6*x3 - 4*x3^2 + x3^3)/(x1^5*x2^2) + (1 + x3 + x3^2 + x3^3)/
       (x1^4*x2^5) + (1 + x3 + x3^2 + x3^3)/(x1^5*x2^4) + 
      (-20 - 6*x3 + 2*x3^3)/(x1^3*x2^3) + (4 - 6*x3 + 2*x3^3)/
       ((-1 + x1)^2*(-1 + x1 + x2)^2) + (4 - 6*x3 + 2*x3^3)/
       ((-1 + x1)^3*(-1 + x1 + x2)) + (14 - 2*x3 + 2*x3^3)/(x1^2*x2^3) + 
      (14 - 2*x3 + 2*x3^3)/(x1^3*x2^2) + (-4 + 2*x3 + 2*x3^3)/(x1^2*x2^2) + 
      (-4 + 2*x3 + 2*x3^3)/(x1*x2^2) + (-4 + 2*x3 + 2*x3^3)/
       ((-1 + x1)^2*x2) + (-4 + 2*x3 + 2*x3^3)/(x1^2*x2) + 
      (2 + 2*x3 + 2*x3^3)/(x1*x2^3) + (2 + 2*x3 + 2*x3^3)/(x1^3*x2) + 
      (-6 - 6*x3 - 6*x3^2 + 2*x3^3)/(x1^4*x2^4) + 
      (2 - 6*x3 - 6*x3^2 + 2*x3^3)/(x1*x2^4) + (2 - 6*x3 - 6*x3^2 + 2*x3^3)/
       (x1^4*x2) + (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/((-1 + x1)^4*x2) + 
      (-16 - 3*x3 - 3*x3^2 + 2*x3^3)/(x1^2*x2^4) + 
      (-16 - 3*x3 - 3*x3^2 + 2*x3^3)/(x1^4*x2^2) + 
      (-2 + 7*x3 - 3*x3^2 + 2*x3^3)/(x1*x2^5) + (-2 + 7*x3 - 3*x3^2 + 2*x3^3)/
       (x1^5*x2) + (14 + 14*x3 - 3*x3^2 + 2*x3^3)/(x1^3*x2^4) + 
      (14 + 14*x3 - 3*x3^2 + 2*x3^3)/(x1^4*x2^3) + (8 - 12*x3 + 4*x3^3)/
       ((-1 + x1)*(-1 + x1 + x2)^3) + (4*x3 + 4*x3^3)/(x1*x2) + 
      (4*x3 + 4*x3^3)/((-1 + x1)*(-1 + x1 + x2)))*g[3] + 
    (-1/3*1/(x1^5*(-1 + x2)) + 2/(3*x1^4*(-1 + x2)) - 2/(3*x1^3*(-1 + x2)) - 
      1/(3*(-1 + x1)*x2^5) + (64 - 64*x3)/(3*(-1 + x1 + x2)^3) + 
      2/(3*x1^5*(-1 + x3)) - 4/(3*x1^4*(-1 + x3)) + 4/(3*x1^3*(-1 + x3)) + 
      2/(3*x2^5*(-1 + x3)) + 2/(3*x1^4*x2^5*(-1 + x3)) - 
      8/(3*x1^3*x2^5*(-1 + x3)) + 4/(x1^2*x2^5*(-1 + x3)) - 
      8/(3*x1*x2^5*(-1 + x3)) - 4/(3*x2^4*(-1 + x3)) + 
      2/(3*x1^5*x2^4*(-1 + x3)) - 4/(x1^4*x2^4*(-1 + x3)) + 
      28/(3*x1^3*x2^4*(-1 + x3)) - 32/(3*x1^2*x2^4*(-1 + x3)) + 
      6/(x1*x2^4*(-1 + x3)) + 4/(3*x2^3*(-1 + x3)) - 
      8/(3*x1^5*x2^3*(-1 + x3)) + 28/(3*x1^4*x2^3*(-1 + x3)) - 
      40/(3*x1^3*x2^3*(-1 + x3)) + 32/(3*x1^2*x2^3*(-1 + x3)) - 
      16/(3*x1*x2^3*(-1 + x3)) + 4/(x1^5*x2^2*(-1 + x3)) - 
      32/(3*x1^4*x2^2*(-1 + x3)) + 32/(3*x1^3*x2^2*(-1 + x3)) - 
      16/(3*x1^2*x2^2*(-1 + x3)) + 4/(3*x1*x2^2*(-1 + x3)) - 
      8/(3*x1^5*x2*(-1 + x3)) + 6/(x1^4*x2*(-1 + x3)) - 
      16/(3*x1^3*x2*(-1 + x3)) + 4/(3*x1^2*x2*(-1 + x3)) + 
      (270*x1 - 720*x1^2 + 450*x1^3 + 270*x2 - 2160*x1*x2 + 4050*x1^2*x2 - 
        2160*x1^3*x2 - 720*x2^2 + 4050*x1*x2^2 - 6480*x1^2*x2^2 + 
        3150*x1^3*x2^2 + 450*x2^3 - 2160*x1*x2^3 + 3150*x1^2*x2^3 - 
        1440*x1^3*x2^3)/(3*x3^6) - 1/(3*(-1 + x1)*x3^5) - 
      1/(3*(-1 + x2)*x3^5) - 1/(3*x1^4*(-1 + x2)*x3^5) + 
      4/(3*x1^3*(-1 + x2)*x3^5) - 2/(x1^2*(-1 + x2)*x3^5) + 
      4/(3*x1*(-1 + x2)*x3^5) - (4*x1^3)/(3*x2^5*x3^5) - 
      1/(3*(-1 + x1)*x2^4*x3^5) + (-1 - x1 + 14*x1^2 - 6*x1^3)/
       (3*x2^4*x3^5) + 4/(3*(-1 + x1)*x2^3*x3^5) + 
      (4 - 16*x1 + 24*x1^2 - 6*x1^3)/(3*x2^3*x3^5) - 
      2/((-1 + x1)*x2^2*x3^5) + (3 - 36*x1 + 24*x1^2 - 6*x1^3)/
       (3*x2^2*x3^5) + 4/(3*(-1 + x1)*x2*x3^5) + (19 + 6*x1 - 6*x1^2)/
       (3*x2*x3^5) - (4*x2^3)/(3*x1^5*x3^5) + (19 + 6*x2 - 6*x2^2)/
       (3*x1*x3^5) + (588 - 1464*x1 + 888*x1^2 - 24*x1^3 - 1464*x2 + 
        3264*x1*x2 - 1860*x1^2*x2 + 888*x2^2 - 1860*x1*x2^2 + 
        1044*x1^2*x2^2 - 24*x2^3)/(3*x3^5) + (-1 - x2 + 14*x2^2 - 6*x2^3)/
       (3*x1^4*x3^5) + (3 - 36*x2 + 24*x2^2 - 6*x2^3)/(3*x1^2*x3^5) + 
      (4 - 16*x2 + 24*x2^2 - 6*x2^3)/(3*x1^3*x3^5) - 
      1/(3*x1^5*(-1 + x2)*x3^4) + 2/(x1^4*(-1 + x2)*x3^4) - 
      14/(3*x1^3*(-1 + x2)*x3^4) + 16/(3*x1^2*(-1 + x2)*x3^4) - 
      3/(x1*(-1 + x2)*x3^4) + (6*x1 - 6*x1^2 + 2*x1^3)/(3*(-1 + x2)*x3^4) - 
      1/(3*(-1 + x1)*x2^5*x3^4) + (-1 - x1 + 20*x1^2)/(3*x2^5*x3^4) + 
      2/((-1 + x1)*x2^4*x3^4) + (6 - 44*x1 - 6*x1^2 - 2*x1^3)/(3*x2^4*x3^4) - 
      14/(3*(-1 + x1)*x2^3*x3^4) + (24 + 14*x1 - 12*x1^2 - 2*x1^3)/
       (3*x2^3*x3^4) + 16/(3*(-1 + x1)*x2^2*x3^4) - 3/(x1*x2^2*x3^4) + 
      (-4 + 48*x1 - 12*x1^2 - 2*x1^3)/(3*x2^2*x3^4) - 3/((-1 + x1)*x2*x3^4) - 
      3/(x1^2*x2*x3^4) + 2/(x1*x2*x3^4) + (-84 + 90*x1 - 30*x1^2 - 2*x1^3)/
       (3*x2*x3^4) + (-1 - x2 + 20*x2^2)/(3*x1^5*x3^4) + 
      (292 - 316*x1 + 24*x1^2 - 316*x2 + 400*x1*x2 - 48*x1^2*x2 + 24*x2^2 - 
        48*x1*x2^2)/(3*x3^4) + (-84 + 90*x2 - 30*x2^2 - 2*x2^3)/(3*x1*x3^4) + 
      (24 + 14*x2 - 12*x2^2 - 2*x2^3)/(3*x1^3*x3^4) + 
      (-4 + 48*x2 - 12*x2^2 - 2*x2^3)/(3*x1^2*x3^4) + 
      (6 - 44*x2 - 6*x2^2 - 2*x2^3)/(3*x1^4*x3^4) + (6*x2 - 6*x2^2 + 2*x2^3)/
       (3*(-1 + x1)*x3^4) + (192 - 96*x1 - 96*x2)/(3*x3^3) + 
      (4 - 40*x2)/(3*x1^5*x3^3) + 4/(3*x1^5*(-1 + x2)*x3^3) - 
      14/(3*x1^4*(-1 + x2)*x3^3) + 20/(3*x1^3*(-1 + x2)*x3^3) - 
      16/(3*x1^2*(-1 + x2)*x3^3) + 8/(3*x1*(-1 + x2)*x3^3) + 
      (2 - 6*x1 + 2*x1^3)/(3*(-1 + x2)*x3^3) + (4 - 40*x1)/(3*x2^5*x3^3) + 
      4/(3*(-1 + x1)*x2^5*x3^3) - 14/(3*(-1 + x1)*x2^4*x3^3) + 
      (54 + 62*x1 + 6*x1^2 - 2*x1^3)/(3*x2^4*x3^3) + 
      20/(3*(-1 + x1)*x2^3*x3^3) - 31/(3*x1*x2^3*x3^3) + 
      (-82 - 10*x1 - 2*x1^3)/(3*x2^3*x3^3) - 16/(3*(-1 + x1)*x2^2*x3^3) + 
      6/(x1^2*x2^2*x3^3) + 28/(3*x1*x2^2*x3^3) + (6 - 18*x1 - 2*x1^3)/
       (3*x2^2*x3^3) + 8/(3*(-1 + x1)*x2*x3^3) - 31/(3*x1^3*x2*x3^3) + 
      28/(3*x1^2*x2*x3^3) - 16/(3*x1*x2*x3^3) + (22 + 6*x1 - 2*x1^3)/
       (3*x2*x3^3) + (6 - 18*x2 - 2*x2^3)/(3*x1^2*x3^3) + 
      (-82 - 10*x2 - 2*x2^3)/(3*x1^3*x3^3) + (22 + 6*x2 - 2*x2^3)/
       (3*x1*x3^3) + (54 + 62*x2 + 6*x2^2 - 2*x2^3)/(3*x1^4*x3^3) + 
      (2 - 6*x2 + 2*x2^3)/(3*(-1 + x1)*x3^3) + 12/(x1^5*x3^2) - 
      2/(x1^5*(-1 + x2)*x3^2) + 16/(3*x1^4*(-1 + x2)*x3^2) - 
      16/(3*x1^3*(-1 + x2)*x3^2) + 8/(3*x1^2*(-1 + x2)*x3^2) - 
      2/(3*x1*(-1 + x2)*x3^2) + (-4 + 2*x1 + 2*x1^3)/(3*(-1 + x2)*x3^2) + 
      12/(x2^5*x3^2) - 2/((-1 + x1)*x2^5*x3^2) + 16/(3*(-1 + x1)*x2^4*x3^2) - 
      20/(x1*x2^4*x3^2) + (-82 - 6*x1 + 6*x1^2 - 2*x1^3)/(3*x2^4*x3^2) - 
      16/(3*(-1 + x1)*x2^3*x3^2) - 3/(x1^2*x2^3*x3^2) + 
      103/(3*x1*x2^3*x3^2) + (60 + 6*x1 - 2*x1^3)/(3*x2^3*x3^2) + 
      8/(3*(-1 + x1)*x2^2*x3^2) - 3/(x1^3*x2^2*x3^2) - 16/(x1*x2^2*x3^2) + 
      (-4 - 2*x1 - 2*x1^3)/(3*x2^2*x3^2) - 2/(3*(-1 + x1)*x2*x3^2) - 
      20/(x1^4*x2*x3^2) + 103/(3*x1^3*x2*x3^2) - 16/(x1^2*x2*x3^2) + 
      4/(x1*x2*x3^2) + (-20 - 2*x1 - 2*x1^3)/(3*x2*x3^2) + 
      (-20 - 2*x2 - 2*x2^3)/(3*x1*x3^2) + (-4 - 2*x2 - 2*x2^3)/
       (3*x1^2*x3^2) + (60 + 6*x2 - 2*x2^3)/(3*x1^3*x3^2) + 
      (-82 - 6*x2 + 6*x2^2 - 2*x2^3)/(3*x1^4*x3^2) + 
      (-4 + 2*x2 + 2*x2^3)/(3*(-1 + x1)*x3^2) + (2 - 6*x1 + 6*x1^2 - 2*x1^3)/
       (3*(-1 + x2)^4*x3) + (4 - 6*x1 + 2*x1^3)/(3*(-1 + x2)^3*x3) + 
      (4 - 2*x1 - 2*x1^3)/(3*(-1 + x2)^2*x3) + 4/(3*x1^5*(-1 + x2)*x3) - 
      3/(x1^4*(-1 + x2)*x3) + 8/(3*x1^3*(-1 + x2)*x3) - 
      2/(3*x1^2*(-1 + x2)*x3) + (4*x1 + 4*x1^3)/(3*(-1 + x2)*x3) + 
      4/(3*(-1 + x1)*x2^5*x3) + (4 - 18*x1 + 18*x1^2)/(3*x2^5*x3) - 
      3/((-1 + x1)*x2^4*x3) + 23/(x1^2*x2^4*x3) - 1/(x1*x2^4*x3) + 
      (12 - 36*x1 + 6*x1^2 - 2*x1^3)/(3*x2^4*x3) + 8/(3*(-1 + x1)*x2^3*x3) + 
      62/(3*x1^3*x2^3*x3) - 131/(3*x1^2*x2^3*x3) + 8/(3*x1*x2^3*x3) + 
      (16 + 6*x1 - 2*x1^3)/(3*x2^3*x3) - 2/(3*(-1 + x1)*x2^2*x3) + 
      23/(x1^4*x2^2*x3) - 131/(3*x1^3*x2^2*x3) + 32/(x1^2*x2^2*x3) - 
      2/(x1*x2^2*x3) + (4 - 2*x1 - 2*x1^3)/(3*x2^2*x3) - 1/(x1^4*x2*x3) + 
      8/(3*x1^3*x2*x3) - 2/(x1^2*x2*x3) + (-4*x1 - 4*x1^3)/(3*x2*x3) + 
      (4 - 18*x2 + 18*x2^2)/(3*x1^5*x3) + (-4*x2 - 4*x2^3)/(3*x1*x3) + 
      (4 - 2*x2 - 2*x2^3)/(3*(-1 + x1)^2*x3) + (4 - 2*x2 - 2*x2^3)/
       (3*x1^2*x3) + (16 + 6*x2 - 2*x2^3)/(3*x1^3*x3) + 
      (12 - 36*x2 + 6*x2^2 - 2*x2^3)/(3*x1^4*x3) + 
      (2 - 6*x2 + 6*x2^2 - 2*x2^3)/(3*(-1 + x1)^4*x3) + 
      (4 - 6*x2 + 2*x2^3)/(3*(-1 + x1)^3*x3) + (4*x2 + 4*x2^3)/
       (3*(-1 + x1)*x3) + (8*x3^3)/(3*x1^5*x2^5) + 
      (-32 + 32*x2)/(3*(-1 + x1 + x3)^3) + (-8 + 12*x2 - 4*x2^3)/
       (3*(-1 + x1)*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^3) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*x1^2*(-1 + x1 + x3)^3) + (8 - 12*x2 + 4*x2^3)/
       (3*x1*(-1 + x1 + x3)^3) + (-4 + 6*x2 - 2*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^2) + (4 - 6*x2 + 2*x2^3)/
       (3*x1^2*(-1 + x1 + x3)^2) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)^2) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*x1^3*(-1 + x1 + x3)^2) + (-4*x2 - 4*x2^3)/
       (3*(-1 + x1)*(-1 + x1 + x3)) + (-4 + 6*x2 - 2*x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)) + (4 - 6*x2 + 2*x2^3)/
       (3*x1^3*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)) + (-4 + 2*x2 + 2*x2^3)/
       (3*x1^2*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*(-1 + x1)^4*(-1 + x1 + x3)) + (-2 + 6*x2 - 6*x2^2 + 2*x2^3)/
       (3*x1^4*(-1 + x1 + x3)) + (4*x2 + 4*x2^3)/(3*x1*(-1 + x1 + x3)) + 
      (-32 + 32*x1)/(3*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^3) + (-8 + 12*x1 - 4*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)^3) + (8 - 12*x1 + 4*x1^3)/
       (3*x2*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)^2) + (-4 + 6*x1 - 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^3*(-1 + x2 + x3)^2) + (4 - 6*x1 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)^2) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^4*(-1 + x2 + x3)) + (-4 + 6*x1 - 2*x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) + (-4*x1 - 4*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^4*(-1 + x2 + x3)) + (4 - 6*x1 + 2*x1^3)/
       (3*x2^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)) + (4*x1 + 4*x1^3)/(3*x2*(-1 + x2 + x3)) + 
      (-96 + 96*x3)/(3*x1^3) + (-96 + 96*x3)/(3*x2^3) + 
      (-8 + 16*x1 - 8*x1^2 + 16*x3 - 32*x1*x3 + 16*x1^2*x3)/
       (3*(-1 + x2 + x3)^4) + (-8 + 16*x2 - 8*x2^2 + 16*x3 - 32*x2*x3 + 
        16*x2^2*x3)/(3*(-1 + x1 + x3)^4) + (-23 + 12*x3 - 12*x3^2)/
       (3*x1*x2^5) + (-23 + 12*x3 - 12*x3^2)/(3*x1^5*x2) + 
      (-146 + 212*x1 + 104*x3 - 200*x1*x3 - 24*x3^2 + 48*x1*x3^2)/(3*x2^4) + 
      (-8 + 24*x1 - 24*x1^2 + 8*x1^3 + 16*x3 - 32*x1*x3 + 16*x1^2*x3 - 
        16*x3^2 + 32*x1*x3^2 - 16*x1^2*x3^2)/(3*(-1 + x2 + x3)^5) + 
      (16 - 32*x2 - 32*x3 + 64*x2*x3 + 16*x3^2 - 32*x2*x3^2)/
       (3*(-1 + x1 + x2)^4) + (-146 + 212*x2 + 104*x3 - 200*x2*x3 - 24*x3^2 + 
        48*x2*x3^2)/(3*x1^4) + (-8 + 24*x2 - 24*x2^2 + 8*x2^3 + 16*x3 - 
        32*x2*x3 + 16*x2^2*x3 - 16*x3^2 + 32*x2*x3^2 - 16*x2^2*x3^2)/
       (3*(-1 + x1 + x3)^5) + (16 - 32*x2 + 32*x2^2 - 48*x3 + 64*x2*x3 - 
        64*x2^2*x3 + 48*x3^2 - 32*x2*x3^2 + 32*x2^2*x3^2 - 16*x3^3)/
       (3*(-1 + x1 + x2)^5) + (-8*x3 - 8*x3^3)/(3*(-1 + x1)*x2) + 
      (-8*x3 - 8*x3^3)/(3*x1*(-1 + x1 + x2)) + (-16 + 24*x3 - 8*x3^3)/
       (3*x1*(-1 + x1 + x2)^3) + (8 - 4*x3 - 4*x3^3)/(3*(-1 + x1)*x2^2) + 
      (8 - 4*x3 - 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)) + 
      (8 - 4*x3 - 4*x3^3)/(3*x1^2*(-1 + x1 + x2)) + (-10 + 12*x3 - 4*x3^3)/
       (3*(-1 + x1)*x2^3) + (-8 + 12*x3 - 4*x3^3)/(3*(-1 + x1)^3*x2) + 
      (-8 + 12*x3 - 4*x3^3)/(3*x1^2*(-1 + x1 + x2)^2) + 
      (-8 + 12*x3 - 4*x3^3)/(3*x1^3*(-1 + x1 + x2)) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*x1^2*(-1 + x1 + x2)^3) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*x1^3*(-1 + x1 + x2)^2) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)^4*(-1 + x1 + x2)) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*x1^4*(-1 + x1 + x2)) + 
      (6 - 12*x3 + 12*x3^2 - 4*x3^3)/(3*(-1 + x1)*x2^4) + 
      (-38 - 12*x3 + 4*x3^3)/(3*x1*x2^3) + (-38 - 12*x3 + 4*x3^3)/
       (3*x1^3*x2) + (8 - 12*x3 + 4*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (8 - 12*x3 + 4*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (-8 + 4*x3 + 4*x3^3)/(3*(-1 + x1)^2*x2) + (8 + 4*x3 + 4*x3^3)/
       (3*x1^2*x2^2) + (16 + 4*x3 + 4*x3^3)/(3*x1*x2^2) + 
      (16 + 4*x3 + 4*x3^3)/(3*x1^2*x2) + (-66 + 12*x3 + 4*x3^3)/
       (3*x1^2*x2^3) + (-66 + 12*x3 + 4*x3^3)/(3*x1^3*x2^2) + 
      (164 + 20*x3 + 4*x3^3)/(3*x1^3*x2^3) + (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/
       (3*(-1 + x1)^4*x2) + (-78 - 76*x3 + 6*x3^2 + 4*x3^3)/(3*x1^3*x2^4) + 
      (-78 - 76*x3 + 6*x3^2 + 4*x3^3)/(3*x1^4*x2^3) + 
      (86 - 42*x3 + 6*x3^2 + 4*x3^3)/(3*x1^2*x2^4) + 
      (86 - 42*x3 + 6*x3^2 + 4*x3^3)/(3*x1^4*x2^2) + 
      (-12 + 88*x3 + 12*x3^2 + 4*x3^3)/(3*x1^4*x2^4) + 
      (72 - 54*x3 + 24*x3^2 + 4*x3^3)/(3*x1*x2^4) + 
      (72 - 54*x3 + 24*x3^2 + 4*x3^3)/(3*x1^4*x2) + 
      (2 + 2*x3 - 34*x3^2 + 6*x3^3)/(3*x1^4*x2^5) + 
      (2 + 2*x3 - 34*x3^2 + 6*x3^3)/(3*x1^5*x2^4) + 
      (-39 + 36*x3 - 24*x3^2 + 6*x3^3)/(3*x1^2*x2^5) + 
      (-39 + 36*x3 - 24*x3^2 + 6*x3^3)/(3*x1^5*x2^2) + 
      (-8 + 56*x3 - 24*x3^2 + 6*x3^3)/(3*x1^3*x2^5) + 
      (-8 + 56*x3 - 24*x3^2 + 6*x3^3)/(3*x1^5*x2^3) + 
      (16 - 24*x3 + 8*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)^3) + 
      (8*x3 + 8*x3^3)/(3*x1*x2) + (8*x3 + 8*x3^3)/
       (3*(-1 + x1)*(-1 + x1 + x2)) + (-294 + 702*x1 - 444*x1^2 + 762*x3 - 
        1632*x1*x3 + 966*x1^2*x3 - 444*x3^2 + 894*x1*x3^2 - 522*x1^2*x3^2 + 
        24*x3^3)/(3*x2^5) + (-294 + 702*x2 - 444*x2^2 + 762*x3 - 1632*x2*x3 + 
        966*x2^2*x3 - 444*x3^2 + 894*x2*x3^2 - 522*x2^2*x3^2 + 24*x3^3)/
       (3*x1^5) + (-135*x1 + 360*x1^2 - 225*x1^3 - 135*x3 + 1080*x1*x3 - 
        2025*x1^2*x3 + 1080*x1^3*x3 + 360*x3^2 - 2025*x1*x3^2 + 
        3240*x1^2*x3^2 - 1575*x1^3*x3^2 - 225*x3^3 + 1080*x1*x3^3 - 
        1575*x1^2*x3^3 + 720*x1^3*x3^3)/(3*x2^6) + 
      (-135*x2 + 360*x2^2 - 225*x2^3 - 135*x3 + 1080*x2*x3 - 2025*x2^2*x3 + 
        1080*x2^3*x3 + 360*x3^2 - 2025*x2*x3^2 + 3240*x2^2*x3^2 - 
        1575*x2^3*x3^2 - 225*x3^3 + 1080*x2*x3^3 - 1575*x2^2*x3^3 + 
        720*x2^3*x3^3)/(3*x1^6))*g[4] + 
    (2/(3*x1^5*(-1 + x2)) - 4/(3*x1^4*(-1 + x2)) + 4/(3*x1^3*(-1 + x2)) - 
      1/(3*(-1 + x1)*x2^5) + 12/(x1^5*x2^2) + (-96 + 96*x2)/(3*x1^3) + 
      (192 - 96*x1 - 96*x3)/(3*x2^3) + (4 - 40*x3)/(3*x1^5*x2^3) - 
      1/(3*x1^5*(-1 + x3)) + 2/(3*x1^4*(-1 + x3)) - 2/(3*x1^3*(-1 + x3)) - 
      1/(3*x2^5*(-1 + x3)) - 1/(3*x1^4*x2^5*(-1 + x3)) + 
      4/(3*x1^3*x2^5*(-1 + x3)) - 2/(x1^2*x2^5*(-1 + x3)) + 
      4/(3*x1*x2^5*(-1 + x3)) + 2/(3*x2^4*(-1 + x3)) - 
      1/(3*x1^5*x2^4*(-1 + x3)) + 2/(x1^4*x2^4*(-1 + x3)) - 
      14/(3*x1^3*x2^4*(-1 + x3)) + 16/(3*x1^2*x2^4*(-1 + x3)) - 
      3/(x1*x2^4*(-1 + x3)) - 2/(3*x2^3*(-1 + x3)) + 
      4/(3*x1^5*x2^3*(-1 + x3)) - 14/(3*x1^4*x2^3*(-1 + x3)) + 
      20/(3*x1^3*x2^3*(-1 + x3)) - 16/(3*x1^2*x2^3*(-1 + x3)) + 
      8/(3*x1*x2^3*(-1 + x3)) - 2/(x1^5*x2^2*(-1 + x3)) + 
      16/(3*x1^4*x2^2*(-1 + x3)) - 16/(3*x1^3*x2^2*(-1 + x3)) + 
      8/(3*x1^2*x2^2*(-1 + x3)) - 2/(3*x1*x2^2*(-1 + x3)) + 
      4/(3*x1^5*x2*(-1 + x3)) - 3/(x1^4*x2*(-1 + x3)) + 
      8/(3*x1^3*x2*(-1 + x3)) - 2/(3*x1^2*x2*(-1 + x3)) + 
      (-135*x1 + 360*x1^2 - 225*x1^3 - 135*x2 + 1080*x1*x2 - 2025*x1^2*x2 + 
        1080*x1^3*x2 + 360*x2^2 - 2025*x1*x2^2 + 3240*x1^2*x2^2 - 
        1575*x1^3*x2^2 - 225*x2^3 + 1080*x1*x2^3 - 1575*x1^2*x2^3 + 
        720*x1^3*x2^3)/(3*x3^6) - 1/(3*(-1 + x1)*x3^5) + 
      2/(3*(-1 + x2)*x3^5) + 2/(3*x1^4*(-1 + x2)*x3^5) - 
      8/(3*x1^3*(-1 + x2)*x3^5) + 4/(x1^2*(-1 + x2)*x3^5) - 
      8/(3*x1*(-1 + x2)*x3^5) - (4*x1^3)/(3*x2^5*x3^5) - 
      1/(3*(-1 + x1)*x2^4*x3^5) + (-1 - x1 + 20*x1^2)/(3*x2^4*x3^5) + 
      (4 - 40*x1)/(3*x2^3*x3^5) + 4/(3*(-1 + x1)*x2^3*x3^5) + 
      12/(x2^2*x3^5) - 2/((-1 + x1)*x2^2*x3^5) + 4/(3*(-1 + x1)*x2*x3^5) + 
      (4 - 18*x1 + 18*x1^2)/(3*x2*x3^5) + (8*x2^3)/(3*x1^5*x3^5) + 
      (-23 + 12*x2 - 12*x2^2)/(3*x1*x3^5) + (2 + 2*x2 - 34*x2^2 + 6*x2^3)/
       (3*x1^4*x3^5) + (-39 + 36*x2 - 24*x2^2 + 6*x2^3)/(3*x1^2*x3^5) + 
      (-8 + 56*x2 - 24*x2^2 + 6*x2^3)/(3*x1^3*x3^5) + 
      (-294 + 702*x1 - 444*x1^2 + 762*x2 - 1632*x1*x2 + 966*x1^2*x2 - 
        444*x2^2 + 894*x1*x2^2 - 522*x1^2*x2^2 + 24*x2^3)/(3*x3^5) + 
      2/(3*x1^5*(-1 + x2)*x3^4) - 4/(x1^4*(-1 + x2)*x3^4) + 
      28/(3*x1^3*(-1 + x2)*x3^4) - 32/(3*x1^2*(-1 + x2)*x3^4) + 
      6/(x1*(-1 + x2)*x3^4) + (-6 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)*x3^4) - 1/(3*(-1 + x1)*x2^5*x3^4) + 
      (-1 - x1 + 14*x1^2 - 6*x1^3)/(3*x2^5*x3^4) + 2/((-1 + x1)*x2^4*x3^4) + 
      (6 - 44*x1 - 6*x1^2 - 2*x1^3)/(3*x2^4*x3^4) - 
      14/(3*(-1 + x1)*x2^3*x3^4) + (54 + 62*x1 + 6*x1^2 - 2*x1^3)/
       (3*x2^3*x3^4) + 16/(3*(-1 + x1)*x2^2*x3^4) - 20/(x1*x2^2*x3^4) + 
      (-82 - 6*x1 + 6*x1^2 - 2*x1^3)/(3*x2^2*x3^4) - 3/((-1 + x1)*x2*x3^4) + 
      23/(x1^2*x2*x3^4) - 1/(x1*x2*x3^4) + (12 - 36*x1 + 6*x1^2 - 2*x1^3)/
       (3*x2*x3^4) + (-146 + 212*x1 + 104*x2 - 200*x1*x2 - 24*x2^2 + 
        48*x1*x2^2)/(3*x3^4) + (6 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*(-1 + x1)*x3^4) + (-78 - 76*x2 + 6*x2^2 + 4*x2^3)/(3*x1^3*x3^4) + 
      (86 - 42*x2 + 6*x2^2 + 4*x2^3)/(3*x1^2*x3^4) + 
      (-12 + 88*x2 + 12*x2^2 + 4*x2^3)/(3*x1^4*x3^4) + 
      (72 - 54*x2 + 24*x2^2 + 4*x2^3)/(3*x1*x3^4) + 
      (2 + 2*x2 - 34*x2^2 + 6*x2^3)/(3*x1^5*x3^4) - 
      8/(3*x1^5*(-1 + x2)*x3^3) + 28/(3*x1^4*(-1 + x2)*x3^3) - 
      40/(3*x1^3*(-1 + x2)*x3^3) + 32/(3*x1^2*(-1 + x2)*x3^3) - 
      16/(3*x1*(-1 + x2)*x3^3) + (8 - 6*x1 + 2*x1^3)/(3*(-1 + x2)*x3^3) + 
      4/(3*(-1 + x1)*x2^5*x3^3) + (4 - 16*x1 + 24*x1^2 - 6*x1^3)/
       (3*x2^5*x3^3) - 14/(3*(-1 + x1)*x2^4*x3^3) + 
      (24 + 14*x1 - 12*x1^2 - 2*x1^3)/(3*x2^4*x3^3) + 
      20/(3*(-1 + x1)*x2^3*x3^3) - 31/(3*x1*x2^3*x3^3) + 
      (-82 - 10*x1 - 2*x1^3)/(3*x2^3*x3^3) - 16/(3*(-1 + x1)*x2^2*x3^3) - 
      3/(x1^2*x2^2*x3^3) + 103/(3*x1*x2^2*x3^3) + (60 + 6*x1 - 2*x1^3)/
       (3*x2^2*x3^3) + 8/(3*(-1 + x1)*x2*x3^3) + 62/(3*x1^3*x2*x3^3) - 
      131/(3*x1^2*x2*x3^3) + 8/(3*x1*x2*x3^3) + (16 + 6*x1 - 2*x1^3)/
       (3*x2*x3^3) + (-96 + 96*x2)/(3*x3^3) + (-10 + 12*x2 - 4*x2^3)/
       (3*(-1 + x1)*x3^3) + (-38 - 12*x2 + 4*x2^3)/(3*x1*x3^3) + 
      (-66 + 12*x2 + 4*x2^3)/(3*x1^2*x3^3) + (164 + 20*x2 + 4*x2^3)/
       (3*x1^3*x3^3) + (-78 - 76*x2 + 6*x2^2 + 4*x2^3)/(3*x1^4*x3^3) + 
      (-8 + 56*x2 - 24*x2^2 + 6*x2^3)/(3*x1^5*x3^3) + 
      4/(x1^5*(-1 + x2)*x3^2) - 32/(3*x1^4*(-1 + x2)*x3^2) + 
      32/(3*x1^3*(-1 + x2)*x3^2) - 16/(3*x1^2*(-1 + x2)*x3^2) + 
      4/(3*x1*(-1 + x2)*x3^2) + (-4 + 2*x1 + 2*x1^3)/(3*(-1 + x2)*x3^2) - 
      2/((-1 + x1)*x2^5*x3^2) + (3 - 36*x1 + 24*x1^2 - 6*x1^3)/
       (3*x2^5*x3^2) + 16/(3*(-1 + x1)*x2^4*x3^2) - 3/(x1*x2^4*x3^2) + 
      (-4 + 48*x1 - 12*x1^2 - 2*x1^3)/(3*x2^4*x3^2) - 
      16/(3*(-1 + x1)*x2^3*x3^2) + 6/(x1^2*x2^3*x3^2) + 28/(3*x1*x2^3*x3^2) + 
      (6 - 18*x1 - 2*x1^3)/(3*x2^3*x3^2) + 8/(3*(-1 + x1)*x2^2*x3^2) - 
      3/(x1^3*x2^2*x3^2) - 16/(x1*x2^2*x3^2) + (-4 - 2*x1 - 2*x1^3)/
       (3*x2^2*x3^2) - 2/(3*(-1 + x1)*x2*x3^2) + 23/(x1^4*x2*x3^2) - 
      131/(3*x1^3*x2*x3^2) + 32/(x1^2*x2*x3^2) - 2/(x1*x2*x3^2) + 
      (4 - 2*x1 - 2*x1^3)/(3*x2*x3^2) + (8 - 4*x2 - 4*x2^3)/
       (3*(-1 + x1)*x3^2) + (8 + 4*x2 + 4*x2^3)/(3*x1^2*x3^2) + 
      (16 + 4*x2 + 4*x2^3)/(3*x1*x3^2) + (-66 + 12*x2 + 4*x2^3)/
       (3*x1^3*x3^2) + (86 - 42*x2 + 6*x2^2 + 4*x2^3)/(3*x1^4*x3^2) + 
      (-39 + 36*x2 - 24*x2^2 + 6*x2^3)/(3*x1^5*x3^2) + 
      (2 - 6*x1 + 6*x1^2 - 2*x1^3)/(3*(-1 + x2)^4*x3) + 
      (4 - 6*x1 + 2*x1^3)/(3*(-1 + x2)^3*x3) + (4 - 2*x1 - 2*x1^3)/
       (3*(-1 + x2)^2*x3) - 8/(3*x1^5*(-1 + x2)*x3) + 6/(x1^4*(-1 + x2)*x3) - 
      16/(3*x1^3*(-1 + x2)*x3) + 4/(3*x1^2*(-1 + x2)*x3) + 
      (4*x1 + 4*x1^3)/(3*(-1 + x2)*x3) + 4/(3*(-1 + x1)*x2^5*x3) + 
      (19 + 6*x1 - 6*x1^2)/(3*x2^5*x3) - 3/((-1 + x1)*x2^4*x3) - 
      3/(x1^2*x2^4*x3) + 2/(x1*x2^4*x3) + (-84 + 90*x1 - 30*x1^2 - 2*x1^3)/
       (3*x2^4*x3) + 8/(3*(-1 + x1)*x2^3*x3) - 31/(3*x1^3*x2^3*x3) + 
      28/(3*x1^2*x2^3*x3) - 16/(3*x1*x2^3*x3) + (22 + 6*x1 - 2*x1^3)/
       (3*x2^3*x3) - 2/(3*(-1 + x1)*x2^2*x3) - 20/(x1^4*x2^2*x3) + 
      103/(3*x1^3*x2^2*x3) - 16/(x1^2*x2^2*x3) + 4/(x1*x2^2*x3) + 
      (-20 - 2*x1 - 2*x1^3)/(3*x2^2*x3) - 1/(x1^4*x2*x3) + 8/(3*x1^3*x2*x3) - 
      2/(x1^2*x2*x3) + (-4*x1 - 4*x1^3)/(3*x2*x3) + (-23 + 12*x2 - 12*x2^2)/
       (3*x1^5*x3) + (-8*x2 - 8*x2^3)/(3*(-1 + x1)*x3) + 
      (-8 + 12*x2 - 4*x2^3)/(3*(-1 + x1)^3*x3) + (-38 - 12*x2 + 4*x2^3)/
       (3*x1^3*x3) + (-8 + 4*x2 + 4*x2^3)/(3*(-1 + x1)^2*x3) + 
      (16 + 4*x2 + 4*x2^3)/(3*x1^2*x3) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/
       (3*(-1 + x1)^4*x3) + (72 - 54*x2 + 24*x2^2 + 4*x2^3)/(3*x1^4*x3) + 
      (8*x2 + 8*x2^3)/(3*x1*x3) - (4*x3^3)/(3*x1^5*x2^5) + 
      (64 - 64*x2)/(3*(-1 + x1 + x3)^3) + (-16 + 24*x2 - 8*x2^3)/
       (3*x1*(-1 + x1 + x3)^3) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^3) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*x1^2*(-1 + x1 + x3)^3) + (16 - 24*x2 + 8*x2^3)/
       (3*(-1 + x1)*(-1 + x1 + x3)^3) + (-8 + 12*x2 - 4*x2^3)/
       (3*x1^2*(-1 + x1 + x3)^2) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)^2) + (4 - 12*x2 + 12*x2^2 - 4*x2^3)/
       (3*x1^3*(-1 + x1 + x3)^2) + (8 - 12*x2 + 4*x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^2) + (-8*x2 - 8*x2^3)/
       (3*x1*(-1 + x1 + x3)) + (8 - 4*x2 - 4*x2^3)/(3*(-1 + x1)^2*
        (-1 + x1 + x3)) + (8 - 4*x2 - 4*x2^3)/(3*x1^2*(-1 + x1 + x3)) + 
      (-8 + 12*x2 - 4*x2^3)/(3*x1^3*(-1 + x1 + x3)) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*(-1 + x1)^4*(-1 + x1 + x3)) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(3*x1^4*(-1 + x1 + x3)) + 
      (8 - 12*x2 + 4*x2^3)/(3*(-1 + x1)^3*(-1 + x1 + x3)) + 
      (8*x2 + 8*x2^3)/(3*(-1 + x1)*(-1 + x1 + x3)) + 
      (-32 + 32*x1)/(3*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^3) + (-8 + 12*x1 - 4*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)^3) + (8 - 12*x1 + 4*x1^3)/
       (3*x2*(-1 + x2 + x3)^3) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)^2) + (-4 + 6*x1 - 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^3*(-1 + x2 + x3)^2) + (4 - 6*x1 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)^2) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*(-1 + x2)^4*(-1 + x2 + x3)) + (-4 + 6*x1 - 2*x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) + (-4*x1 - 4*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)) + (-2 + 6*x1 - 6*x1^2 + 2*x1^3)/
       (3*x2^4*(-1 + x2 + x3)) + (4 - 6*x1 + 2*x1^3)/
       (3*x2^3*(-1 + x2 + x3)) + (-4 + 2*x1 + 2*x1^3)/
       (3*x2^2*(-1 + x2 + x3)) + (4*x1 + 4*x1^3)/(3*x2*(-1 + x2 + x3)) + 
      (-32 + 32*x3)/(3*(-1 + x1 + x2)^3) + (-8 + 16*x1 - 8*x1^2 + 16*x3 - 
        32*x1*x3 + 16*x1^2*x3)/(3*(-1 + x2 + x3)^4) + 
      (16 - 32*x2 + 16*x2^2 - 32*x3 + 64*x2*x3 - 32*x2^2*x3)/
       (3*(-1 + x1 + x3)^4) + (-146 + 104*x2 - 24*x2^2 + 212*x3 - 200*x2*x3 + 
        48*x2^2*x3)/(3*x1^4) + (19 + 6*x3 - 6*x3^2)/(3*x1*x2^5) + 
      (4 - 18*x3 + 18*x3^2)/(3*x1^5*x2) + (-1 - x3 + 20*x3^2)/(3*x1^5*x2^4) + 
      (292 - 316*x1 + 24*x1^2 - 316*x3 + 400*x1*x3 - 48*x1^2*x3 + 24*x3^2 - 
        48*x1*x3^2)/(3*x2^4) + (-8 + 24*x1 - 24*x1^2 + 8*x1^3 + 16*x3 - 
        32*x1*x3 + 16*x1^2*x3 - 16*x3^2 + 32*x1*x3^2 - 16*x1^2*x3^2)/
       (3*(-1 + x2 + x3)^5) + (-8 + 16*x2 + 16*x3 - 32*x2*x3 - 8*x3^2 + 
        16*x2*x3^2)/(3*(-1 + x1 + x2)^4) + 
      (-294 + 762*x2 - 444*x2^2 + 24*x2^3 + 702*x3 - 1632*x2*x3 + 
        894*x2^2*x3 - 444*x3^2 + 966*x2*x3^2 - 522*x2^2*x3^2)/(3*x1^5) + 
      (16 - 48*x2 + 48*x2^2 - 16*x2^3 - 32*x3 + 64*x2*x3 - 32*x2^2*x3 + 
        32*x3^2 - 64*x2*x3^2 + 32*x2^2*x3^2)/(3*(-1 + x1 + x3)^5) + 
      (588 - 1464*x1 + 888*x1^2 - 24*x1^3 - 1464*x3 + 3264*x1*x3 - 
        1860*x1^2*x3 + 888*x3^2 - 1860*x1*x3^2 + 1044*x1^2*x3^2 - 24*x3^3)/
       (3*x2^5) + (-1 - x3 + 14*x3^2 - 6*x3^3)/(3*x1^4*x2^5) + 
      (3 - 36*x3 + 24*x3^2 - 6*x3^3)/(3*x1^2*x2^5) + 
      (4 - 16*x3 + 24*x3^2 - 6*x3^3)/(3*x1^3*x2^5) + 
      (-4*x3 - 4*x3^3)/(3*x1*x2) + (-4*x3 - 4*x3^3)/
       (3*(-1 + x1)*(-1 + x1 + x2)) + (-8 + 12*x3 - 4*x3^3)/
       (3*(-1 + x1)*(-1 + x1 + x2)^3) + (6 - 18*x3 - 2*x3^3)/(3*x1^2*x2^3) + 
      (-82 - 10*x3 - 2*x3^3)/(3*x1^3*x2^3) + (-20 - 2*x3 - 2*x3^3)/
       (3*x1*x2^2) + (-4 - 2*x3 - 2*x3^3)/(3*x1^2*x2^2) + 
      (4 - 2*x3 - 2*x3^3)/(3*(-1 + x1)^2*x2) + (4 - 2*x3 - 2*x3^3)/
       (3*x1^2*x2) + (-4 + 6*x3 - 2*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-4 + 6*x3 - 2*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (16 + 6*x3 - 2*x3^3)/(3*x1^3*x2) + (22 + 6*x3 - 2*x3^3)/(3*x1*x2^3) + 
      (60 + 6*x3 - 2*x3^3)/(3*x1^3*x2^2) + (-84 + 90*x3 - 30*x3^2 - 2*x3^3)/
       (3*x1*x2^4) + (24 + 14*x3 - 12*x3^2 - 2*x3^3)/(3*x1^3*x2^4) + 
      (-4 + 48*x3 - 12*x3^2 - 2*x3^3)/(3*x1^2*x2^4) + 
      (6 - 44*x3 - 6*x3^2 - 2*x3^3)/(3*x1^4*x2^4) + 
      (12 - 36*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2) + 
      (-82 - 6*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2^2) + 
      (2 - 6*x3 + 6*x3^2 - 2*x3^3)/(3*(-1 + x1)^4*x2) + 
      (54 + 62*x3 + 6*x3^2 - 2*x3^3)/(3*x1^4*x2^3) + 
      (2 - 6*x3 + 2*x3^3)/(3*(-1 + x1)*x2^3) + (4 - 6*x3 + 2*x3^3)/
       (3*(-1 + x1)^3*x2) + (4 - 6*x3 + 2*x3^3)/(3*x1^2*(-1 + x1 + x2)^2) + 
      (4 - 6*x3 + 2*x3^3)/(3*x1^3*(-1 + x1 + x2)) + (-4 + 2*x3 + 2*x3^3)/
       (3*(-1 + x1)*x2^2) + (-4 + 2*x3 + 2*x3^3)/(3*(-1 + x1)^2*
        (-1 + x1 + x2)) + (-4 + 2*x3 + 2*x3^3)/(3*x1^2*(-1 + x1 + x2)) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*x1^2*(-1 + x1 + x2)^3) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*x1^3*(-1 + x1 + x2)^2) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)^4*(-1 + x1 + x2)) + 
      (-2 + 6*x3 - 6*x3^2 + 2*x3^3)/(3*x1^4*(-1 + x1 + x2)) + 
      (6*x3 - 6*x3^2 + 2*x3^3)/(3*(-1 + x1)*x2^4) + (8 - 12*x3 + 4*x3^3)/
       (3*x1*(-1 + x1 + x2)^3) + (4*x3 + 4*x3^3)/(3*(-1 + x1)*x2) + 
      (4*x3 + 4*x3^3)/(3*x1*(-1 + x1 + x2)) + 
      (-8 + 16*x2 - 16*x2^2 + 24*x3 - 32*x2*x3 + 32*x2^2*x3 - 24*x3^2 + 
        16*x2*x3^2 - 16*x2^2*x3^2 + 8*x3^3)/(3*(-1 + x1 + x2)^5) + 
      (270*x1 - 720*x1^2 + 450*x1^3 + 270*x3 - 2160*x1*x3 + 4050*x1^2*x3 - 
        2160*x1^3*x3 - 720*x3^2 + 4050*x1*x3^2 - 6480*x1^2*x3^2 + 
        3150*x1^3*x3^2 + 450*x3^3 - 2160*x1*x3^3 + 3150*x1^2*x3^3 - 
        1440*x1^3*x3^3)/(3*x2^6) + (-135*x2 + 360*x2^2 - 225*x2^3 - 135*x3 + 
        1080*x2*x3 - 2025*x2^2*x3 + 1080*x2^3*x3 + 360*x3^2 - 2025*x2*x3^2 + 
        3240*x2^2*x3^2 - 1575*x2^3*x3^2 - 225*x3^3 + 1080*x2*x3^3 - 
        1575*x2^2*x3^3 + 720*x2^3*x3^3)/(3*x1^6))*g[5] + 
    s2*(-2/(3*x1^4*x2^5) - 2/(3*x1^5*x2^4) + 8/(3*x1^4*x2^4) + 
      4/(x1^3*(-1 + x3)) - 2/(3*x1^4*x2^5*(-1 + x3)) + 
      2/(x1^3*x2^5*(-1 + x3)) - 2/(x1^2*x2^5*(-1 + x3)) - 
      4/(3*x1*x2^5*(-1 + x3)) + (18 - 18*x1 + 6*x1^2)/(3*x2^5*(-1 + x3)) - 
      2/(3*x1^5*x2^4*(-1 + x3)) + 8/(3*x1^4*x2^4*(-1 + x3)) - 
      14/(3*x1^3*x2^4*(-1 + x3)) + 4/(x1^2*x2^4*(-1 + x3)) + 
      8/(3*x1*x2^4*(-1 + x3)) + (-24 + 12*x1)/(3*x2^4*(-1 + x3)) + 
      4/(x2^3*(-1 + x3)) + 2/(x1^5*x2^3*(-1 + x3)) - 
      14/(3*x1^4*x2^3*(-1 + x3)) + 4/(x1^3*x2^3*(-1 + x3)) - 
      8/(3*x1^2*x2^3*(-1 + x3)) - 8/(3*x1*x2^3*(-1 + x3)) - 
      2/(x1^5*x2^2*(-1 + x3)) + 4/(x1^4*x2^2*(-1 + x3)) - 
      8/(3*x1^3*x2^2*(-1 + x3)) - 4/(3*x1^5*x2*(-1 + x3)) + 
      8/(3*x1^4*x2*(-1 + x3)) - 8/(3*x1^3*x2*(-1 + x3)) + 
      (-24 + 12*x2)/(3*x1^4*(-1 + x3)) + (18 - 18*x2 + 6*x2^2)/
       (3*x1^5*(-1 + x3)) - 12/(x1^3*x3^5) + 1/(3*x1^4*(-1 + x2)*x3^5) - 
      1/(x1^3*(-1 + x2)*x3^5) + 1/(x1^2*(-1 + x2)*x3^5) - 
      1/(3*x1*(-1 + x2)*x3^5) - (2*x1^2)/(x2^5*x3^5) + 
      1/(3*(-1 + x1)*x2^4*x3^5) + (1 + 24*x1)/(3*x2^4*x3^5) - 
      12/(x2^3*x3^5) - 1/((-1 + x1)*x2^3*x3^5) + 1/((-1 + x1)*x2^2*x3^5) + 
      16/(3*x1*x2^2*x3^5) - 1/(3*(-1 + x1)*x2*x3^5) + 16/(3*x1^2*x2*x3^5) + 
      2/(3*x1*x2*x3^5) - (2*x2^2)/(x1^5*x3^5) + (1 + 24*x2)/(3*x1^4*x3^5) + 
      18/(x1^3*x3^4) + (-40 - 12*x2)/(3*x1^4*x3^4) + 
      1/(3*x1^5*(-1 + x2)*x3^4) - 4/(3*x1^4*(-1 + x2)*x3^4) + 
      7/(3*x1^3*(-1 + x2)*x3^4) - 2/(x1^2*(-1 + x2)*x3^4) + 
      2/(3*x1*(-1 + x2)*x3^4) + 1/(3*(-1 + x1)*x2^5*x3^4) + 
      (1 + 18*x1 - 6*x1^2)/(3*x2^5*x3^4) + (-40 - 12*x1)/(3*x2^4*x3^4) - 
      4/(3*(-1 + x1)*x2^4*x3^4) + 18/(x2^3*x3^4) + 
      7/(3*(-1 + x1)*x2^3*x3^4) + 31/(3*x1*x2^3*x3^4) - 
      2/((-1 + x1)*x2^2*x3^4) - 8/(x1^2*x2^2*x3^4) - 32/(3*x1*x2^2*x3^4) + 
      2/(3*(-1 + x1)*x2*x3^4) + 31/(3*x1^3*x2*x3^4) - 32/(3*x1^2*x2*x3^4) - 
      4/(3*x1*x2*x3^4) + (1 + 18*x2 - 6*x2^2)/(3*x1^5*x3^4) - 4/(x1^3*x3^3) + 
      (24 - 12*x2)/(3*x1^4*x3^3) - 1/(x1^5*(-1 + x2)*x3^3) + 
      7/(3*x1^4*(-1 + x2)*x3^3) - 2/(x1^3*(-1 + x2)*x3^3) + 
      4/(3*x1^2*(-1 + x2)*x3^3) - 2/(3*x1*(-1 + x2)*x3^3) - 
      1/((-1 + x1)*x2^5*x3^3) + (-18 + 18*x1 - 6*x1^2)/(3*x2^5*x3^3) + 
      (24 - 12*x1)/(3*x2^4*x3^3) + 7/(3*(-1 + x1)*x2^4*x3^3) + 
      7/(3*x1*x2^4*x3^3) - 4/(x2^3*x3^3) - 2/((-1 + x1)*x2^3*x3^3) - 
      13/(3*x1^2*x2^3*x3^3) - 32/(3*x1*x2^3*x3^3) + 
      4/(3*(-1 + x1)*x2^2*x3^3) - 13/(3*x1^3*x2^2*x3^3) + 
      34/(3*x1^2*x2^2*x3^3) + 22/(3*x1*x2^2*x3^3) - 2/(3*(-1 + x1)*x2*x3^3) + 
      7/(3*x1^4*x2*x3^3) - 32/(3*x1^3*x2*x3^3) + 22/(3*x1^2*x2*x3^3) + 
      4/(3*x1*x2*x3^3) + (-18 + 18*x2 - 6*x2^2)/(3*x1^5*x3^3) - 
      4/(x1^3*x3^2) + (24 - 12*x2)/(3*x1^4*x3^2) + 1/(x1^5*(-1 + x2)*x3^2) - 
      2/(x1^4*(-1 + x2)*x3^2) + 4/(3*x1^3*(-1 + x2)*x3^2) + 
      1/((-1 + x1)*x2^5*x3^2) + 1/(3*x1*x2^5*x3^2) + 
      (-18 + 18*x1 - 6*x1^2)/(3*x2^5*x3^2) + (24 - 12*x1)/(3*x2^4*x3^2) - 
      2/((-1 + x1)*x2^4*x3^2) + 4/(x1^2*x2^4*x3^2) - 2/(3*x1*x2^4*x3^2) - 
      4/(x2^3*x3^2) + 4/(3*(-1 + x1)*x2^3*x3^2) + 14/(3*x1^3*x2^3*x3^2) - 
      11/(3*x1^2*x2^3*x3^2) + 4/(3*x1*x2^3*x3^2) - 4/(x1^4*x2^2*x3^2) + 
      1/(3*x1^3*x2^2*x3^2) - 8/(3*x1^2*x2^2*x3^2) - 47/(3*x1^5*x2*x3^2) + 
      34/(3*x1^4*x2*x3^2) + 4/(3*x1^3*x2*x3^2) + (-18 + 18*x2 - 6*x2^2)/
       (3*x1^5*x3^2) - 4/(x1^3*x3) + (24 - 12*x2)/(3*x1^4*x3) - 
      1/(3*x1^5*(-1 + x2)*x3) + 2/(3*x1^4*(-1 + x2)*x3) - 
      2/(3*x1^3*(-1 + x2)*x3) - 1/(3*(-1 + x1)*x2^5*x3) + 
      7/(3*x1^2*x2^5*x3) + 5/(3*x1*x2^5*x3) + (-18 + 18*x1 - 6*x1^2)/
       (3*x2^5*x3) + (24 - 12*x1)/(3*x2^4*x3) + 2/(3*(-1 + x1)*x2^4*x3) - 
      8/(3*x1^3*x2^4*x3) - 14/(3*x1^2*x2^4*x3) - 10/(3*x1*x2^4*x3) - 
      4/(x2^3*x3) - 2/(3*(-1 + x1)*x2^3*x3) - 20/(3*x1^4*x2^3*x3) + 
      16/(3*x1^3*x2^3*x3) + 10/(3*x1^2*x2^3*x3) + 10/(3*x1*x2^3*x3) - 
      77/(3*x1^5*x2^2*x3) + 94/(3*x1^4*x2^2*x3) - 38/(3*x1^3*x2^2*x3) - 
      100/(x1^6*x2*x3) + 413/(3*x1^5*x2*x3) - 202/(3*x1^4*x2*x3) + 
      14/(x1^3*x2*x3) + (-18 + 18*x2 - 6*x2^2)/(3*x1^5*x3) - 
      200/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 672/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 672/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      832/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 128/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 4/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      40/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 256/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-720 - 408*x3)/
       (3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-168 - 108*x3)/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-912 - 32*x3)/(3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-12 - 12*x3)/(3*x1^3*x2^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      20/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-72 - 36*x2)/(3*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (16*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 64/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-612 - 408*x2)/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-480 - 32*x2)/(3*x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (100*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (972 + 192*x2)/(3*x1^4*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (4*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (28*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (100*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (264 + 48*x3)/(3*x1^3*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (1332 + 192*x3)/(3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)))*g[6] + 
    s2*(4/(x1^3*(-1 + x2)) - 12/(x1^3*x2^5) + 18/(x1^3*x2^4) - 
      4/(x1^3*x2^3) - 4/(x1^3*x2^2) - 4/(x1^3*x2) + 
      (-40 - 12*x3)/(3*x1^4*x2^4) + (24 - 12*x3)/(3*x1^4*x2^3) + 
      (24 - 12*x3)/(3*x1^4*x2^2) + (24 - 12*x3)/(3*x1^4*x2) + 
      1/(3*x1^4*x2^5*(-1 + x3)) - 1/(x1^3*x2^5*(-1 + x3)) + 
      1/(x1^2*x2^5*(-1 + x3)) - 1/(3*x1*x2^5*(-1 + x3)) + 
      1/(3*x1^5*x2^4*(-1 + x3)) - 4/(3*x1^4*x2^4*(-1 + x3)) + 
      7/(3*x1^3*x2^4*(-1 + x3)) - 2/(x1^2*x2^4*(-1 + x3)) + 
      2/(3*x1*x2^4*(-1 + x3)) - 1/(x1^5*x2^3*(-1 + x3)) + 
      7/(3*x1^4*x2^3*(-1 + x3)) - 2/(x1^3*x2^3*(-1 + x3)) + 
      4/(3*x1^2*x2^3*(-1 + x3)) - 2/(3*x1*x2^3*(-1 + x3)) + 
      1/(x1^5*x2^2*(-1 + x3)) - 2/(x1^4*x2^2*(-1 + x3)) + 
      4/(3*x1^3*x2^2*(-1 + x3)) - 1/(3*x1^5*x2*(-1 + x3)) + 
      2/(3*x1^4*x2*(-1 + x3)) - 2/(3*x1^3*x2*(-1 + x3)) - 2/(3*x1^4*x3^5) - 
      2/(3*x1^4*(-1 + x2)*x3^5) + 2/(x1^3*(-1 + x2)*x3^5) - 
      2/(x1^2*(-1 + x2)*x3^5) - 4/(3*x1*(-1 + x2)*x3^5) + 
      (18 - 18*x1 + 6*x1^2)/(3*(-1 + x2)*x3^5) - (2*x1^2)/(x2^5*x3^5) + 
      1/(3*(-1 + x1)*x2^4*x3^5) + (1 + 18*x1 - 6*x1^2)/(3*x2^4*x3^5) - 
      1/((-1 + x1)*x2^3*x3^5) + (-18 + 18*x1 - 6*x1^2)/(3*x2^3*x3^5) + 
      1/((-1 + x1)*x2^2*x3^5) + 1/(3*x1*x2^2*x3^5) + 
      (-18 + 18*x1 - 6*x1^2)/(3*x2^2*x3^5) - 1/(3*(-1 + x1)*x2*x3^5) + 
      7/(3*x1^2*x2*x3^5) + 5/(3*x1*x2*x3^5) + (-18 + 18*x1 - 6*x1^2)/
       (3*x2*x3^5) - 2/(3*x1^5*x3^4) + 8/(3*x1^4*x3^4) - 
      2/(3*x1^5*(-1 + x2)*x3^4) + 8/(3*x1^4*(-1 + x2)*x3^4) - 
      14/(3*x1^3*(-1 + x2)*x3^4) + 4/(x1^2*(-1 + x2)*x3^4) + 
      8/(3*x1*(-1 + x2)*x3^4) + (-24 + 12*x1)/(3*(-1 + x2)*x3^4) + 
      1/(3*(-1 + x1)*x2^5*x3^4) + (1 + 24*x1)/(3*x2^5*x3^4) + 
      (-40 - 12*x1)/(3*x2^4*x3^4) - 4/(3*(-1 + x1)*x2^4*x3^4) + 
      (24 - 12*x1)/(3*x2^3*x3^4) + 7/(3*(-1 + x1)*x2^3*x3^4) + 
      7/(3*x1*x2^3*x3^4) + (24 - 12*x1)/(3*x2^2*x3^4) - 
      2/((-1 + x1)*x2^2*x3^4) + 4/(x1^2*x2^2*x3^4) - 2/(3*x1*x2^2*x3^4) + 
      (24 - 12*x1)/(3*x2*x3^4) + 2/(3*(-1 + x1)*x2*x3^4) - 
      8/(3*x1^3*x2*x3^4) - 14/(3*x1^2*x2*x3^4) - 10/(3*x1*x2*x3^4) + 
      4/((-1 + x2)*x3^3) + 2/(x1^5*(-1 + x2)*x3^3) - 
      14/(3*x1^4*(-1 + x2)*x3^3) + 4/(x1^3*(-1 + x2)*x3^3) - 
      8/(3*x1^2*(-1 + x2)*x3^3) - 8/(3*x1*(-1 + x2)*x3^3) - 12/(x2^5*x3^3) - 
      1/((-1 + x1)*x2^5*x3^3) + 18/(x2^4*x3^3) + 7/(3*(-1 + x1)*x2^4*x3^3) + 
      31/(3*x1*x2^4*x3^3) - 4/(x2^3*x3^3) - 2/((-1 + x1)*x2^3*x3^3) - 
      13/(3*x1^2*x2^3*x3^3) - 32/(3*x1*x2^3*x3^3) - 4/(x2^2*x3^3) + 
      4/(3*(-1 + x1)*x2^2*x3^3) + 14/(3*x1^3*x2^2*x3^3) - 
      11/(3*x1^2*x2^2*x3^3) + 4/(3*x1*x2^2*x3^3) - 4/(x2*x3^3) - 
      2/(3*(-1 + x1)*x2*x3^3) - 20/(3*x1^4*x2*x3^3) + 16/(3*x1^3*x2*x3^3) + 
      10/(3*x1^2*x2*x3^3) + 10/(3*x1*x2*x3^3) - 2/(x1^5*(-1 + x2)*x3^2) + 
      4/(x1^4*(-1 + x2)*x3^2) - 8/(3*x1^3*(-1 + x2)*x3^2) + 
      1/((-1 + x1)*x2^5*x3^2) + 16/(3*x1*x2^5*x3^2) - 
      2/((-1 + x1)*x2^4*x3^2) - 8/(x1^2*x2^4*x3^2) - 32/(3*x1*x2^4*x3^2) + 
      4/(3*(-1 + x1)*x2^3*x3^2) - 13/(3*x1^3*x2^3*x3^2) + 
      34/(3*x1^2*x2^3*x3^2) + 22/(3*x1*x2^3*x3^2) - 4/(x1^4*x2^2*x3^2) + 
      1/(3*x1^3*x2^2*x3^2) - 8/(3*x1^2*x2^2*x3^2) - 77/(3*x1^5*x2*x3^2) + 
      94/(3*x1^4*x2*x3^2) - 38/(3*x1^3*x2*x3^2) - 4/(3*x1^5*(-1 + x2)*x3) + 
      8/(3*x1^4*(-1 + x2)*x3) - 8/(3*x1^3*(-1 + x2)*x3) - 
      1/(3*(-1 + x1)*x2^5*x3) + 16/(3*x1^2*x2^5*x3) + 2/(3*x1*x2^5*x3) + 
      2/(3*(-1 + x1)*x2^4*x3) + 31/(3*x1^3*x2^4*x3) - 32/(3*x1^2*x2^4*x3) - 
      4/(3*x1*x2^4*x3) - 2/(3*(-1 + x1)*x2^3*x3) + 7/(3*x1^4*x2^3*x3) - 
      32/(3*x1^3*x2^3*x3) + 22/(3*x1^2*x2^3*x3) + 4/(3*x1*x2^3*x3) - 
      47/(3*x1^5*x2^2*x3) + 34/(3*x1^4*x2^2*x3) + 4/(3*x1^3*x2^2*x3) - 
      100/(x1^6*x2*x3) + 413/(3*x1^5*x2*x3) - 202/(3*x1^4*x2*x3) + 
      14/(x1^3*x2*x3) - (2*x3^2)/(x1^5*x2^5) + (-24 + 12*x3)/
       (3*x1^4*(-1 + x2)) + (1 + 24*x3)/(3*x1^4*x2^5) + 
      (-18 + 18*x3 - 6*x3^2)/(3*x1^5*x2^3) + (-18 + 18*x3 - 6*x3^2)/
       (3*x1^5*x2^2) + (-18 + 18*x3 - 6*x3^2)/(3*x1^5*x2) + 
      (1 + 18*x3 - 6*x3^2)/(3*x1^5*x2^4) - 
      200/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 672/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 672/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      832/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 128/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 20/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      64/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-612 - 408*x3)/(3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-72 - 36*x3)/(3*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-480 - 32*x3)/(3*x1^3*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      4/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-12 - 12*x2)/(3*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (4*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 40/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-168 - 108*x2)/(3*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (28*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (264 + 48*x2)/(3*x1^3*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      256/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-720 - 408*x2)/
       (3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-912 - 32*x2)/(3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (100*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (1332 + 192*x2)/
       (3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (16*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (100*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (972 + 192*x3)/(3*x1^4*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (18 - 18*x3 + 6*x3^2)/(3*x1^5*(-1 + x2)))*g[7] + 
    s2*(4/((-1 + x1)*x2^3) - 12/(x1^5*x2^3) + 18/(x1^4*x2^3) - 
      4/(x1^3*x2^3) - 4/(x1^2*x2^3) - 4/(x1*x2^3) + 
      (-40 - 12*x3)/(3*x1^4*x2^4) + (24 - 12*x3)/(3*x1^3*x2^4) + 
      (24 - 12*x3)/(3*x1^2*x2^4) + (24 - 12*x3)/(3*x1*x2^4) + 
      1/(3*x1^4*x2^5*(-1 + x3)) - 1/(x1^3*x2^5*(-1 + x3)) + 
      1/(x1^2*x2^5*(-1 + x3)) - 1/(3*x1*x2^5*(-1 + x3)) + 
      1/(3*x1^5*x2^4*(-1 + x3)) - 4/(3*x1^4*x2^4*(-1 + x3)) + 
      7/(3*x1^3*x2^4*(-1 + x3)) - 2/(x1^2*x2^4*(-1 + x3)) + 
      2/(3*x1*x2^4*(-1 + x3)) - 1/(x1^5*x2^3*(-1 + x3)) + 
      7/(3*x1^4*x2^3*(-1 + x3)) - 2/(x1^3*x2^3*(-1 + x3)) + 
      4/(3*x1^2*x2^3*(-1 + x3)) - 2/(3*x1*x2^3*(-1 + x3)) + 
      1/(x1^5*x2^2*(-1 + x3)) - 2/(x1^4*x2^2*(-1 + x3)) + 
      4/(3*x1^3*x2^2*(-1 + x3)) - 1/(3*x1^5*x2*(-1 + x3)) + 
      2/(3*x1^4*x2*(-1 + x3)) - 2/(3*x1^3*x2*(-1 + x3)) + 
      1/(3*x1^4*(-1 + x2)*x3^5) - 1/(x1^3*(-1 + x2)*x3^5) + 
      1/(x1^2*(-1 + x2)*x3^5) - 1/(3*x1*(-1 + x2)*x3^5) - 2/(3*x2^4*x3^5) - 
      2/(3*(-1 + x1)*x2^4*x3^5) + 2/((-1 + x1)*x2^3*x3^5) - 
      2/((-1 + x1)*x2^2*x3^5) + 7/(3*x1*x2^2*x3^5) - 
      4/(3*(-1 + x1)*x2*x3^5) + 1/(3*x1^2*x2*x3^5) + 5/(3*x1*x2*x3^5) - 
      (2*x2^2)/(x1^5*x3^5) + (-18 + 18*x2 - 6*x2^2)/(3*x1^3*x3^5) + 
      (-18 + 18*x2 - 6*x2^2)/(3*x1^2*x3^5) + (-18 + 18*x2 - 6*x2^2)/
       (3*x1*x3^5) + (1 + 18*x2 - 6*x2^2)/(3*x1^4*x3^5) + 
      (18 - 18*x2 + 6*x2^2)/(3*(-1 + x1)*x3^5) + 
      (-40 - 12*x2)/(3*x1^4*x3^4) + (24 - 12*x2)/(3*x1^3*x3^4) + 
      (24 - 12*x2)/(3*x1^2*x3^4) + (24 - 12*x2)/(3*x1*x3^4) + 
      1/(3*x1^5*(-1 + x2)*x3^4) - 4/(3*x1^4*(-1 + x2)*x3^4) + 
      7/(3*x1^3*(-1 + x2)*x3^4) - 2/(x1^2*(-1 + x2)*x3^4) + 
      2/(3*x1*(-1 + x2)*x3^4) - 2/(3*x2^5*x3^4) - 2/(3*(-1 + x1)*x2^5*x3^4) + 
      8/(3*x2^4*x3^4) + 8/(3*(-1 + x1)*x2^4*x3^4) - 
      14/(3*(-1 + x1)*x2^3*x3^4) - 8/(3*x1*x2^3*x3^4) + 
      4/((-1 + x1)*x2^2*x3^4) + 4/(x1^2*x2^2*x3^4) - 14/(3*x1*x2^2*x3^4) + 
      8/(3*(-1 + x1)*x2*x3^4) + 7/(3*x1^3*x2*x3^4) - 2/(3*x1^2*x2*x3^4) - 
      10/(3*x1*x2*x3^4) + (-24 + 12*x2)/(3*(-1 + x1)*x3^4) + 
      (1 + 24*x2)/(3*x1^5*x3^4) + 4/((-1 + x1)*x3^3) - 12/(x1^5*x3^3) + 
      18/(x1^4*x3^3) - 4/(x1^3*x3^3) - 4/(x1^2*x3^3) - 4/(x1*x3^3) - 
      1/(x1^5*(-1 + x2)*x3^3) + 7/(3*x1^4*(-1 + x2)*x3^3) - 
      2/(x1^3*(-1 + x2)*x3^3) + 4/(3*x1^2*(-1 + x2)*x3^3) - 
      2/(3*x1*(-1 + x2)*x3^3) + 2/((-1 + x1)*x2^5*x3^3) - 
      14/(3*(-1 + x1)*x2^4*x3^3) - 8/(3*x1*x2^4*x3^3) + 
      4/((-1 + x1)*x2^3*x3^3) + 26/(3*x1^2*x2^3*x3^3) + 4/(3*x1*x2^3*x3^3) - 
      8/(3*(-1 + x1)*x2^2*x3^3) - 1/(3*x1^3*x2^2*x3^3) - 
      23/(3*x1^2*x2^2*x3^3) + 10/(3*x1*x2^2*x3^3) - 8/(3*(-1 + x1)*x2*x3^3) + 
      43/(3*x1^4*x2*x3^3) - 44/(3*x1^3*x2*x3^3) + 4/(3*x1^2*x2*x3^3) + 
      10/(3*x1*x2*x3^3) + 1/(x1^5*(-1 + x2)*x3^2) - 2/(x1^4*(-1 + x2)*x3^2) + 
      4/(3*x1^3*(-1 + x2)*x3^2) - 2/((-1 + x1)*x2^5*x3^2) + 
      7/(3*x1*x2^5*x3^2) + 4/((-1 + x1)*x2^4*x3^2) + 4/(x1^2*x2^4*x3^2) - 
      14/(3*x1*x2^4*x3^2) - 8/(3*(-1 + x1)*x2^3*x3^2) - 
      1/(3*x1^3*x2^3*x3^2) - 23/(3*x1^2*x2^3*x3^2) + 10/(3*x1*x2^3*x3^2) + 
      8/(x1^4*x2^2*x3^2) - 2/(3*x1^3*x2^2*x3^2) + 16/(3*x1^2*x2^2*x3^2) + 
      148/(3*x1^5*x2*x3^2) - 176/(3*x1^4*x2*x3^2) + 70/(3*x1^3*x2*x3^2) - 
      1/(3*x1^5*(-1 + x2)*x3) + 2/(3*x1^4*(-1 + x2)*x3) - 
      2/(3*x1^3*(-1 + x2)*x3) - 4/(3*(-1 + x1)*x2^5*x3) + 
      1/(3*x1^2*x2^5*x3) + 5/(3*x1*x2^5*x3) + 8/(3*(-1 + x1)*x2^4*x3) + 
      7/(3*x1^3*x2^4*x3) - 2/(3*x1^2*x2^4*x3) - 10/(3*x1*x2^4*x3) - 
      8/(3*(-1 + x1)*x2^3*x3) + 43/(3*x1^4*x2^3*x3) - 44/(3*x1^3*x2^3*x3) + 
      4/(3*x1^2*x2^3*x3) + 10/(3*x1*x2^3*x3) + 148/(3*x1^5*x2^2*x3) - 
      176/(3*x1^4*x2^2*x3) + 70/(3*x1^3*x2^2*x3) + 200/(x1^6*x2*x3) - 
      814/(3*x1^5*x2*x3) + 380/(3*x1^4*x2*x3) - 20/(x1^3*x2*x3) - 
      (2*x3^2)/(x1^5*x2^5) + (-24 + 12*x3)/(3*(-1 + x1)*x2^4) + 
      (1 + 24*x3)/(3*x1^5*x2^4) + (-18 + 18*x3 - 6*x3^2)/(3*x1^3*x2^5) + 
      (-18 + 18*x3 - 6*x3^2)/(3*x1^2*x2^5) + (-18 + 18*x3 - 6*x3^2)/
       (3*x1*x2^5) + (1 + 18*x3 - 6*x3^2)/(3*x1^4*x2^5) + 
      400/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 1344/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 1344/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      1664/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 256/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 4/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      40/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 320/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-2304 - 384*x3)/
       (3*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-324 - 48*x3)/(3*x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      4/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (4*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (12 + 12*x2)/
       (3*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 40/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-324 - 48*x2)/(3*x1^3*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (44*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (240 + 144*x2)/(3*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      320/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-2304 - 384*x2)/
       (3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (200*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (1392 + 64*x2)/
       (3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (1332 + 816*x2)/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (4*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (44*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (200*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (12 + 12*x3)/(3*x1^3*x2^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (1392 + 64*x3)/(3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (240 + 144*x3)/(3*x1^4*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (1332 + 816*x3)/(3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (18 - 18*x3 + 6*x3^2)/(3*(-1 + x1)*x2^5))*
     g[8] + s2*(-1/3*1/(x1^4*x2^5) - 1/(3*x1^5*x2^4) - 14/(3*x1^4*x2^4) - 
      1/(3*x1^4*x2^5*(-1 + x3)) + 1/(x1^3*x2^5*(-1 + x3)) - 
      1/(x1^2*x2^5*(-1 + x3)) + 1/(3*x1*x2^5*(-1 + x3)) - 
      1/(3*x1^5*x2^4*(-1 + x3)) + 4/(3*x1^4*x2^4*(-1 + x3)) - 
      7/(3*x1^3*x2^4*(-1 + x3)) + 2/(x1^2*x2^4*(-1 + x3)) - 
      2/(3*x1*x2^4*(-1 + x3)) + 1/(x1^5*x2^3*(-1 + x3)) - 
      7/(3*x1^4*x2^3*(-1 + x3)) + 2/(x1^3*x2^3*(-1 + x3)) - 
      4/(3*x1^2*x2^3*(-1 + x3)) + 2/(3*x1*x2^3*(-1 + x3)) - 
      1/(x1^5*x2^2*(-1 + x3)) + 2/(x1^4*x2^2*(-1 + x3)) - 
      4/(3*x1^3*x2^2*(-1 + x3)) + 1/(3*x1^5*x2*(-1 + x3)) - 
      2/(3*x1^4*x2*(-1 + x3)) + 2/(3*x1^3*x2*(-1 + x3)) - 1/(3*x1^4*x3^5) - 
      1/(3*x1^4*(-1 + x2)*x3^5) + 1/(x1^3*(-1 + x2)*x3^5) - 
      1/(x1^2*(-1 + x2)*x3^5) + 1/(3*x1*(-1 + x2)*x3^5) - 1/(3*x2^4*x3^5) - 
      1/(3*(-1 + x1)*x2^4*x3^5) + 1/((-1 + x1)*x2^3*x3^5) - 
      1/((-1 + x1)*x2^2*x3^5) + 2/(3*x1*x2^2*x3^5) + 
      1/(3*(-1 + x1)*x2*x3^5) + 2/(3*x1^2*x2*x3^5) - 2/(3*x1*x2*x3^5) - 
      1/(3*x1^5*x3^4) - 14/(3*x1^4*x3^4) - 1/(3*x1^5*(-1 + x2)*x3^4) + 
      4/(3*x1^4*(-1 + x2)*x3^4) - 7/(3*x1^3*(-1 + x2)*x3^4) + 
      2/(x1^2*(-1 + x2)*x3^4) - 2/(3*x1*(-1 + x2)*x3^4) - 1/(3*x2^5*x3^4) - 
      1/(3*(-1 + x1)*x2^5*x3^4) - 14/(3*x2^4*x3^4) + 
      4/(3*(-1 + x1)*x2^4*x3^4) - 7/(3*(-1 + x1)*x2^3*x3^4) + 
      41/(3*x1*x2^3*x3^4) + 2/((-1 + x1)*x2^2*x3^4) - 16/(x1^2*x2^2*x3^4) - 
      4/(3*x1*x2^2*x3^4) - 2/(3*(-1 + x1)*x2*x3^4) + 41/(3*x1^3*x2*x3^4) - 
      4/(3*x1^2*x2*x3^4) + 4/(3*x1*x2*x3^4) + 1/(x1^5*(-1 + x2)*x3^3) - 
      7/(3*x1^4*(-1 + x2)*x3^3) + 2/(x1^3*(-1 + x2)*x3^3) - 
      4/(3*x1^2*(-1 + x2)*x3^3) + 2/(3*x1*(-1 + x2)*x3^3) + 
      1/((-1 + x1)*x2^5*x3^3) - 7/(3*(-1 + x1)*x2^4*x3^3) + 
      41/(3*x1*x2^4*x3^3) + 2/((-1 + x1)*x2^3*x3^3) - 14/(3*x1^2*x2^3*x3^3) - 
      52/(3*x1*x2^3*x3^3) - 4/(3*(-1 + x1)*x2^2*x3^3) - 
      14/(3*x1^3*x2^2*x3^3) + 56/(3*x1^2*x2^2*x3^3) + 2/(3*x1*x2^2*x3^3) + 
      2/(3*(-1 + x1)*x2*x3^3) + 41/(3*x1^4*x2*x3^3) - 52/(3*x1^3*x2*x3^3) + 
      2/(3*x1^2*x2*x3^3) - 4/(3*x1*x2*x3^3) - 1/(x1^5*(-1 + x2)*x3^2) + 
      2/(x1^4*(-1 + x2)*x3^2) - 4/(3*x1^3*(-1 + x2)*x3^2) - 
      1/((-1 + x1)*x2^5*x3^2) + 2/(3*x1*x2^5*x3^2) + 
      2/((-1 + x1)*x2^4*x3^2) - 16/(x1^2*x2^4*x3^2) - 4/(3*x1*x2^4*x3^2) - 
      4/(3*(-1 + x1)*x2^3*x3^2) - 14/(3*x1^3*x2^3*x3^2) + 
      56/(3*x1^2*x2^3*x3^2) + 2/(3*x1*x2^3*x3^2) - 8/(x1^4*x2^2*x3^2) + 
      44/(3*x1^3*x2^2*x3^2) - 46/(3*x1^2*x2^2*x3^2) + 50/(3*x1^5*x2*x3^2) - 
      40/(3*x1^4*x2*x3^2) + 2/(3*x1^3*x2*x3^2) + 1/(3*x1^5*(-1 + x2)*x3) - 
      2/(3*x1^4*(-1 + x2)*x3) + 2/(3*x1^3*(-1 + x2)*x3) + 
      1/(3*(-1 + x1)*x2^5*x3) + 2/(3*x1^2*x2^5*x3) - 2/(3*x1*x2^5*x3) - 
      2/(3*(-1 + x1)*x2^4*x3) + 41/(3*x1^3*x2^4*x3) - 4/(3*x1^2*x2^4*x3) + 
      4/(3*x1*x2^4*x3) + 2/(3*(-1 + x1)*x2^3*x3) + 41/(3*x1^4*x2^3*x3) - 
      52/(3*x1^3*x2^3*x3) + 2/(3*x1^2*x2^3*x3) - 4/(3*x1*x2^3*x3) + 
      50/(3*x1^5*x2^2*x3) - 40/(3*x1^4*x2^2*x3) + 2/(3*x1^3*x2^2*x3) + 
      80/(x1^6*x2*x3) - 266/(3*x1^5*x2*x3) + 52/(3*x1^4*x2*x3) + 
      4/(x1^3*x2*x3) + 160/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 496/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      384/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 160/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 64/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      20/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 32/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-756 - 48*x3)/(3*x1^4*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (240 - 16*x3)/(3*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 20/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (16*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (72 + 36*x2)/(3*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      32/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-756 - 48*x2)/(3*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (240 - 16*x2)/(3*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (80*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (528 + 264*x2)/(3*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (16*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (80*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (72 + 36*x3)/(3*x1^4*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (528 + 264*x3)/(3*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)))*g[9] + ((x1 + x1^3)/(3*(-1 + x2)*(-1 + x3)) + 
      (1 - 3*x1 + 3*x1^2 - x1^3)/(3*x2^4*(-1 + x3)) + 
      (-2 + 3*x1 - x1^3)/(3*x2^3*(-1 + x3)) + (2 - x1 - x1^3)/
       (3*x2^2*(-1 + x3)) + (-x1 - x1^3)/(3*x2*(-1 + x3)) + 
      (-x2 - x2^3)/(3*x1*(-1 + x3)) + (2 - x2 - x2^3)/(3*x1^2*(-1 + x3)) + 
      (-2 + 3*x2 - x2^3)/(3*x1^3*(-1 + x3)) + (1 - 3*x2 + 3*x2^2 - x2^3)/
       (3*x1^4*(-1 + x3)) + (x2 + x2^3)/(3*(-1 + x1)*(-1 + x3)) + 
      (1 - 3*x1 + 3*x1^2 - x1^3)/(3*(-1 + x2)^4*x3) + 
      (2 - 3*x1 + x1^3)/(3*(-1 + x2)^3*x3) + (2 - x1 - x1^3)/
       (3*(-1 + x2)^2*x3) + (x1 + x1^3)/(3*(-1 + x2)*x3) + 
      (-x1 - x1^3)/(3*x2*x3) + (-x2 - x2^3)/(3*x1*x3) + 
      (2 - x2 - x2^3)/(3*(-1 + x1)^2*x3) + (1 - 3*x2 + 3*x2^2 - x2^3)/
       (3*(-1 + x1)^4*x3) + (2 - 3*x2 + x2^3)/(3*(-1 + x1)^3*x3) + 
      (x2 + x2^3)/(3*(-1 + x1)*x3) + (-16 + 16*x2)/(3*(-1 + x1 + x3)^3) + 
      (-4 + 6*x2 - 2*x2^3)/(3*(-1 + x1)*(-1 + x1 + x3)^3) + 
      (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*(-1 + x1)^2*(-1 + x1 + x3)^3) + 
      (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*x1^2*(-1 + x1 + x3)^3) + 
      (4 - 6*x2 + 2*x2^3)/(3*x1*(-1 + x1 + x3)^3) + (-2 + 3*x2 - x2^3)/
       (3*(-1 + x1)^2*(-1 + x1 + x3)^2) + (2 - 3*x2 + x2^3)/
       (3*x1^2*(-1 + x1 + x3)^2) + (-1 + 3*x2 - 3*x2^2 + x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)^2) + (-1 + 3*x2 - 3*x2^2 + x2^3)/
       (3*x1^3*(-1 + x1 + x3)^2) + (-2*x2 - 2*x2^3)/
       (3*(-1 + x1)*(-1 + x1 + x3)) + (-2 + 3*x2 - x2^3)/
       (3*(-1 + x1)^3*(-1 + x1 + x3)) + (2 - 3*x2 + x2^3)/
       (3*x1^3*(-1 + x1 + x3)) + (-2 + x2 + x2^3)/(3*(-1 + x1)^2*
        (-1 + x1 + x3)) + (-2 + x2 + x2^3)/(3*x1^2*(-1 + x1 + x3)) + 
      (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*(-1 + x1)^4*(-1 + x1 + x3)) + 
      (-1 + 3*x2 - 3*x2^2 + x2^3)/(3*x1^4*(-1 + x1 + x3)) + 
      (2*x2 + 2*x2^3)/(3*x1*(-1 + x1 + x3)) + (-16 + 16*x1)/
       (3*(-1 + x2 + x3)^3) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^3) + (-4 + 6*x1 - 2*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)^3) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*x2^2*(-1 + x2 + x3)^3) + (4 - 6*x1 + 2*x1^3)/
       (3*x2*(-1 + x2 + x3)^3) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)^2) + (-2 + 3*x1 - x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)^2) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*x2^3*(-1 + x2 + x3)^2) + (2 - 3*x1 + x1^3)/
       (3*x2^2*(-1 + x2 + x3)^2) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*(-1 + x2)^4*(-1 + x2 + x3)) + (-2 + 3*x1 - x1^3)/
       (3*(-1 + x2)^3*(-1 + x2 + x3)) + (-2 + x1 + x1^3)/
       (3*(-1 + x2)^2*(-1 + x2 + x3)) + (-2*x1 - 2*x1^3)/
       (3*(-1 + x2)*(-1 + x2 + x3)) + (-1 + 3*x1 - 3*x1^2 + x1^3)/
       (3*x2^4*(-1 + x2 + x3)) + (2 - 3*x1 + x1^3)/(3*x2^3*(-1 + x2 + x3)) + 
      (-2 + x1 + x1^3)/(3*x2^2*(-1 + x2 + x3)) + (2*x1 + 2*x1^3)/
       (3*x2*(-1 + x2 + x3)) + (-16 + 16*x3)/(3*(-1 + x1 + x2)^3) + 
      (-4 + 8*x1 - 4*x1^2 + 8*x3 - 16*x1*x3 + 8*x1^2*x3)/
       (3*(-1 + x2 + x3)^4) + (-4 + 8*x2 - 4*x2^2 + 8*x3 - 16*x2*x3 + 
        8*x2^2*x3)/(3*(-1 + x1 + x3)^4) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3 + 
        8*x3 - 16*x1*x3 + 8*x1^2*x3 - 8*x3^2 + 16*x1*x3^2 - 8*x1^2*x3^2)/
       (3*(-1 + x2 + x3)^5) + (-4 + 8*x2 + 8*x3 - 16*x2*x3 - 4*x3^2 + 
        8*x2*x3^2)/(3*(-1 + x1 + x2)^4) + (-4 + 12*x2 - 12*x2^2 + 4*x2^3 + 
        8*x3 - 16*x2*x3 + 8*x2^2*x3 - 8*x3^2 + 16*x2*x3^2 - 8*x2^2*x3^2)/
       (3*(-1 + x1 + x3)^5) + (-2*x3 - 2*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)) + 
      (-4 + 6*x3 - 2*x3^3)/(3*(-1 + x1)*(-1 + x1 + x2)^3) + 
      (-x3 - x3^3)/(3*x1*(-1 + x2)) + (-x3 - x3^3)/(3*x1*x2) + 
      (2 - x3 - x3^3)/(3*x1^2*(-1 + x2)) + (2 - x3 - x3^3)/
       (3*(-1 + x1)^2*x2) + (-2 + 3*x3 - x3^3)/(3*x1^3*(-1 + x2)) + 
      (-2 + 3*x3 - x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-2 + 3*x3 - x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (1 - 3*x3 + 3*x3^2 - x3^3)/(3*x1^4*(-1 + x2)) + 
      (1 - 3*x3 + 3*x3^2 - x3^3)/(3*(-1 + x1)^4*x2) + 
      (2 - 3*x3 + x3^3)/(3*(-1 + x1)^3*x2) + (2 - 3*x3 + x3^3)/
       (3*x1^2*(-1 + x1 + x2)^2) + (2 - 3*x3 + x3^3)/
       (3*x1^3*(-1 + x1 + x2)) + (-2 + x3 + x3^3)/(3*(-1 + x1)^2*
        (-1 + x1 + x2)) + (-2 + x3 + x3^3)/(3*x1^2*(-1 + x1 + x2)) + 
      (x3 + x3^3)/(3*(-1 + x1)*(-1 + x2)) + (x3 + x3^3)/(3*(-1 + x1)*x2) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*x1^2*(-1 + x1 + x2)^3) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*x1^3*(-1 + x1 + x2)^2) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*(-1 + x1)^4*(-1 + x1 + x2)) + 
      (-1 + 3*x3 - 3*x3^2 + x3^3)/(3*x1^4*(-1 + x1 + x2)) + 
      (4 - 6*x3 + 2*x3^3)/(3*x1*(-1 + x1 + x2)^3) + 
      (2*x3 + 2*x3^3)/(3*x1*(-1 + x1 + x2)) + 
      (-4 + 8*x2 - 8*x2^2 + 12*x3 - 16*x2*x3 + 16*x2^2*x3 - 12*x3^2 + 
        8*x2*x3^2 - 8*x2^2*x3^2 + 4*x3^3)/(3*(-1 + x1 + x2)^5))*g[10] + 
    (-3/(2*x1^2*x2^5) - 3/(2*x1^5*x2^2) + (96 - 48*x1 - 48*x3)/(6*x2^3) + 
      (96 - 48*x2 - 48*x3)/(6*x1^3) + (3*x1 + 3*x1^3)/
       (6*(-1 + x2)*(-1 + x3)) - 1/(3*x1^4*x2^5*(-1 + x3)) + 
      4/(3*x1^3*x2^5*(-1 + x3)) - 2/(x1^2*x2^5*(-1 + x3)) + 
      5/(6*x1*x2^5*(-1 + x3)) + (10 - 18*x1 + 12*x1^2 - 3*x1^3)/
       (6*x2^5*(-1 + x3)) - 1/(3*x1^5*x2^4*(-1 + x3)) + 
      2/(x1^4*x2^4*(-1 + x3)) - 14/(3*x1^3*x2^4*(-1 + x3)) + 
      16/(3*x1^2*x2^4*(-1 + x3)) - 3/(2*x1*x2^4*(-1 + x3)) + 
      (-20 + 18*x1 - 3*x1^3)/(6*x2^4*(-1 + x3)) + 4/(3*x1^5*x2^3*(-1 + x3)) - 
      14/(3*x1^4*x2^3*(-1 + x3)) + 20/(3*x1^3*x2^3*(-1 + x3)) - 
      16/(3*x1^2*x2^3*(-1 + x3)) + 2/(3*x1*x2^3*(-1 + x3)) + 
      (14 - 3*x1 - 3*x1^3)/(6*x2^3*(-1 + x3)) - 2/(x1^5*x2^2*(-1 + x3)) + 
      16/(3*x1^4*x2^2*(-1 + x3)) - 16/(3*x1^3*x2^2*(-1 + x3)) + 
      8/(3*x1^2*x2^2*(-1 + x3)) + 1/(3*x1*x2^2*(-1 + x3)) + 
      (-3*x1 - 3*x1^3)/(6*x2^2*(-1 + x3)) + 5/(6*x1^5*x2*(-1 + x3)) - 
      3/(2*x1^4*x2*(-1 + x3)) + 2/(3*x1^3*x2*(-1 + x3)) + 
      1/(3*x1^2*x2*(-1 + x3)) + (-3*x1 - 3*x1^3)/(6*x2*(-1 + x3)) + 
      (-3*x2 - 3*x2^3)/(6*x1^2*(-1 + x3)) + (-3*x2 - 3*x2^3)/
       (6*x1*(-1 + x3)) + (14 - 3*x2 - 3*x2^3)/(6*x1^3*(-1 + x3)) + 
      (-20 + 18*x2 - 3*x2^3)/(6*x1^4*(-1 + x3)) + 
      (10 - 18*x2 + 12*x2^2 - 3*x2^3)/(6*x1^5*(-1 + x3)) + 
      (3*x2 + 3*x2^3)/(6*(-1 + x1)*(-1 + x3)) + 
      (135*x1 - 360*x1^2 + 225*x1^3 + 135*x2 - 1080*x1*x2 + 2025*x1^2*x2 - 
        1080*x1^3*x2 - 360*x2^2 + 2025*x1*x2^2 - 3240*x1^2*x2^2 + 
        1575*x1^3*x2^2 + 225*x2^3 - 1080*x1*x2^3 + 1575*x1^2*x2^3 - 
        720*x1^3*x2^3)/(6*x3^6) - 3/(2*x1^2*x3^5) - 
      1/(3*x1^4*(-1 + x2)*x3^5) + 4/(3*x1^3*(-1 + x2)*x3^5) - 
      2/(x1^2*(-1 + x2)*x3^5) + 5/(6*x1*(-1 + x2)*x3^5) + 
      (10 - 18*x1 + 12*x1^2 - 3*x1^3)/(6*(-1 + x2)*x3^5) + 
      x1^3/(6*x2^5*x3^5) - 1/(3*(-1 + x1)*x2^4*x3^5) + 
      (-2 - 2*x1 - 5*x1^2)/(6*x2^4*x3^5) + 4/(3*(-1 + x1)*x2^3*x3^5) + 
      (8 + 10*x1)/(6*x2^3*x3^5) - 3/(2*x2^2*x3^5) - 2/((-1 + x1)*x2^2*x3^5) + 
      5/(6*(-1 + x1)*x2*x3^5) - 1/(x1*x2*x3^5) + 
      (-1 + 21*x1 - 15*x1^2 + 3*x1^3)/(6*x2*x3^5) + x2^3/(6*x1^5*x3^5) + 
      (8 + 10*x2)/(6*x1^3*x3^5) + (-2 - 2*x2 - 5*x2^2)/(6*x1^4*x3^5) + 
      (294 - 732*x1 + 444*x1^2 - 12*x1^3 - 732*x2 + 1632*x1*x2 - 
        930*x1^2*x2 + 444*x2^2 - 930*x1*x2^2 + 522*x1^2*x2^2 - 12*x2^3)/
       (6*x3^5) + (10 - 18*x2 + 12*x2^2 - 3*x2^3)/(6*(-1 + x1)*x3^5) + 
      (-1 + 21*x2 - 15*x2^2 + 3*x2^3)/(6*x1*x3^5) - 
      1/(3*x1^5*(-1 + x2)*x3^4) + 2/(x1^4*(-1 + x2)*x3^4) - 
      14/(3*x1^3*(-1 + x2)*x3^4) + 16/(3*x1^2*(-1 + x2)*x3^4) - 
      3/(2*x1*(-1 + x2)*x3^4) + (-24 + 30*x1 - 12*x1^2 + x1^3)/
       (6*(-1 + x2)*x3^4) - 1/(3*(-1 + x1)*x2^5*x3^4) + 
      (-2 - 2*x1 - 5*x1^2)/(6*x2^5*x3^4) + 2/((-1 + x1)*x2^4*x3^4) + 
      (12 + 17*x1 + 6*x1^2 - x1^3)/(6*x2^4*x3^4) - 
      14/(3*(-1 + x1)*x2^3*x3^4) + (-30 - 20*x1 + 3*x1^2 - x1^3)/
       (6*x2^3*x3^4) + 16/(3*(-1 + x1)*x2^2*x3^4) + 
      (22 - 3*x1 + 3*x1^2 - x1^3)/(6*x2^2*x3^4) - 3/(2*(-1 + x1)*x2*x3^4) + 
      2/(x1*x2*x3^4) + (-18 + 18*x1 - 6*x1^2 - x1^3)/(6*x2*x3^4) + 
      (-2 - 2*x2 - 5*x2^2)/(6*x1^5*x3^4) + (146 - 158*x1 + 12*x1^2 - 158*x2 + 
        200*x1*x2 - 24*x1^2*x2 + 12*x2^2 - 24*x1*x2^2)/(6*x3^4) + 
      (-18 + 18*x2 - 6*x2^2 - x2^3)/(6*x1*x3^4) + 
      (-30 - 20*x2 + 3*x2^2 - x2^3)/(6*x1^3*x3^4) + 
      (22 - 3*x2 + 3*x2^2 - x2^3)/(6*x1^2*x3^4) + 
      (12 + 17*x2 + 6*x2^2 - x2^3)/(6*x1^4*x3^4) + 
      (-24 + 30*x2 - 12*x2^2 + x2^3)/(6*(-1 + x1)*x3^4) + 
      (96 - 48*x1 - 48*x2)/(6*x3^3) + 4/(3*x1^5*(-1 + x2)*x3^3) - 
      14/(3*x1^4*(-1 + x2)*x3^3) + 20/(3*x1^3*(-1 + x2)*x3^3) - 
      16/(3*x1^2*(-1 + x2)*x3^3) + 2/(3*x1*(-1 + x2)*x3^3) + 
      (22 - 15*x1 + x1^3)/(6*(-1 + x2)*x3^3) + 4/(3*(-1 + x1)*x2^5*x3^3) + 
      (8 + 10*x1)/(6*x2^5*x3^3) - 14/(3*(-1 + x1)*x2^4*x3^3) + 
      (-30 - 20*x1 + 3*x1^2 - x1^3)/(6*x2^4*x3^3) + 
      20/(3*(-1 + x1)*x2^3*x3^3) + 13/(6*x1*x2^3*x3^3) + 
      (37 + 7*x1 - x1^3)/(6*x2^3*x3^3) - 16/(3*(-1 + x1)*x2^2*x3^3) - 
      3/(x1^2*x2^2*x3^3) - 1/(6*x1*x2^2*x3^3) + (-18 + 3*x1 - x1^3)/
       (6*x2^2*x3^3) + 2/(3*(-1 + x1)*x2*x3^3) + 13/(6*x1^3*x2*x3^3) - 
      1/(6*x1^2*x2*x3^3) - 4/(3*x1*x2*x3^3) + (-10 + 15*x1 - x1^3)/
       (6*x2*x3^3) + (8 + 10*x2)/(6*x1^5*x3^3) + (-18 + 3*x2 - x2^3)/
       (6*x1^2*x3^3) + (37 + 7*x2 - x2^3)/(6*x1^3*x3^3) + 
      (-10 + 15*x2 - x2^3)/(6*x1*x3^3) + (-30 - 20*x2 + 3*x2^2 - x2^3)/
       (6*x1^4*x3^3) + (22 - 15*x2 + x2^3)/(6*(-1 + x1)*x3^3) - 
      3/(2*x1^5*x3^2) - 2/(x1^5*(-1 + x2)*x3^2) + 
      16/(3*x1^4*(-1 + x2)*x3^2) - 16/(3*x1^3*(-1 + x2)*x3^2) + 
      8/(3*x1^2*(-1 + x2)*x3^2) + 1/(3*x1*(-1 + x2)*x3^2) + 
      (-8 + x1 + x1^3)/(6*(-1 + x2)*x3^2) - 3/(2*x2^5*x3^2) - 
      2/((-1 + x1)*x2^5*x3^2) + 16/(3*(-1 + x1)*x2^4*x3^2) + 
      (22 - 3*x1 + 3*x1^2 - x1^3)/(6*x2^4*x3^2) - 
      16/(3*(-1 + x1)*x2^3*x3^2) - 3/(x1^2*x2^3*x3^2) - 1/(6*x1*x2^3*x3^2) + 
      (-18 + 3*x1 - x1^3)/(6*x2^3*x3^2) + 8/(3*(-1 + x1)*x2^2*x3^2) - 
      3/(x1^3*x2^2*x3^2) + 9/(x1^2*x2^2*x3^2) - 3/(2*x1*x2^2*x3^2) + 
      (4 - x1 - x1^3)/(6*x2^2*x3^2) + 1/(3*(-1 + x1)*x2*x3^2) - 
      1/(6*x1^3*x2*x3^2) - 3/(2*x1^2*x2*x3^2) + (-4 - x1 - x1^3)/
       (6*x2*x3^2) + (-4 - x2 - x2^3)/(6*x1*x3^2) + 
      (4 - x2 - x2^3)/(6*x1^2*x3^2) + (-18 + 3*x2 - x2^3)/(6*x1^3*x3^2) + 
      (22 - 3*x2 + 3*x2^2 - x2^3)/(6*x1^4*x3^2) + (-8 + x2 + x2^3)/
       (6*(-1 + x1)*x3^2) + (4 - 12*x1 + 12*x1^2 - 4*x1^3)/
       (6*(-1 + x2)^4*x3) + (8 - 12*x1 + 4*x1^3)/(6*(-1 + x2)^3*x3) + 
      (8 - 4*x1 - 4*x1^3)/(6*(-1 + x2)^2*x3) + 5/(6*x1^5*(-1 + x2)*x3) - 
      3/(2*x1^4*(-1 + x2)*x3) + 2/(3*x1^3*(-1 + x2)*x3) + 
      1/(3*x1^2*(-1 + x2)*x3) + (5*x1 + 5*x1^3)/(6*(-1 + x2)*x3) + 
      5/(6*(-1 + x1)*x2^5*x3) - 1/(x1*x2^5*x3) + 
      (-1 + 21*x1 - 15*x1^2 + 3*x1^3)/(6*x2^5*x3) - 3/(2*(-1 + x1)*x2^4*x3) + 
      2/(x1*x2^4*x3) + (-18 + 18*x1 - 6*x1^2 - x1^3)/(6*x2^4*x3) + 
      2/(3*(-1 + x1)*x2^3*x3) + 13/(6*x1^3*x2^3*x3) - 1/(6*x1^2*x2^3*x3) - 
      4/(3*x1*x2^3*x3) + (-10 + 15*x1 - x1^3)/(6*x2^3*x3) + 
      1/(3*(-1 + x1)*x2^2*x3) - 1/(6*x1^3*x2^2*x3) - 3/(2*x1^2*x2^2*x3) + 
      (-4 - x1 - x1^3)/(6*x2^2*x3) - 1/(x1^5*x2*x3) + 2/(x1^4*x2*x3) - 
      4/(3*x1^3*x2*x3) + (-5*x1 - 5*x1^3)/(6*x2*x3) + 
      (-5*x2 - 5*x2^3)/(6*x1*x3) + (8 - 4*x2 - 4*x2^3)/(6*(-1 + x1)^2*x3) + 
      (4 - 12*x2 + 12*x2^2 - 4*x2^3)/(6*(-1 + x1)^4*x3) + 
      (-4 - x2 - x2^3)/(6*x1^2*x3) + (-10 + 15*x2 - x2^3)/(6*x1^3*x3) + 
      (-18 + 18*x2 - 6*x2^2 - x2^3)/(6*x1^4*x3) + 
      (-1 + 21*x2 - 15*x2^2 + 3*x2^3)/(6*x1^5*x3) + (8 - 12*x2 + 4*x2^3)/
       (6*(-1 + x1)^3*x3) + (5*x2 + 5*x2^3)/(6*(-1 + x1)*x3) + 
      x3^3/(6*x1^5*x2^5) + (-64 + 64*x2)/(6*(-1 + x1 + x3)^3) + 
      (-16 + 24*x2 - 8*x2^3)/(6*(-1 + x1)*(-1 + x1 + x3)^3) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*(-1 + x1)^2*(-1 + x1 + x3)^3) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*x1^2*(-1 + x1 + x3)^3) + 
      (16 - 24*x2 + 8*x2^3)/(6*x1*(-1 + x1 + x3)^3) + 
      (-8 + 12*x2 - 4*x2^3)/(6*(-1 + x1)^2*(-1 + x1 + x3)^2) + 
      (8 - 12*x2 + 4*x2^3)/(6*x1^2*(-1 + x1 + x3)^2) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*(-1 + x1)^3*(-1 + x1 + x3)^2) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*x1^3*(-1 + x1 + x3)^2) + 
      (-8*x2 - 8*x2^3)/(6*(-1 + x1)*(-1 + x1 + x3)) + 
      (-8 + 12*x2 - 4*x2^3)/(6*(-1 + x1)^3*(-1 + x1 + x3)) + 
      (8 - 12*x2 + 4*x2^3)/(6*x1^3*(-1 + x1 + x3)) + 
      (-8 + 4*x2 + 4*x2^3)/(6*(-1 + x1)^2*(-1 + x1 + x3)) + 
      (-8 + 4*x2 + 4*x2^3)/(6*x1^2*(-1 + x1 + x3)) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*(-1 + x1)^4*(-1 + x1 + x3)) + 
      (-4 + 12*x2 - 12*x2^2 + 4*x2^3)/(6*x1^4*(-1 + x1 + x3)) + 
      (8*x2 + 8*x2^3)/(6*x1*(-1 + x1 + x3)) + (-64 + 64*x1)/
       (6*(-1 + x2 + x3)^3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*(-1 + x2)^2*(-1 + x2 + x3)^3) + (-16 + 24*x1 - 8*x1^3)/
       (6*(-1 + x2)*(-1 + x2 + x3)^3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*x2^2*(-1 + x2 + x3)^3) + (16 - 24*x1 + 8*x1^3)/
       (6*x2*(-1 + x2 + x3)^3) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*(-1 + x2)^3*(-1 + x2 + x3)^2) + (-8 + 12*x1 - 4*x1^3)/
       (6*(-1 + x2)^2*(-1 + x2 + x3)^2) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*x2^3*(-1 + x2 + x3)^2) + (8 - 12*x1 + 4*x1^3)/
       (6*x2^2*(-1 + x2 + x3)^2) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*(-1 + x2)^4*(-1 + x2 + x3)) + (-8 + 12*x1 - 4*x1^3)/
       (6*(-1 + x2)^3*(-1 + x2 + x3)) + (-8 + 4*x1 + 4*x1^3)/
       (6*(-1 + x2)^2*(-1 + x2 + x3)) + (-8*x1 - 8*x1^3)/
       (6*(-1 + x2)*(-1 + x2 + x3)) + (-4 + 12*x1 - 12*x1^2 + 4*x1^3)/
       (6*x2^4*(-1 + x2 + x3)) + (8 - 12*x1 + 4*x1^3)/
       (6*x2^3*(-1 + x2 + x3)) + (-8 + 4*x1 + 4*x1^3)/
       (6*x2^2*(-1 + x2 + x3)) + (8*x1 + 8*x1^3)/(6*x2*(-1 + x2 + x3)) + 
      (8 + 10*x3)/(6*x1^3*x2^5) + (8 + 10*x3)/(6*x1^5*x2^3) + 
      (-64 + 64*x3)/(6*(-1 + x1 + x2)^3) + (-16 + 32*x1 - 16*x1^2 + 32*x3 - 
        64*x1*x3 + 32*x1^2*x3)/(6*(-1 + x2 + x3)^4) + 
      (-16 + 32*x2 - 16*x2^2 + 32*x3 - 64*x2*x3 + 32*x2^2*x3)/
       (6*(-1 + x1 + x3)^4) + (-2 - 2*x3 - 5*x3^2)/(6*x1^4*x2^5) + 
      (-2 - 2*x3 - 5*x3^2)/(6*x1^5*x2^4) + (146 - 158*x1 + 12*x1^2 - 158*x3 + 
        200*x1*x3 - 24*x1^2*x3 + 12*x3^2 - 24*x1*x3^2)/(6*x2^4) + 
      (-16 + 48*x1 - 48*x1^2 + 16*x1^3 + 32*x3 - 64*x1*x3 + 32*x1^2*x3 - 
        32*x3^2 + 64*x1*x3^2 - 32*x1^2*x3^2)/(6*(-1 + x2 + x3)^5) + 
      (146 - 158*x2 + 12*x2^2 - 158*x3 + 200*x2*x3 - 24*x2^2*x3 + 12*x3^2 - 
        24*x2*x3^2)/(6*x1^4) + (-16 + 32*x2 + 32*x3 - 64*x2*x3 - 16*x3^2 + 
        32*x2*x3^2)/(6*(-1 + x1 + x2)^4) + (-16 + 48*x2 - 48*x2^2 + 16*x2^3 + 
        32*x3 - 64*x2*x3 + 32*x2^2*x3 - 32*x3^2 + 64*x2*x3^2 - 32*x2^2*x3^2)/
       (6*(-1 + x1 + x3)^5) + (294 - 732*x1 + 444*x1^2 - 12*x1^3 - 732*x3 + 
        1632*x1*x3 - 930*x1^2*x3 + 444*x3^2 - 930*x1*x3^2 + 522*x1^2*x3^2 - 
        12*x3^3)/(6*x2^5) + (294 - 732*x2 + 444*x2^2 - 12*x2^3 - 732*x3 + 
        1632*x2*x3 - 930*x2^2*x3 + 444*x3^2 - 930*x2*x3^2 + 522*x2^2*x3^2 - 
        12*x3^3)/(6*x1^5) + (-8*x3 - 8*x3^3)/(6*(-1 + x1)*(-1 + x1 + x2)) + 
      (-16 + 24*x3 - 8*x3^3)/(6*(-1 + x1)*(-1 + x1 + x2)^3) + 
      (-5*x3 - 5*x3^3)/(6*x1*x2) + (8 - 4*x3 - 4*x3^3)/(6*(-1 + x1)^2*x2) + 
      (-8 + 12*x3 - 4*x3^3)/(6*(-1 + x1)^2*(-1 + x1 + x2)^2) + 
      (-8 + 12*x3 - 4*x3^3)/(6*(-1 + x1)^3*(-1 + x1 + x2)) + 
      (4 - 12*x3 + 12*x3^2 - 4*x3^3)/(6*(-1 + x1)^4*x2) + 
      (-3*x3 - 3*x3^3)/(6*x1^2*(-1 + x2)) + (-3*x3 - 3*x3^3)/
       (6*x1*(-1 + x2)) + (14 - 3*x3 - 3*x3^3)/(6*x1^3*(-1 + x2)) + 
      (-20 + 18*x3 - 3*x3^3)/(6*x1^4*(-1 + x2)) + 
      (10 - 18*x3 + 12*x3^2 - 3*x3^3)/(6*x1^5*(-1 + x2)) + 
      (10 - 18*x3 + 12*x3^2 - 3*x3^3)/(6*(-1 + x1)*x2^5) + 
      (-4 - x3 - x3^3)/(6*x1*x2^2) + (-4 - x3 - x3^3)/(6*x1^2*x2) + 
      (4 - x3 - x3^3)/(6*x1^2*x2^2) + (-18 + 3*x3 - x3^3)/(6*x1^2*x2^3) + 
      (-18 + 3*x3 - x3^3)/(6*x1^3*x2^2) + (37 + 7*x3 - x3^3)/(6*x1^3*x2^3) + 
      (-10 + 15*x3 - x3^3)/(6*x1*x2^3) + (-10 + 15*x3 - x3^3)/(6*x1^3*x2) + 
      (-18 + 18*x3 - 6*x3^2 - x3^3)/(6*x1*x2^4) + 
      (-18 + 18*x3 - 6*x3^2 - x3^3)/(6*x1^4*x2) + 
      (-30 - 20*x3 + 3*x3^2 - x3^3)/(6*x1^3*x2^4) + 
      (-30 - 20*x3 + 3*x3^2 - x3^3)/(6*x1^4*x2^3) + 
      (22 - 3*x3 + 3*x3^2 - x3^3)/(6*x1^2*x2^4) + (22 - 3*x3 + 3*x3^2 - x3^3)/
       (6*x1^4*x2^2) + (12 + 17*x3 + 6*x3^2 - x3^3)/(6*x1^4*x2^4) + 
      (22 - 15*x3 + x3^3)/(6*(-1 + x1)*x2^3) + (-8 + x3 + x3^3)/
       (6*(-1 + x1)*x2^2) + (-24 + 30*x3 - 12*x3^2 + x3^3)/
       (6*(-1 + x1)*x2^4) + (3*x3 + 3*x3^3)/(6*(-1 + x1)*(-1 + x2)) + 
      (-1 + 21*x3 - 15*x3^2 + 3*x3^3)/(6*x1*x2^5) + 
      (-1 + 21*x3 - 15*x3^2 + 3*x3^3)/(6*x1^5*x2) + (8 - 12*x3 + 4*x3^3)/
       (6*(-1 + x1)^3*x2) + (8 - 12*x3 + 4*x3^3)/(6*x1^2*(-1 + x1 + x2)^2) + 
      (8 - 12*x3 + 4*x3^3)/(6*x1^3*(-1 + x1 + x2)) + 
      (-8 + 4*x3 + 4*x3^3)/(6*(-1 + x1)^2*(-1 + x1 + x2)) + 
      (-8 + 4*x3 + 4*x3^3)/(6*x1^2*(-1 + x1 + x2)) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*(-1 + x1)^2*(-1 + x1 + x2)^3) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*x1^2*(-1 + x1 + x2)^3) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*(-1 + x1)^3*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*x1^3*(-1 + x1 + x2)^2) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*(-1 + x1)^4*(-1 + x1 + x2)) + 
      (-4 + 12*x3 - 12*x3^2 + 4*x3^3)/(6*x1^4*(-1 + x1 + x2)) + 
      (5*x3 + 5*x3^3)/(6*(-1 + x1)*x2) + (16 - 24*x3 + 8*x3^3)/
       (6*x1*(-1 + x1 + x2)^3) + (8*x3 + 8*x3^3)/(6*x1*(-1 + x1 + x2)) + 
      (-16 + 32*x2 - 32*x2^2 + 48*x3 - 64*x2*x3 + 64*x2^2*x3 - 48*x3^2 + 
        32*x2*x3^2 - 32*x2^2*x3^2 + 16*x3^3)/(6*(-1 + x1 + x2)^5) + 
      (135*x1 - 360*x1^2 + 225*x1^3 + 135*x3 - 1080*x1*x3 + 2025*x1^2*x3 - 
        1080*x1^3*x3 - 360*x3^2 + 2025*x1*x3^2 - 3240*x1^2*x3^2 + 
        1575*x1^3*x3^2 + 225*x3^3 - 1080*x1*x3^3 + 1575*x1^2*x3^3 - 
        720*x1^3*x3^3)/(6*x2^6) + (135*x2 - 360*x2^2 + 225*x2^3 + 135*x3 - 
        1080*x2*x3 + 2025*x2^2*x3 - 1080*x2^3*x3 - 360*x3^2 + 2025*x2*x3^2 - 
        3240*x2^2*x3^2 + 1575*x2^3*x3^2 + 225*x3^3 - 1080*x2*x3^3 + 
        1575*x2^2*x3^3 - 720*x2^3*x3^3)/(6*x1^6))*g[11] + 
    s2*(1/(6*x1^4*x2^5) + 1/(6*x1^5*x2^4) - 2/(3*x1^4*x2^4) + 
      1/(6*x1^4*x2^5*(-1 + x3)) - 1/(2*x1^3*x2^5*(-1 + x3)) + 
      1/(2*x1^2*x2^5*(-1 + x3)) - 1/(6*x1*x2^5*(-1 + x3)) + 
      1/(6*x1^5*x2^4*(-1 + x3)) - 2/(3*x1^4*x2^4*(-1 + x3)) + 
      7/(6*x1^3*x2^4*(-1 + x3)) - 1/(x1^2*x2^4*(-1 + x3)) + 
      1/(3*x1*x2^4*(-1 + x3)) - 1/(2*x1^5*x2^3*(-1 + x3)) + 
      7/(6*x1^4*x2^3*(-1 + x3)) - 1/(x1^3*x2^3*(-1 + x3)) + 
      2/(3*x1^2*x2^3*(-1 + x3)) - 1/(3*x1*x2^3*(-1 + x3)) + 
      1/(2*x1^5*x2^2*(-1 + x3)) - 1/(x1^4*x2^2*(-1 + x3)) + 
      2/(3*x1^3*x2^2*(-1 + x3)) - 1/(6*x1^5*x2*(-1 + x3)) + 
      1/(3*x1^4*x2*(-1 + x3)) - 1/(3*x1^3*x2*(-1 + x3)) - 1/(3*x1^4*x3^5) - 
      1/(3*x1^4*(-1 + x2)*x3^5) + 1/(x1^3*(-1 + x2)*x3^5) - 
      1/(x1^2*(-1 + x2)*x3^5) + 1/(3*x1*(-1 + x2)*x3^5) + 1/(6*x2^4*x3^5) + 
      1/(6*(-1 + x1)*x2^4*x3^5) - 1/(2*(-1 + x1)*x2^3*x3^5) + 
      1/(2*(-1 + x1)*x2^2*x3^5) - 5/(6*x1*x2^2*x3^5) - 
      1/(6*(-1 + x1)*x2*x3^5) + 7/(6*x1^2*x2*x3^5) - 1/(6*x1*x2*x3^5) - 
      1/(3*x1^5*x3^4) + 4/(3*x1^4*x3^4) - 1/(3*x1^5*(-1 + x2)*x3^4) + 
      4/(3*x1^4*(-1 + x2)*x3^4) - 7/(3*x1^3*(-1 + x2)*x3^4) + 
      2/(x1^2*(-1 + x2)*x3^4) - 2/(3*x1*(-1 + x2)*x3^4) + 1/(6*x2^5*x3^4) + 
      1/(6*(-1 + x1)*x2^5*x3^4) - 2/(3*x2^4*x3^4) - 
      2/(3*(-1 + x1)*x2^4*x3^4) + 7/(6*(-1 + x1)*x2^3*x3^4) - 
      5/(6*x1*x2^3*x3^4) - 1/((-1 + x1)*x2^2*x3^4) + 2/(x1^2*x2^2*x3^4) + 
      5/(3*x1*x2^2*x3^4) + 1/(3*(-1 + x1)*x2*x3^4) - 4/(3*x1^3*x2*x3^4) - 
      7/(3*x1^2*x2*x3^4) + 1/(3*x1*x2*x3^4) + 1/(x1^5*(-1 + x2)*x3^3) - 
      7/(3*x1^4*(-1 + x2)*x3^3) + 2/(x1^3*(-1 + x2)*x3^3) - 
      4/(3*x1^2*(-1 + x2)*x3^3) + 2/(3*x1*(-1 + x2)*x3^3) - 
      1/(2*(-1 + x1)*x2^5*x3^3) + 7/(6*(-1 + x1)*x2^4*x3^3) + 
      13/(6*x1*x2^4*x3^3) - 1/((-1 + x1)*x2^3*x3^3) - 13/(6*x1^2*x2^3*x3^3) - 
      1/(3*x1*x2^3*x3^3) + 2/(3*(-1 + x1)*x2^2*x3^3) + 7/(3*x1^3*x2^2*x3^3) - 
      11/(6*x1^2*x2^2*x3^3) - 4/(3*x1*x2^2*x3^3) - 1/(3*(-1 + x1)*x2*x3^3) - 
      10/(3*x1^4*x2*x3^3) + 8/(3*x1^3*x2*x3^3) + 5/(3*x1^2*x2*x3^3) - 
      1/(3*x1*x2*x3^3) - 1/(x1^5*(-1 + x2)*x3^2) + 2/(x1^4*(-1 + x2)*x3^2) - 
      4/(3*x1^3*(-1 + x2)*x3^2) + 1/(2*(-1 + x1)*x2^5*x3^2) - 
      1/(3*x1*x2^5*x3^2) - 1/((-1 + x1)*x2^4*x3^2) - 4/(x1^2*x2^4*x3^2) + 
      2/(3*x1*x2^4*x3^2) + 2/(3*(-1 + x1)*x2^3*x3^2) - 
      13/(6*x1^3*x2^3*x3^2) + 17/(3*x1^2*x2^3*x3^2) - 1/(3*x1*x2^3*x3^2) - 
      2/(x1^4*x2^2*x3^2) + 1/(6*x1^3*x2^2*x3^2) - 4/(3*x1^2*x2^2*x3^2) - 
      77/(6*x1^5*x2*x3^2) + 47/(3*x1^4*x2*x3^2) - 19/(3*x1^3*x2*x3^2) + 
      1/(3*x1^5*(-1 + x2)*x3) - 2/(3*x1^4*(-1 + x2)*x3) + 
      2/(3*x1^3*(-1 + x2)*x3) - 1/(6*(-1 + x1)*x2^5*x3) - 
      1/(3*x1^2*x2^5*x3) + 1/(3*x1*x2^5*x3) + 1/(3*(-1 + x1)*x2^4*x3) + 
      13/(6*x1^3*x2^4*x3) + 2/(3*x1^2*x2^4*x3) - 2/(3*x1*x2^4*x3) - 
      1/(3*(-1 + x1)*x2^3*x3) - 5/(6*x1^4*x2^3*x3) - 1/(3*x1^3*x2^3*x3) - 
      1/(3*x1^2*x2^3*x3) + 2/(3*x1*x2^3*x3) - 53/(6*x1^5*x2^2*x3) + 
      23/(3*x1^4*x2^2*x3) - 4/(3*x1^3*x2^2*x3) - 50/(x1^6*x2*x3) + 
      407/(6*x1^5*x2*x3) - 95/(3*x1^4*x2*x3) + 5/(x1^3*x2*x3) - 
      100/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 336/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 336/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      416/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 64/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 10/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      32/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-612 - 408*x3)/(6*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-72 - 36*x3)/(6*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-480 - 32*x3)/(6*x1^3*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      2/(x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-12 - 12*x2)/(6*x1^3*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (2*x2)/(x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 20/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-168 - 108*x2)/(6*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (14*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (264 + 48*x2)/(6*x1^3*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      128/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-720 - 408*x2)/
       (6*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-912 - 32*x2)/(6*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (50*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (1332 + 192*x2)/
       (6*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (8*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (50*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (972 + 192*x3)/(6*x1^4*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)))*
     g[12] + s2*(-1/3*1/(x1^4*x2^5) - 1/(3*x1^5*x2^4) + 4/(3*x1^4*x2^4) - 
      1/(3*x1^4*x2^5*(-1 + x3)) + 1/(x1^3*x2^5*(-1 + x3)) - 
      1/(x1^2*x2^5*(-1 + x3)) + 1/(3*x1*x2^5*(-1 + x3)) - 
      1/(3*x1^5*x2^4*(-1 + x3)) + 4/(3*x1^4*x2^4*(-1 + x3)) - 
      7/(3*x1^3*x2^4*(-1 + x3)) + 2/(x1^2*x2^4*(-1 + x3)) - 
      2/(3*x1*x2^4*(-1 + x3)) + 1/(x1^5*x2^3*(-1 + x3)) - 
      7/(3*x1^4*x2^3*(-1 + x3)) + 2/(x1^3*x2^3*(-1 + x3)) - 
      4/(3*x1^2*x2^3*(-1 + x3)) + 2/(3*x1*x2^3*(-1 + x3)) - 
      1/(x1^5*x2^2*(-1 + x3)) + 2/(x1^4*x2^2*(-1 + x3)) - 
      4/(3*x1^3*x2^2*(-1 + x3)) + 1/(3*x1^5*x2*(-1 + x3)) - 
      2/(3*x1^4*x2*(-1 + x3)) + 2/(3*x1^3*x2*(-1 + x3)) + 1/(6*x1^4*x3^5) + 
      1/(6*x1^4*(-1 + x2)*x3^5) - 1/(2*x1^3*(-1 + x2)*x3^5) + 
      1/(2*x1^2*(-1 + x2)*x3^5) - 1/(6*x1*(-1 + x2)*x3^5) + 1/(6*x2^4*x3^5) + 
      1/(6*(-1 + x1)*x2^4*x3^5) - 1/(2*(-1 + x1)*x2^3*x3^5) + 
      1/(2*(-1 + x1)*x2^2*x3^5) - 1/(3*x1*x2^2*x3^5) - 
      1/(6*(-1 + x1)*x2*x3^5) - 1/(3*x1^2*x2*x3^5) + 1/(3*x1*x2*x3^5) + 
      1/(6*x1^5*x3^4) - 2/(3*x1^4*x3^4) + 1/(6*x1^5*(-1 + x2)*x3^4) - 
      2/(3*x1^4*(-1 + x2)*x3^4) + 7/(6*x1^3*(-1 + x2)*x3^4) - 
      1/(x1^2*(-1 + x2)*x3^4) + 1/(3*x1*(-1 + x2)*x3^4) + 1/(6*x2^5*x3^4) + 
      1/(6*(-1 + x1)*x2^5*x3^4) - 2/(3*x2^4*x3^4) - 
      2/(3*(-1 + x1)*x2^4*x3^4) + 7/(6*(-1 + x1)*x2^3*x3^4) + 
      13/(6*x1*x2^3*x3^4) - 1/((-1 + x1)*x2^2*x3^4) - 4/(x1^2*x2^2*x3^4) + 
      2/(3*x1*x2^2*x3^4) + 1/(3*(-1 + x1)*x2*x3^4) + 13/(6*x1^3*x2*x3^4) + 
      2/(3*x1^2*x2*x3^4) - 2/(3*x1*x2*x3^4) - 1/(2*x1^5*(-1 + x2)*x3^3) + 
      7/(6*x1^4*(-1 + x2)*x3^3) - 1/(x1^3*(-1 + x2)*x3^3) + 
      2/(3*x1^2*(-1 + x2)*x3^3) - 1/(3*x1*(-1 + x2)*x3^3) - 
      1/(2*(-1 + x1)*x2^5*x3^3) + 7/(6*(-1 + x1)*x2^4*x3^3) - 
      5/(6*x1*x2^4*x3^3) - 1/((-1 + x1)*x2^3*x3^3) - 13/(6*x1^2*x2^3*x3^3) - 
      1/(3*x1*x2^3*x3^3) + 2/(3*(-1 + x1)*x2^2*x3^3) - 
      13/(6*x1^3*x2^2*x3^3) + 17/(3*x1^2*x2^2*x3^3) - 1/(3*x1*x2^2*x3^3) - 
      1/(3*(-1 + x1)*x2*x3^3) - 5/(6*x1^4*x2*x3^3) - 1/(3*x1^3*x2*x3^3) - 
      1/(3*x1^2*x2*x3^3) + 2/(3*x1*x2*x3^3) + 1/(2*x1^5*(-1 + x2)*x3^2) - 
      1/(x1^4*(-1 + x2)*x3^2) + 2/(3*x1^3*(-1 + x2)*x3^2) + 
      1/(2*(-1 + x1)*x2^5*x3^2) - 5/(6*x1*x2^5*x3^2) - 
      1/((-1 + x1)*x2^4*x3^2) + 2/(x1^2*x2^4*x3^2) + 5/(3*x1*x2^4*x3^2) + 
      2/(3*(-1 + x1)*x2^3*x3^2) + 7/(3*x1^3*x2^3*x3^2) - 
      11/(6*x1^2*x2^3*x3^2) - 4/(3*x1*x2^3*x3^2) - 2/(x1^4*x2^2*x3^2) + 
      1/(6*x1^3*x2^2*x3^2) - 4/(3*x1^2*x2^2*x3^2) - 53/(6*x1^5*x2*x3^2) + 
      23/(3*x1^4*x2*x3^2) - 4/(3*x1^3*x2*x3^2) - 1/(6*x1^5*(-1 + x2)*x3) + 
      1/(3*x1^4*(-1 + x2)*x3) - 1/(3*x1^3*(-1 + x2)*x3) - 
      1/(6*(-1 + x1)*x2^5*x3) + 7/(6*x1^2*x2^5*x3) - 1/(6*x1*x2^5*x3) + 
      1/(3*(-1 + x1)*x2^4*x3) - 4/(3*x1^3*x2^4*x3) - 7/(3*x1^2*x2^4*x3) + 
      1/(3*x1*x2^4*x3) - 1/(3*(-1 + x1)*x2^3*x3) - 10/(3*x1^4*x2^3*x3) + 
      8/(3*x1^3*x2^3*x3) + 5/(3*x1^2*x2^3*x3) - 1/(3*x1*x2^3*x3) - 
      77/(6*x1^5*x2^2*x3) + 47/(3*x1^4*x2^2*x3) - 19/(3*x1^3*x2^2*x3) - 
      50/(x1^6*x2*x3) + 407/(6*x1^5*x2*x3) - 95/(3*x1^4*x2*x3) + 
      5/(x1^3*x2*x3) - 100/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 336/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      336/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 416/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 64/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      2/(x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 20/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 128/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-720 - 408*x3)/(6*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-168 - 108*x3)/(6*x1^4*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-912 - 32*x3)/(6*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-12 - 12*x3)/(6*x1^3*x2^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      10/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-72 - 36*x2)/(6*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (8*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 32/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-612 - 408*x2)/(6*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-480 - 32*x2)/(6*x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (50*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (972 + 192*x2)/(6*x1^4*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (2*x3)/(x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (14*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (50*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (264 + 48*x3)/(6*x1^3*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (1332 + 192*x3)/(6*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)))*g[13] + (-2/(x1^2*(-1 + x2)) - 9/(x1^2*x2^5) + 
      21/(x1^2*x2^4) - 16/(x1^2*x2^3) + 2/((-1 + x1)*x2^2) + 2/(x1^2*x2^2) + 
      2/(x1*x2^2) + 2/(x1^2*x2) + (-9 - 17*x3)/(x1^3*x2^4) + 
      (-4 - 4*x3)/(x1*x2^3) + (8 - 4*x3)/(x1^3*(-1 + x2)) - 
      1/(x1*x2^5*(-1 + x3)) + (4 - 6*x1 + 4*x1^2 - x1^3)/(x2^5*(-1 + x3)) + 
      3/(x1*x2^4*(-1 + x3)) + (-9 + 9*x1 - 3*x1^2)/(x2^4*(-1 + x3)) + 
      (8 - 4*x1)/(x2^3*(-1 + x3)) - 4/(x1*x2^3*(-1 + x3)) - 
      2/(x2^2*(-1 + x3)) + 2/(x1*x2^2*(-1 + x3)) + 1/(x1*(-1 + x2)*x3^5) + 
      (-4 + 6*x1 - 4*x1^2 + x1^3)/((-1 + x2)*x3^5) - x1^3/(x2^5*x3^5) + 
      (4*x1^2 - x1^3)/(x2^4*x3^5) + (-6*x1 + 4*x1^2 - x1^3)/(x2^3*x3^5) + 
      (4 - 6*x1 + 4*x1^2 - x1^3)/(x2^2*x3^5) - 1/(x1*x2*x3^5) + 
      (4 - 6*x1 + 4*x1^2 - x1^3)/(x2*x3^5) - 3/(x1*(-1 + x2)*x3^4) + 
      (9 - 9*x1 + 3*x1^2)/((-1 + x2)*x3^4) + (5*x1^2)/(x2^5*x3^4) + 
      (-11*x1 - 3*x1^2)/(x2^4*x3^4) + (7 + 9*x1 - 3*x1^2)/(x2^3*x3^4) - 
      1/(x1*x2^2*x3^4) + (-9 + 9*x1 - 3*x1^2)/(x2^2*x3^4) + 3/(x1*x2*x3^4) + 
      (-9 + 9*x1 - 3*x1^2)/(x2*x3^4) + 4/(x1*(-1 + x2)*x3^3) + 
      (-8 + 4*x1)/((-1 + x2)*x3^3) - (10*x1)/(x2^5*x3^3) + 
      (9 + 17*x1)/(x2^4*x3^3) + (-18 - 4*x1)/(x2^3*x3^3) - 1/(x1*x2^3*x3^3) + 
      (8 - 4*x1)/(x2^2*x3^3) + 3/(x1*x2^2*x3^3) + (8 - 4*x1)/(x2*x3^3) - 
      4/(x1*x2*x3^3) + 2/((-1 + x2)*x3^2) - 2/(x1*(-1 + x2)*x3^2) + 
      9/(x2^5*x3^2) - 21/(x2^4*x3^2) + 16/(x2^3*x3^2) + 1/(x1*x2^3*x3^2) - 
      2/(x2^2*x3^2) - 2/(x1*x2^2*x3^2) - 2/(x2*x3^2) + 2/(x1*x2*x3^2) - 
      1/(x1^5*(-1 + x2)*x3) + 3/(x1^4*(-1 + x2)*x3) - 4/(x1^3*(-1 + x2)*x3) + 
      2/(x1^2*(-1 + x2)*x3) + 1/((-1 + x1)*x2^5*x3) + 
      (1 + x1 + x1^2 + x1^3)/(x2^5*x3) - 3/((-1 + x1)*x2^4*x3) + 
      (-3 - 3*x1 - 3*x1^2)/(x2^4*x3) + 4/((-1 + x1)*x2^3*x3) + 
      1/(x1^3*x2^3*x3) - 1/(x1^2*x2^3*x3) + (4 + 4*x1)/(x2^3*x3) - 
      2/(x2^2*x3) - 2/((-1 + x1)*x2^2*x3) + 1/(x1^4*x2^2*x3) - 
      3/(x1^3*x2^2*x3) + 2/(x1^2*x2^2*x3) + 1/(x1^5*x2*x3) - 3/(x1^4*x2*x3) + 
      4/(x1^3*x2*x3) - 2/(x1^2*x2*x3) + (10*x3)/(x1^3*x2^5) - 
      (5*x3^2)/(x1^4*x2^5) + x3^3/(x1^5*x2^5) + 
      (-8 + 4*x3)/((-1 + x1)*x2^3) + (-8 + 4*x3)/(x1^3*x2^2) + 
      (-8 + 4*x3)/(x1^3*x2) + (18 + 4*x3)/(x1^3*x2^3) + 
      (-16*x1 + 16*x3)/x2^3 + (-9 + 9*x3 - 3*x3^2)/(x1^4*(-1 + x2)) + 
      (-7 - 9*x3 + 3*x3^2)/(x1^4*x2^3) + (9 - 9*x3 + 3*x3^2)/
       ((-1 + x1)*x2^4) + (9 - 9*x3 + 3*x3^2)/(x1^4*x2^2) + 
      (9 - 9*x3 + 3*x3^2)/(x1^4*x2) + (3 + 3*x3 + 3*x3^2)/(x1*x2^4) + 
      (11*x3 + 3*x3^2)/(x1^4*x2^4) + (18*x1 + 4*x1^2 - 18*x3 - 8*x1^2*x3 - 
        4*x3^2 + 8*x1*x3^2)/x2^4 + (-1 - x3 - x3^2 - x3^3)/(x1*x2^5) + 
      (4 - 6*x3 + 4*x3^2 - x3^3)/(x1^5*(-1 + x2)) + 
      (-4*x3^2 + x3^3)/(x1^5*x2^4) + (-4 + 6*x3 - 4*x3^2 + x3^3)/
       ((-1 + x1)*x2^5) + (-4 + 6*x3 - 4*x3^2 + x3^3)/(x1^5*x2^2) + 
      (-4 + 6*x3 - 4*x3^2 + x3^3)/(x1^5*x2) + (6*x3 - 4*x3^2 + x3^3)/
       (x1^5*x2^3) + (-10*x1 - 4*x1^3 + 10*x3 + 12*x1^2*x3 - 12*x1*x3^2 + 
        4*x3^3)/x2^5)*g[14] + (-2/(x1^2*(-1 + x3)) + 
      (8 - 4*x2)/(x1^3*(-1 + x3)) + 1/(x1*x2^5*(-1 + x3)) + 
      (-4 + 6*x1 - 4*x1^2 + x1^3)/(x2^5*(-1 + x3)) - 3/(x1*x2^4*(-1 + x3)) + 
      (9 - 9*x1 + 3*x1^2)/(x2^4*(-1 + x3)) + 4/(x1*x2^3*(-1 + x3)) + 
      (-8 + 4*x1)/(x2^3*(-1 + x3)) + 2/(x2^2*(-1 + x3)) - 
      2/(x1*x2^2*(-1 + x3)) - 1/(x1^5*x2*(-1 + x3)) + 3/(x1^4*x2*(-1 + x3)) - 
      4/(x1^3*x2*(-1 + x3)) + 2/(x1^2*x2*(-1 + x3)) + 
      (-9 + 9*x2 - 3*x2^2)/(x1^4*(-1 + x3)) + (4 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^5*(-1 + x3)) - 9/(x1^2*x3^5) - 1/(x1*(-1 + x2)*x3^5) + 
      (4 - 6*x1 + 4*x1^2 - x1^3)/((-1 + x2)*x3^5) - x1^3/(x2^5*x3^5) + 
      (5*x1^2)/(x2^4*x3^5) - (10*x1)/(x2^3*x3^5) + 9/(x2^2*x3^5) + 
      1/((-1 + x1)*x2*x3^5) + (1 + x1 + x1^2 + x1^3)/(x2*x3^5) + 
      (10*x2)/(x1^3*x3^5) - (5*x2^2)/(x1^4*x3^5) + x2^3/(x1^5*x3^5) + 
      (-1 - x2 - x2^2 - x2^3)/(x1*x3^5) + (-4 + 6*x2 - 4*x2^2 + x2^3)/
       ((-1 + x1)*x3^5) + (-10*x1 - 4*x1^3 + 10*x2 + 12*x1^2*x2 - 
        12*x1*x2^2 + 4*x2^3)/x3^5 + 21/(x1^2*x3^4) + 
      (-9 - 17*x2)/(x1^3*x3^4) + 3/(x1*(-1 + x2)*x3^4) + 
      (-9 + 9*x1 - 3*x1^2)/((-1 + x2)*x3^4) + (4*x1^2 - x1^3)/(x2^5*x3^4) + 
      (-11*x1 - 3*x1^2)/(x2^4*x3^4) + (9 + 17*x1)/(x2^3*x3^4) - 
      21/(x2^2*x3^4) - 3/((-1 + x1)*x2*x3^4) + (-3 - 3*x1 - 3*x1^2)/
       (x2*x3^4) + (9 - 9*x2 + 3*x2^2)/((-1 + x1)*x3^4) + 
      (3 + 3*x2 + 3*x2^2)/(x1*x3^4) + (11*x2 + 3*x2^2)/(x1^4*x3^4) + 
      (18*x1 + 4*x1^2 - 18*x2 - 8*x1^2*x2 - 4*x2^2 + 8*x1*x2^2)/x3^4 + 
      (-4*x2^2 + x2^3)/(x1^5*x3^4) - 16/(x1^2*x3^3) + (-4 - 4*x2)/(x1*x3^3) + 
      (8 - 4*x1)/((-1 + x2)*x3^3) - 4/(x1*(-1 + x2)*x3^3) + 
      (-6*x1 + 4*x1^2 - x1^3)/(x2^5*x3^3) + (7 + 9*x1 - 3*x1^2)/(x2^4*x3^3) + 
      (-18 - 4*x1)/(x2^3*x3^3) - 1/(x1*x2^3*x3^3) + 16/(x2^2*x3^3) + 
      1/(x1*x2^2*x3^3) + 4/((-1 + x1)*x2*x3^3) + 1/(x1^3*x2*x3^3) - 
      1/(x1^2*x2*x3^3) + (4 + 4*x1)/(x2*x3^3) + 
      (-8 + 4*x2)/((-1 + x1)*x3^3) + (18 + 4*x2)/(x1^3*x3^3) + 
      (-16*x1 + 16*x2)/x3^3 + (-7 - 9*x2 + 3*x2^2)/(x1^4*x3^3) + 
      (6*x2 - 4*x2^2 + x2^3)/(x1^5*x3^3) + 2/((-1 + x1)*x3^2) + 
      2/(x1^2*x3^2) + 2/(x1*x3^2) - 2/((-1 + x2)*x3^2) + 
      2/(x1*(-1 + x2)*x3^2) + (4 - 6*x1 + 4*x1^2 - x1^3)/(x2^5*x3^2) - 
      1/(x1*x2^4*x3^2) + (-9 + 9*x1 - 3*x1^2)/(x2^4*x3^2) + 
      (8 - 4*x1)/(x2^3*x3^2) + 3/(x1*x2^3*x3^2) - 2/(x2^2*x3^2) - 
      2/(x1*x2^2*x3^2) - 2/(x2*x3^2) - 2/((-1 + x1)*x2*x3^2) + 
      1/(x1^4*x2*x3^2) - 3/(x1^3*x2*x3^2) + 2/(x1^2*x2*x3^2) + 
      (-8 + 4*x2)/(x1^3*x3^2) + (9 - 9*x2 + 3*x2^2)/(x1^4*x3^2) + 
      (-4 + 6*x2 - 4*x2^2 + x2^3)/(x1^5*x3^2) + 2/(x1^2*x3) - 
      1/(x1*x2^5*x3) + (4 - 6*x1 + 4*x1^2 - x1^3)/(x2^5*x3) + 
      3/(x1*x2^4*x3) + (-9 + 9*x1 - 3*x1^2)/(x2^4*x3) + 
      (8 - 4*x1)/(x2^3*x3) - 4/(x1*x2^3*x3) - 2/(x2^2*x3) + 2/(x1*x2^2*x3) + 
      1/(x1^5*x2*x3) - 3/(x1^4*x2*x3) + 4/(x1^3*x2*x3) - 2/(x1^2*x2*x3) + 
      (-8 + 4*x2)/(x1^3*x3) + (9 - 9*x2 + 3*x2^2)/(x1^4*x3) + 
      (-4 + 6*x2 - 4*x2^2 + x2^3)/(x1^5*x3))*g[15] + 
    (2/(x1^2*(-1 + x2)) - 2/((-1 + x1)*x2^2) - 9/(x1^5*x2^2) + 
      21/(x1^4*x2^2) - 16/(x1^3*x2^2) + 2/(x1^2*x2^2) + 2/(x1*x2^2) + 
      2/(x1^2*x2) + (-9 - 17*x3)/(x1^4*x2^3) + (-4 - 4*x3)/(x1^3*x2) + 
      (8 - 4*x3)/((-1 + x1)*x2^3) - 2/(x1^2*(-1 + x3)) + 
      (8 - 4*x2)/(x1^3*(-1 + x3)) - 1/(x1^5*x2*(-1 + x3)) + 
      3/(x1^4*x2*(-1 + x3)) - 4/(x1^3*x2*(-1 + x3)) + 2/(x1^2*x2*(-1 + x3)) + 
      (-9 + 9*x2 - 3*x2^2)/(x1^4*(-1 + x3)) + (4 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^5*(-1 + x3)) + 1/((-1 + x1)*x2*x3^5) - 1/(x1*x2*x3^5) - 
      x2^3/(x1^5*x3^5) + (4*x2^2 - x2^3)/(x1^4*x3^5) + 
      (-6*x2 + 4*x2^2 - x2^3)/(x1^3*x3^5) + (4 - 6*x2 + 4*x2^2 - x2^3)/
       (x1^2*x3^5) + (4 - 6*x2 + 4*x2^2 - x2^3)/(x1*x3^5) + 
      (-4 + 6*x2 - 4*x2^2 + x2^3)/((-1 + x1)*x3^5) - 3/((-1 + x1)*x2*x3^4) - 
      1/(x1^2*x2*x3^4) + 3/(x1*x2*x3^4) + (5*x2^2)/(x1^5*x3^4) + 
      (-11*x2 - 3*x2^2)/(x1^4*x3^4) + (-9 + 9*x2 - 3*x2^2)/(x1^2*x3^4) + 
      (-9 + 9*x2 - 3*x2^2)/(x1*x3^4) + (7 + 9*x2 - 3*x2^2)/(x1^3*x3^4) + 
      (9 - 9*x2 + 3*x2^2)/((-1 + x1)*x3^4) + (-18 - 4*x2)/(x1^3*x3^3) + 
      (8 - 4*x2)/(x1^2*x3^3) + (8 - 4*x2)/(x1*x3^3) + 4/((-1 + x1)*x2*x3^3) - 
      1/(x1^3*x2*x3^3) + 3/(x1^2*x2*x3^3) - 4/(x1*x2*x3^3) - 
      (10*x2)/(x1^5*x3^3) + (-8 + 4*x2)/((-1 + x1)*x3^3) + 
      (9 + 17*x2)/(x1^4*x3^3) + 2/((-1 + x1)*x3^2) + 9/(x1^5*x3^2) - 
      21/(x1^4*x3^2) + 16/(x1^3*x3^2) - 2/(x1^2*x3^2) - 2/(x1*x3^2) - 
      2/((-1 + x1)*x2*x3^2) + 1/(x1^3*x2*x3^2) - 2/(x1^2*x2*x3^2) + 
      2/(x1*x2*x3^2) - 2/(x1^2*x3) + 1/(x1^5*(-1 + x2)*x3) - 
      3/(x1^4*(-1 + x2)*x3) + 4/(x1^3*(-1 + x2)*x3) - 2/(x1^2*(-1 + x2)*x3) - 
      1/((-1 + x1)*x2^5*x3) + 1/(x1*x2^5*x3) + 3/((-1 + x1)*x2^4*x3) + 
      1/(x1^2*x2^4*x3) - 3/(x1*x2^4*x3) - 4/((-1 + x1)*x2^3*x3) + 
      1/(x1^3*x2^3*x3) - 3/(x1^2*x2^3*x3) + 4/(x1*x2^3*x3) + 
      2/((-1 + x1)*x2^2*x3) - 1/(x1^3*x2^2*x3) + 2/(x1^2*x2^2*x3) - 
      2/(x1*x2^2*x3) + (4 + 4*x2)/(x1^3*x3) + (-3 - 3*x2 - 3*x2^2)/
       (x1^4*x3) + (1 + x2 + x2^2 + x2^3)/(x1^5*x3) + (10*x3)/(x1^5*x2^3) - 
      (5*x3^2)/(x1^5*x2^4) + x3^3/(x1^5*x2^5) + 
      (-8 + 4*x3)/(x1^3*(-1 + x2)) + (-8 + 4*x3)/(x1^2*x2^3) + 
      (-8 + 4*x3)/(x1*x2^3) + (18 + 4*x3)/(x1^3*x2^3) + 
      (-16*x2 + 16*x3)/x1^3 + (-9 + 9*x3 - 3*x3^2)/((-1 + x1)*x2^4) + 
      (-7 - 9*x3 + 3*x3^2)/(x1^3*x2^4) + (9 - 9*x3 + 3*x3^2)/
       (x1^4*(-1 + x2)) + (9 - 9*x3 + 3*x3^2)/(x1^2*x2^4) + 
      (9 - 9*x3 + 3*x3^2)/(x1*x2^4) + (3 + 3*x3 + 3*x3^2)/(x1^4*x2) + 
      (11*x3 + 3*x3^2)/(x1^4*x2^4) + (18*x2 + 4*x2^2 - 18*x3 - 8*x2^2*x3 - 
        4*x3^2 + 8*x2*x3^2)/x1^4 + (-1 - x3 - x3^2 - x3^3)/(x1^5*x2) + 
      (4 - 6*x3 + 4*x3^2 - x3^3)/((-1 + x1)*x2^5) + 
      (-4*x3^2 + x3^3)/(x1^4*x2^5) + (-4 + 6*x3 - 4*x3^2 + x3^3)/
       (x1^5*(-1 + x2)) + (-4 + 6*x3 - 4*x3^2 + x3^3)/(x1^2*x2^5) + 
      (-4 + 6*x3 - 4*x3^2 + x3^3)/(x1*x2^5) + (6*x3 - 4*x3^2 + x3^3)/
       (x1^3*x2^5) + (-10*x2 - 4*x2^3 + 10*x3 + 12*x2^2*x3 - 12*x2*x3^2 + 
        4*x3^3)/x1^5)*g[16] + s2*((2 + 2*x1^2)/((-1 + x2)*(-1 + x3)) + 
      2/(x1^4*x2^5*(-1 + x3)) - 6/(x1^3*x2^5*(-1 + x3)) + 
      6/(x1^2*x2^5*(-1 + x3)) + (-6 + 6*x1 - 2*x1^2)/(x2^5*(-1 + x3)) + 
      2/(x1^5*x2^4*(-1 + x3)) - 8/(x1^4*x2^4*(-1 + x3)) + 
      14/(x1^3*x2^4*(-1 + x3)) - 12/(x1^2*x2^4*(-1 + x3)) + 
      (6 - 2*x1^2)/(x2^4*(-1 + x3)) - 6/(x1^5*x2^3*(-1 + x3)) + 
      14/(x1^4*x2^3*(-1 + x3)) - 12/(x1^3*x2^3*(-1 + x3)) + 
      8/(x1^2*x2^3*(-1 + x3)) + (-2 - 2*x1^2)/(x2^3*(-1 + x3)) + 
      6/(x1^5*x2^2*(-1 + x3)) - 12/(x1^4*x2^2*(-1 + x3)) + 
      8/(x1^3*x2^2*(-1 + x3)) + (-2 - 2*x1^2)/(x2^2*(-1 + x3)) + 
      (-2 - 2*x1^2)/(x2*(-1 + x3)) + (-2 - 2*x2^2)/(x1^3*(-1 + x3)) + 
      (-2 - 2*x2^2)/(x1^2*(-1 + x3)) + (-2 - 2*x2^2)/(x1*(-1 + x3)) + 
      (6 - 2*x2^2)/(x1^4*(-1 + x3)) + (-6 + 6*x2 - 2*x2^2)/(x1^5*(-1 + x3)) + 
      (2 + 2*x2^2)/((-1 + x1)*(-1 + x3)) + 2/(x1^4*(-1 + x2)*x3^5) - 
      6/(x1^3*(-1 + x2)*x3^5) + 6/(x1^2*(-1 + x2)*x3^5) + 
      (-6 + 6*x1 - 2*x1^2)/((-1 + x2)*x3^5) + (2*x1^2)/(x2^5*x3^5) + 
      2/((-1 + x1)*x2^4*x3^5) + (2 - 6*x1 + 2*x1^2)/(x2^4*x3^5) - 
      6/((-1 + x1)*x2^3*x3^5) + (6 - 6*x1 + 2*x1^2)/(x2^3*x3^5) + 
      6/((-1 + x1)*x2^2*x3^5) - 6/(x1*x2^2*x3^5) + (6 - 6*x1 + 2*x1^2)/
       (x2^2*x3^5) - 6/(x1^2*x2*x3^5) + (6 - 6*x1 + 2*x1^2)/(x2*x3^5) + 
      (2*x2^2)/(x1^5*x3^5) + (-6 + 6*x2 - 2*x2^2)/((-1 + x1)*x3^5) + 
      (2 - 6*x2 + 2*x2^2)/(x1^4*x3^5) + (6 - 6*x2 + 2*x2^2)/(x1^3*x3^5) + 
      (6 - 6*x2 + 2*x2^2)/(x1^2*x3^5) + (6 - 6*x2 + 2*x2^2)/(x1*x3^5) + 
      2/(x1^5*(-1 + x2)*x3^4) - 8/(x1^4*(-1 + x2)*x3^4) + 
      14/(x1^3*(-1 + x2)*x3^4) - 12/(x1^2*(-1 + x2)*x3^4) + 
      (6 - 2*x1^2)/((-1 + x2)*x3^4) + 2/((-1 + x1)*x2^5*x3^4) + 
      (2 - 6*x1 + 2*x1^2)/(x2^5*x3^4) - 8/((-1 + x1)*x2^4*x3^4) + 
      (22 + 2*x1^2)/(x2^4*x3^4) + 14/((-1 + x1)*x2^3*x3^4) - 
      46/(x1*x2^3*x3^4) + (-6 + 2*x1^2)/(x2^3*x3^4) - 
      12/((-1 + x1)*x2^2*x3^4) + 48/(x1^2*x2^2*x3^4) + 12/(x1*x2^2*x3^4) + 
      (-6 + 2*x1^2)/(x2^2*x3^4) - 46/(x1^3*x2*x3^4) + 12/(x1^2*x2*x3^4) + 
      (-6 + 2*x1^2)/(x2*x3^4) + (6 - 2*x2^2)/((-1 + x1)*x3^4) + 
      (-6 + 2*x2^2)/(x1^3*x3^4) + (-6 + 2*x2^2)/(x1^2*x3^4) + 
      (-6 + 2*x2^2)/(x1*x3^4) + (22 + 2*x2^2)/(x1^4*x3^4) + 
      (2 - 6*x2 + 2*x2^2)/(x1^5*x3^4) - 6/(x1^5*(-1 + x2)*x3^3) + 
      14/(x1^4*(-1 + x2)*x3^3) - 12/(x1^3*(-1 + x2)*x3^3) + 
      8/(x1^2*(-1 + x2)*x3^3) + (-2 - 2*x1^2)/((-1 + x2)*x3^3) - 
      6/((-1 + x1)*x2^5*x3^3) + (6 - 6*x1 + 2*x1^2)/(x2^5*x3^3) + 
      14/((-1 + x1)*x2^4*x3^3) - 46/(x1*x2^4*x3^3) + 
      (-6 + 2*x1^2)/(x2^4*x3^3) - 12/((-1 + x1)*x2^3*x3^3) + 
      14/(x1^2*x2^3*x3^3) + 62/(x1*x2^3*x3^3) + (2 + 2*x1^2)/(x2^3*x3^3) + 
      8/((-1 + x1)*x2^2*x3^3) + 14/(x1^3*x2^2*x3^3) - 56/(x1^2*x2^2*x3^3) - 
      8/(x1*x2^2*x3^3) + (2 + 2*x1^2)/(x2^2*x3^3) - 46/(x1^4*x2*x3^3) + 
      62/(x1^3*x2*x3^3) - 8/(x1^2*x2*x3^3) + (2 + 2*x1^2)/(x2*x3^3) + 
      (-2 - 2*x2^2)/((-1 + x1)*x3^3) + (-6 + 2*x2^2)/(x1^4*x3^3) + 
      (2 + 2*x2^2)/(x1^3*x3^3) + (2 + 2*x2^2)/(x1^2*x3^3) + 
      (2 + 2*x2^2)/(x1*x3^3) + (6 - 6*x2 + 2*x2^2)/(x1^5*x3^3) + 
      6/(x1^5*(-1 + x2)*x3^2) - 12/(x1^4*(-1 + x2)*x3^2) + 
      8/(x1^3*(-1 + x2)*x3^2) + (-2 - 2*x1^2)/((-1 + x2)*x3^2) + 
      6/((-1 + x1)*x2^5*x3^2) - 6/(x1*x2^5*x3^2) + (6 - 6*x1 + 2*x1^2)/
       (x2^5*x3^2) - 12/((-1 + x1)*x2^4*x3^2) + 48/(x1^2*x2^4*x3^2) + 
      12/(x1*x2^4*x3^2) + (-6 + 2*x1^2)/(x2^4*x3^2) + 
      8/((-1 + x1)*x2^3*x3^2) + 14/(x1^3*x2^3*x3^2) - 56/(x1^2*x2^3*x3^2) - 
      8/(x1*x2^3*x3^2) + (2 + 2*x1^2)/(x2^3*x3^2) + 24/(x1^4*x2^2*x3^2) - 
      44/(x1^3*x2^2*x3^2) + 46/(x1^2*x2^2*x3^2) + (2 + 2*x1^2)/(x2^2*x3^2) - 
      54/(x1^5*x2*x3^2) + 48/(x1^4*x2*x3^2) - 8/(x1^3*x2*x3^2) + 
      (2 + 2*x1^2)/(x2*x3^2) + (-2 - 2*x2^2)/((-1 + x1)*x3^2) + 
      (-6 + 2*x2^2)/(x1^4*x3^2) + (2 + 2*x2^2)/(x1^3*x3^2) + 
      (2 + 2*x2^2)/(x1^2*x3^2) + (2 + 2*x2^2)/(x1*x3^2) + 
      (6 - 6*x2 + 2*x2^2)/(x1^5*x3^2) + (-2 - 2*x1^2)/((-1 + x2)*x3) - 
      6/(x1^2*x2^5*x3) + (6 - 6*x1 + 2*x1^2)/(x2^5*x3) - 46/(x1^3*x2^4*x3) + 
      12/(x1^2*x2^4*x3) + (-6 + 2*x1^2)/(x2^4*x3) - 46/(x1^4*x2^3*x3) + 
      62/(x1^3*x2^3*x3) - 8/(x1^2*x2^3*x3) + (2 + 2*x1^2)/(x2^3*x3) - 
      54/(x1^5*x2^2*x3) + 48/(x1^4*x2^2*x3) - 8/(x1^3*x2^2*x3) + 
      (2 + 2*x1^2)/(x2^2*x3) - 240/(x1^6*x2*x3) + 264/(x1^5*x2*x3) - 
      48/(x1^4*x2*x3) - 16/(x1^3*x2*x3) + (2 + 2*x1^2)/(x2*x3) + 
      (-2 - 2*x2^2)/((-1 + x1)*x3) + (-6 + 2*x2^2)/(x1^4*x3) + 
      (2 + 2*x2^2)/(x1^3*x3) + (2 + 2*x2^2)/(x1^2*x3) + 
      (2 + 2*x2^2)/(x1*x3) + (6 - 6*x2 + 2*x2^2)/(x1^5*x3) + 
      (2*x3^2)/(x1^5*x2^5) + (-2 - 2*x3^2)/(x1^3*(-1 + x2)) + 
      (-2 - 2*x3^2)/(x1^2*(-1 + x2)) + (-2 - 2*x3^2)/(x1*(-1 + x2)) + 
      (-2 - 2*x3^2)/((-1 + x1)*x2^3) + (-2 - 2*x3^2)/((-1 + x1)*x2^2) + 
      (-2 - 2*x3^2)/((-1 + x1)*x2) + (6 - 2*x3^2)/(x1^4*(-1 + x2)) + 
      (6 - 2*x3^2)/((-1 + x1)*x2^4) + (-6 + 6*x3 - 2*x3^2)/(x1^5*(-1 + x2)) + 
      (-6 + 6*x3 - 2*x3^2)/((-1 + x1)*x2^5) - 
      480/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 1488/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 1152/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      160/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 64/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 60/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      32/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-528 - 264*x3)/(x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-72 - 36*x3)/
       (x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 60/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (-72 - 36*x2)/(x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (48*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 32/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-528 - 264*x2)/
       (x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (240*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-240 + 16*x2)/
       (x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (756 + 48*x2)/(x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (48*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (240*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-240 + 16*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (756 + 48*x3)/
       (x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-6 + 2*x3^2)/(x1^3*x2^4) + (-6 + 2*x3^2)/(x1^2*x2^4) + 
      (-6 + 2*x3^2)/(x1*x2^4) + (-6 + 2*x3^2)/(x1^4*x2^3) + 
      (-6 + 2*x3^2)/(x1^4*x2^2) + (-6 + 2*x3^2)/(x1^4*x2) + 
      (2 + 2*x3^2)/((-1 + x1)*(-1 + x2)) + (2 + 2*x3^2)/(x1^3*x2^3) + 
      (2 + 2*x3^2)/(x1^2*x2^3) + (2 + 2*x3^2)/(x1*x2^3) + 
      (2 + 2*x3^2)/(x1^3*x2^2) + (2 + 2*x3^2)/(x1^2*x2^2) + 
      (2 + 2*x3^2)/(x1*x2^2) + (2 + 2*x3^2)/(x1^3*x2) + 
      (2 + 2*x3^2)/(x1^2*x2) + (2 + 2*x3^2)/(x1*x2) + 
      (22 + 2*x3^2)/(x1^4*x2^4) + (2 - 6*x3 + 2*x3^2)/(x1^4*x2^5) + 
      (2 - 6*x3 + 2*x3^2)/(x1^5*x2^4) + (6 - 6*x3 + 2*x3^2)/(x1^3*x2^5) + 
      (6 - 6*x3 + 2*x3^2)/(x1^2*x2^5) + (6 - 6*x3 + 2*x3^2)/(x1*x2^5) + 
      (6 - 6*x3 + 2*x3^2)/(x1^5*x2^3) + (6 - 6*x3 + 2*x3^2)/(x1^5*x2^2) + 
      (6 - 6*x3 + 2*x3^2)/(x1^5*x2))*g[17] + 
    (2/(x1*(-1 + x2)*x3^5) + (-8 + 12*x1 - 8*x1^2 + 2*x1^3)/
       ((-1 + x2)*x3^5) - 2/((-1 + x1)*x2*x3^5) + 
      (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2*x3^5) + 
      (20*x1 + 8*x1^3 - 20*x2 - 24*x1^2*x2 + 24*x1*x2^2 - 8*x2^3)/x3^5 + 
      (8 - 12*x2 + 8*x2^2 - 2*x2^3)/((-1 + x1)*x3^5) + 
      (2 + 2*x2 + 2*x2^2 + 2*x2^3)/(x1*x3^5) - 6/(x1*(-1 + x2)*x3^4) + 
      (18 - 18*x1 + 6*x1^2)/((-1 + x2)*x3^4) + 6/((-1 + x1)*x2*x3^4) + 
      (6 + 6*x1 + 6*x1^2)/(x2*x3^4) + (-6 - 6*x2 - 6*x2^2)/(x1*x3^4) + 
      (-18 + 18*x2 - 6*x2^2)/((-1 + x1)*x3^4) + 
      (-36*x1 - 8*x1^2 + 36*x2 + 16*x1^2*x2 + 8*x2^2 - 16*x1*x2^2)/x3^4 + 
      (32*x1 - 32*x2)/x3^3 + (16 - 8*x2)/((-1 + x1)*x3^3) + 
      8/(x1*(-1 + x2)*x3^3) + (-16 + 8*x1)/((-1 + x2)*x3^3) + 
      (-8 - 8*x1)/(x2*x3^3) - 8/((-1 + x1)*x2*x3^3) + (8 + 8*x2)/(x1*x3^3) - 
      4/((-1 + x1)*x3^2) - 4/(x1*x3^2) + 4/((-1 + x2)*x3^2) - 
      4/(x1*(-1 + x2)*x3^2) + 4/(x2*x3^2) + 4/((-1 + x1)*x2*x3^2))*g[18] + 
    (-4/((-1 + x1)*x2^2) - 4/(x1*x2^2) + (32*x1 - 32*x3)/x2^3 + 
      (16 - 8*x3)/((-1 + x1)*x2^3) + 2/(x1*x2^5*(-1 + x3)) + 
      (-8 + 12*x1 - 8*x1^2 + 2*x1^3)/(x2^5*(-1 + x3)) - 
      6/(x1*x2^4*(-1 + x3)) + (18 - 18*x1 + 6*x1^2)/(x2^4*(-1 + x3)) + 
      8/(x1*x2^3*(-1 + x3)) + (-16 + 8*x1)/(x2^3*(-1 + x3)) + 
      4/(x2^2*(-1 + x3)) - 4/(x1*x2^2*(-1 + x3)) - 2/((-1 + x1)*x2^5*x3) + 
      (-2 - 2*x1 - 2*x1^2 - 2*x1^3)/(x2^5*x3) + 6/((-1 + x1)*x2^4*x3) + 
      (6 + 6*x1 + 6*x1^2)/(x2^4*x3) + (-8 - 8*x1)/(x2^3*x3) - 
      8/((-1 + x1)*x2^3*x3) + 4/(x2^2*x3) + 4/((-1 + x1)*x2^2*x3) + 
      (8 + 8*x3)/(x1*x2^3) + (-6 - 6*x3 - 6*x3^2)/(x1*x2^4) + 
      (-18 + 18*x3 - 6*x3^2)/((-1 + x1)*x2^4) + 
      (-36*x1 - 8*x1^2 + 36*x3 + 16*x1^2*x3 + 8*x3^2 - 16*x1*x3^2)/x2^4 + 
      (20*x1 + 8*x1^3 - 20*x3 - 24*x1^2*x3 + 24*x1*x3^2 - 8*x3^3)/x2^5 + 
      (8 - 12*x3 + 8*x3^2 - 2*x3^3)/((-1 + x1)*x2^5) + 
      (2 + 2*x3 + 2*x3^2 + 2*x3^3)/(x1*x2^5))*g[19] + 
    (-4/(x1^2*(-1 + x2)) - 4/(x1^2*x2) + (32*x2 - 32*x3)/x1^3 + 
      (16 - 8*x3)/(x1^3*(-1 + x2)) + 4/(x1^2*(-1 + x3)) + 
      2/(x1^5*x2*(-1 + x3)) - 6/(x1^4*x2*(-1 + x3)) + 8/(x1^3*x2*(-1 + x3)) - 
      4/(x1^2*x2*(-1 + x3)) + (-16 + 8*x2)/(x1^3*(-1 + x3)) + 
      (18 - 18*x2 + 6*x2^2)/(x1^4*(-1 + x3)) + (-8 + 12*x2 - 8*x2^2 + 2*x2^3)/
       (x1^5*(-1 + x3)) + 4/(x1^2*x3) + (-8 - 8*x2)/(x1^3*x3) - 
      2/(x1^5*(-1 + x2)*x3) + 6/(x1^4*(-1 + x2)*x3) - 8/(x1^3*(-1 + x2)*x3) + 
      4/(x1^2*(-1 + x2)*x3) + (6 + 6*x2 + 6*x2^2)/(x1^4*x3) + 
      (-2 - 2*x2 - 2*x2^2 - 2*x2^3)/(x1^5*x3) + (8 + 8*x3)/(x1^3*x2) + 
      (-6 - 6*x3 - 6*x3^2)/(x1^4*x2) + (-18 + 18*x3 - 6*x3^2)/
       (x1^4*(-1 + x2)) + (-36*x2 - 8*x2^2 + 36*x3 + 16*x2^2*x3 + 8*x3^2 - 
        16*x2*x3^2)/x1^4 + (20*x2 + 8*x2^3 - 20*x3 - 24*x2^2*x3 + 
        24*x2*x3^2 - 8*x3^3)/x1^5 + (8 - 12*x3 + 8*x3^2 - 2*x3^3)/
       (x1^5*(-1 + x2)) + (2 + 2*x3 + 2*x3^2 + 2*x3^3)/(x1^5*x2))*g[20] + 
    s1*(-16/(x1^3*x2^3) - 8/(x1^2*x2^3) - 6/(x1*x2^3) - 8/(x1^3*x2^2) - 
      6/(x1^3*x2) + (-16 - 8*x3)/x1^3 + (-16 - 8*x3)/x2^3 + 
      (-12 - 8*x3)/(x1^4*x2^4) + (4 - 6*x3)/(x1*x2^4) + 
      (4 - 6*x3)/(x1^4*x2) + (6 - 4*x3)/(x1^2*x2^4) + 
      (6 - 4*x3)/(x1^4*x2^2) + (19 - 4*x3)/(x1^3*x2^4) + 
      (19 - 4*x3)/(x1^4*x2^3) - (2*x1^2)/(x2^5*x3^5) + 
      (7*x1 - x1^2)/(x2^4*x3^5) + (-9 + 3*x1 - x1^2)/(x2^3*x3^5) + 
      4/(x1*x2^2*x3^5) + (-3 + 3*x1 - x1^2)/(x2^2*x3^5) + 4/(x1^2*x2*x3^5) + 
      2/(x1*x2*x3^5) + (-2 + 4*x1)/(x2*x3^5) - (2*x2^2)/(x1^5*x3^5) + 
      (-2 + 4*x2)/(x1*x3^5) + (-6 - 4*x1^2 + 8*x1*x2 - 4*x2^2)/x3^5 + 
      (-9 + 3*x2 - x2^2)/(x1^3*x3^5) + (-3 + 3*x2 - x2^2)/(x1^2*x3^5) + 
      (7*x2 - x2^2)/(x1^4*x3^5) + (-12 - 8*x2)/(x1^4*x3^4) + 
      (4 - 6*x2)/(x1*x3^4) + (6 - 4*x2)/(x1^2*x3^4) + 
      (19 - 4*x2)/(x1^3*x3^4) + (7*x1 - x1^2)/(x2^5*x3^4) + 
      (-12 - 8*x1)/(x2^4*x3^4) + (19 - 4*x1)/(x2^3*x3^4) + 5/(x1*x2^3*x3^4) + 
      (6 - 4*x1)/(x2^2*x3^4) - 10/(x1*x2^2*x3^4) + (4 - 6*x1)/(x2*x3^4) + 
      5/(x1^3*x2*x3^4) - 10/(x1^2*x2*x3^4) - 4/(x1*x2*x3^4) + 
      (12 - 8*x1*x2)/x3^4 + (7*x2 - x2^2)/(x1^5*x3^4) - 16/(x1^3*x3^3) - 
      8/(x1^2*x3^3) - 6/(x1*x3^3) + (-16 - 8*x2)/x3^3 + 
      (19 - 4*x2)/(x1^4*x3^3) + (-9 + 3*x1 - x1^2)/(x2^5*x3^3) + 
      (19 - 4*x1)/(x2^4*x3^3) + 5/(x1*x2^4*x3^3) - 16/(x2^3*x3^3) - 
      18/(x1*x2^3*x3^3) - 8/(x2^2*x3^3) - 4/(x1^2*x2^2*x3^3) + 
      4/(x1*x2^2*x3^3) - 6/(x2*x3^3) + 5/(x1^4*x2*x3^3) - 18/(x1^3*x2*x3^3) + 
      4/(x1^2*x2*x3^3) - 2/(x1*x2*x3^3) + (-9 + 3*x2 - x2^2)/(x1^5*x3^3) - 
      8/(x1^3*x3^2) + (6 - 4*x2)/(x1^4*x3^2) + 4/(x1*x2^5*x3^2) + 
      (-3 + 3*x1 - x1^2)/(x2^5*x3^2) + (6 - 4*x1)/(x2^4*x3^2) - 
      10/(x1*x2^4*x3^2) - 8/(x2^3*x3^2) - 4/(x1^2*x2^3*x3^2) + 
      4/(x1*x2^3*x3^2) - 28/(x1^3*x2^2*x3^2) - 48/(x1^2*x2^2*x3^2) - 
      20/(x1*x2^2*x3^2) + 4/(x1^5*x2*x3^2) - 82/(x1^4*x2*x3^2) - 
      92/(x1^3*x2*x3^2) - 48/(x1^2*x2*x3^2) - 10/(x1*x2*x3^2) + 
      (-3 + 3*x2 - x2^2)/(x1^5*x3^2) - 6/(x1^3*x3) + (4 - 6*x2)/(x1^4*x3) + 
      4/(x1^2*x2^5*x3) + 2/(x1*x2^5*x3) + (-2 + 4*x1)/(x2^5*x3) + 
      (4 - 6*x1)/(x2^4*x3) + 5/(x1^3*x2^4*x3) - 10/(x1^2*x2^4*x3) - 
      4/(x1*x2^4*x3) - 6/(x2^3*x3) + 5/(x1^4*x2^3*x3) - 18/(x1^3*x2^3*x3) + 
      4/(x1^2*x2^3*x3) - 2/(x1*x2^3*x3) + 4/(x1^5*x2^2*x3) - 
      82/(x1^4*x2^2*x3) - 92/(x1^3*x2^2*x3) - 48/(x1^2*x2^2*x3) - 
      10/(x1*x2^2*x3) - 334/(x1^5*x2*x3) - 460/(x1^4*x2*x3) - 
      192/(x1^3*x2*x3) - 20/(x1^2*x2*x3) + (-2 + 4*x2)/(x1^5*x3) - 
      (2*x3^2)/(x1^5*x2^5) + (-2 + 4*x3)/(x1*x2^5) + (-2 + 4*x3)/(x1^5*x2) + 
      (12 - 8*x1*x3)/x2^4 + (12 - 8*x2*x3)/x1^4 + 
      (-6 - 4*x1^2 + 8*x1*x3 - 4*x3^2)/x2^5 + 
      (-6 - 4*x2^2 + 8*x2*x3 - 4*x3^2)/x1^5 + (-9 + 3*x3 - x3^2)/
       (x1^3*x2^5) + (-9 + 3*x3 - x3^2)/(x1^5*x2^3) + 
      (-3 + 3*x3 - x3^2)/(x1^2*x2^5) + (-3 + 3*x3 - x3^2)/(x1^5*x2^2) + 
      (7*x3 - x3^2)/(x1^4*x2^5) + (7*x3 - x3^2)/(x1^5*x2^4) + 
      (16*x1*x2^3 - 8*x2^4 - 80*x1*x2^4 + 48*x2^5)/
       (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      72/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (32*x1*x2^3 - 16*x2^4)/(x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + 72/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) - (24*x2)/(x1^2*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (40 + 12*x1 + 12*x2 + 32*x1*x2 + 8*x2^2 + 16*x1*x2^2 - 16*x2^3)/
       (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (24*x3)/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (12 - 32*x2 - 16*x2^2 - 32*x3 - 32*x3^2)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2 - 
      672/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      912/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      84/(x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      30/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-8*x1*x2 - 24*x1*x2^2 + 8*x2^3)/(x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      84/(x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (72*x2)/(x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-192 + 28*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-120 + 96*x2)/
       (x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-36 - 16*x1 - 16*x2 - 8*x1*x2)/(x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      30/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (336*x2)/(x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (16 + 8*x2)/(x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-436 + 10*x2)/(x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-1008 + 190*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-744 + 456*x2)/
       (x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (72*x3)/(x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (336*x3)/(x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (16 + 8*x3)/(x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (16 + 8*x3)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-436 + 10*x3)/(x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-192 + 28*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-120 + 96*x3)/
       (x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1008 + 190*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-744 + 456*x3)/(x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-36 - 16*x1 - 16*x3 - 8*x1*x3)/
       (x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-56 - 16*x2 - 16*x3 - 8*x2*x3)/(x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (40 + 12*x1 + 12*x3 + 32*x1*x3 + 
        8*x3^2 + 16*x1*x3^2 - 16*x3^3)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (40 + 12*x2 + 12*x3 + 32*x2*x3 + 8*x3^2 + 16*x2*x3^2 - 16*x3^3)/
       (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-8*x1*x3 - 24*x1*x3^2 + 8*x3^3)/(x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-380 - 8*x2*x3 - 24*x2*x3^2 + 8*x3^3)/
       (x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-48*x1 - 48*x2 - 24*x1*x2 - 96*x1*x2^2 - 48*x1*x2^3 + 64*x2^4 - 
        48*x3 - 24*x1*x3 + 96*x2*x3 + 496*x1*x2*x3 + 1844*x2^2*x3 + 
        48*x2^3*x3 - 104*x1*x3^2 + 1860*x2*x3^2 + 16*x1*x2*x3^2 + 
        1088*x2^2*x3^2 + 16*x3^3 - 80*x2*x3^3 - 32*x3^4)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3 + 
      (32*x1*x3^3 - 16*x3^4)/(x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (48 + 32*x2*x3^3 - 16*x3^4)/
       (x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (16*x1*x3^3 - 8*x3^4 - 80*x1*x3^4 + 48*x3^5)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (16*x2*x3^3 - 8*x3^4 - 80*x2*x3^4 + 48*x3^5)/
       (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-80*x1*x2^4 + 48*x2^5 + 240*x1*x2^5 - 160*x2^6 + 360*x1*x2^2*x3 - 
        120*x2^3*x3 + 7176*x1*x2^3*x3 + 4932*x2^4*x3 + 160*x1*x2^4*x3 - 
        240*x2^5*x3 + 360*x1*x2*x3^2 + 240*x2^2*x3^2 + 13760*x1*x2^2*x3^2 + 
        27288*x2^3*x3^2 + 8672*x1*x2^3*x3^2 + 25184*x2^4*x3^2 - 120*x2*x3^3 + 
        7176*x1*x2*x3^3 + 27288*x2^2*x3^3 + 8672*x1*x2^2*x3^3 + 
        53888*x2^3*x3^3 - 80*x1*x3^4 + 4932*x2*x3^4 + 160*x1*x2*x3^4 + 
        25184*x2^2*x3^4 + 48*x3^5 + 240*x1*x3^5 - 240*x2*x3^5 - 160*x3^6)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4 + 
      (10416*x1*x2^5*x3 - 6944*x2^6*x3 - 784*x1*x2^6*x3 + 560*x2^7*x3 + 
        85540*x1*x2^4*x3^2 + 18788*x2^5*x3^2 + 72688*x1*x2^5*x3^2 + 
        14784*x2^6*x3^2 + 130312*x1*x2^3*x3^3 + 115164*x2^4*x3^3 + 
        267792*x1*x2^4*x3^3 + 344512*x2^5*x3^3 + 85540*x1*x2^2*x3^4 + 
        115164*x2^3*x3^4 + 267792*x1*x2^3*x3^4 + 580608*x2^4*x3^4 + 
        10416*x1*x2*x3^5 + 18788*x2^2*x3^5 + 72688*x1*x2^2*x3^5 + 
        344512*x2^3*x3^5 - 6944*x2*x3^6 - 784*x1*x2*x3^6 + 14784*x2^2*x3^6 + 
        560*x2*x3^7)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5 + 
      (42336*x1*x2^6*x3^2 - 30240*x2^7*x3^2 + 56448*x1*x2^7*x3^2 - 
        42336*x2^8*x3^2 + 266112*x1*x2^5*x3^3 - 36288*x2^6*x3^3 + 
        832608*x1*x2^6*x3^3 - 102816*x2^7*x3^3 + 399168*x1*x2^4*x3^4 + 
        66528*x2^5*x3^4 + 2177280*x1*x2^5*x3^4 + 1088640*x2^6*x3^4 + 
        266112*x1*x2^3*x3^5 + 66528*x2^4*x3^5 + 2177280*x1*x2^4*x3^5 + 
        1838592*x2^5*x3^5 + 42336*x1*x2^2*x3^6 - 36288*x2^3*x3^6 + 
        832608*x1*x2^3*x3^6 + 1088640*x2^4*x3^6 - 30240*x2^2*x3^7 + 
        56448*x1*x2^2*x3^7 - 102816*x2^3*x3^7 - 42336*x2^2*x3^8)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6 + 
      (199584*x1*x2^8*x3^3 - 155232*x2^9*x3^3 + 2128896*x1*x2^7*x3^4 - 
        665280*x2^8*x3^4 + 5122656*x1*x2^6*x3^5 + 332640*x2^7*x3^5 + 
        5122656*x1*x2^5*x3^6 + 975744*x2^6*x3^6 + 2128896*x1*x2^4*x3^7 + 
        332640*x2^5*x3^7 + 199584*x1*x2^3*x3^8 - 665280*x2^4*x3^8 - 
        155232*x2^3*x3^9)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
        7)*g[21] + ((-25760 - 6720*x3)/(840*x1^2) - (3*x1^3)/(56*x2^4*x3^6) + 
      (3*x1^2)/(8*x2^3*x3^6) + (-945*x1 + 945*x1^3)/(840*x2^2*x3^6) + 
      (1575 - 14175*x1^2 + 12600*x1^3)/(840*x2*x3^6) - 
      (3*x2^2)/(8*x1^3*x3^6) + (3*x2^3)/(56*x1^4*x3^6) + 
      (-1575 + 14175*x2^2 - 12600*x2^3)/(840*x1*x3^6) + 
      (945*x2 - 945*x2^3)/(840*x1^2*x3^6) + 
      (-75600*x1 + 296100*x1^2 - 223650*x1^3 + 75600*x2 - 576450*x1^2*x2 + 
        510300*x1^3*x2 - 296100*x2^2 + 576450*x1*x2^2 - 302400*x1^3*x2^2 + 
        223650*x2^3 - 510300*x1*x2^3 + 302400*x1^2*x2^3)/(840*x3^6) - 
      (79*x1^3)/(30*x2^5*x3^5) + (9632*x1^2 - 2100*x1^3)/(840*x2^4*x3^5) + 
      (-16072*x1 + 10458*x1^2 - 1960*x1^3)/(840*x2^3*x3^5) + 
      (12096 - 22050*x1 + 14490*x1^2 - 1680*x1^3)/(840*x2^2*x3^5) + 
      (28560 - 89880*x1 + 61740*x1^2 - 3360*x1^3)/(840*x2*x3^5) + 
      (79*x2^3)/(30*x1^5*x3^5) + (309540*x1 - 279300*x1^2 - 309540*x2 + 
        219240*x1^2*x2 + 279300*x2^2 - 219240*x1*x2^2)/(840*x3^5) + 
      (-12096 + 22050*x2 - 14490*x2^2 + 1680*x2^3)/(840*x1^2*x3^5) + 
      (16072*x2 - 10458*x2^2 + 1960*x2^3)/(840*x1^3*x3^5) + 
      (-9632*x2^2 + 2100*x2^3)/(840*x1^4*x3^5) + 
      (-28560 + 89880*x2 - 61740*x2^2 + 3360*x2^3)/(840*x1*x3^5) - 
      (3*x1^3)/(56*x2^6*x3^4) + (9632*x1^2 - 2100*x1^3)/(840*x2^5*x3^4) + 
      (-33190*x1 + 3696*x1^2 - 2100*x1^3)/(840*x2^4*x3^4) + 
      (47761 + 392*x1 + 2380*x1^2 - 2100*x1^3)/(840*x2^3*x3^4) - 
      252/(5*x1*x2^2*x3^4) + (-3640 + 700*x1 + 2380*x1^2 - 2100*x1^3)/
       (840*x2^2*x3^4) + 192/(5*x1^2*x2*x3^4) - 2/(x1*x2*x3^4) + 
      (18620 - 37660*x1 + 6300*x1^2 - 2100*x1^3)/(840*x2*x3^4) + 
      (3*x2^3)/(56*x1^6*x3^4) + (5040 + 70560*x1 - 70560*x2 - 6720*x1*x2 + 
        6720*x2^2)/(840*x3^4) + (-15260 + 30940*x2 - 6300*x2^2 + 2100*x2^3)/
       (840*x1*x3^4) + (-6272*x2^2 + 2100*x2^3)/(840*x1^5*x3^4) + 
      (19750*x2 - 2016*x2^2 + 2100*x2^3)/(840*x1^4*x3^4) + 
      (8680 - 5740*x2 - 700*x2^2 + 2100*x2^3)/(840*x1^2*x3^4) + 
      (-27601 - 5432*x2 - 700*x2^2 + 2100*x2^3)/(840*x1^3*x3^4) + 
      (3*x1^2)/(8*x2^6*x3^3) + (-16072*x1 + 10458*x1^2 - 1960*x1^3)/
       (840*x2^5*x3^3) + (47761 + 392*x1 + 2380*x1^2 - 2100*x1^3)/
       (840*x2^4*x3^3) - 158/(3*x1*x2^3*x3^3) + 
      (-53760 + 8400*x1 + 1120*x1^2 - 2240*x1^3)/(840*x2^3*x3^3) + 
      22/(x1^2*x2^2*x3^3) + 401/(5*x1*x2^2*x3^3) + 
      (420 + 3220*x1 + 1540*x1^2 - 2380*x1^3)/(840*x2^2*x3^3) + 
      20/(3*x1^3*x2*x3^3) - 261/(5*x1^2*x2*x3^3) + 5/(x1*x2*x3^3) + 
      (24640 + 280*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2*x3^3) - 
      (3*x2^2)/(8*x1^6*x3^3) + (-10080 - 3360*x1 - 3360*x2 + 13440*x1*x2 + 
        13440*x2^2)/(840*x3^3) + (4312*x2 - 7098*x2^2 + 1960*x2^3)/
       (840*x1^5*x3^3) + (-15841 + 6328*x2 - 2380*x2^2 + 2100*x2^3)/
       (840*x1^4*x3^3) + (20160 - 2520*x2 - 1120*x2^2 + 2240*x2^3)/
       (840*x1^3*x3^3) + (-10500 + 2660*x2 - 1540*x2^2 + 2380*x2^3)/
       (840*x1^2*x3^3) + (-30520 + 9800*x2 - 1960*x2^2 + 2520*x2^3)/
       (840*x1*x3^3) + (-945*x1 + 945*x1^3)/(840*x2^6*x3^2) + 
      (12096 - 22050*x1 + 14490*x1^2 - 1680*x1^3)/(840*x2^5*x3^2) - 
      252/(5*x1*x2^4*x3^2) + (-3640 + 700*x1 + 2380*x1^2 - 2100*x1^3)/
       (840*x2^4*x3^2) + 22/(x1^2*x2^3*x3^2) + 401/(5*x1*x2^3*x3^2) + 
      (420 + 3220*x1 + 1540*x1^2 - 2380*x1^3)/(840*x2^3*x3^2) - 
      14/(3*x1^3*x2^2*x3^2) - 476/(15*x1^2*x2^2*x3^2) - 
      154/(3*x1*x2^2*x3^2) + (19880 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/
       (840*x2^2*x3^2) + 176/(15*x1^4*x2*x3^2) - 127/(15*x1^3*x2*x3^2) + 
      169/(3*x1^2*x2*x3^2) + 31/(3*x1*x2*x3^2) + 
      (8680 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2*x3^2) + 
      (25760 + 6720*x2)/(840*x3^2) + (945*x2 - 945*x2^3)/(840*x1^6*x3^2) + 
      (2464 + 10290*x2 - 11130*x2^2 + 1680*x2^3)/(840*x1^5*x3^2) + 
      (-19880 + 11060*x2 - 2380*x2^2 + 2100*x2^3)/(840*x1^4*x3^2) + 
      (8820 - 3220*x2 - 1540*x2^2 + 2380*x2^3)/(840*x1^3*x3^2) + 
      (-10080 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^2*x3^2) + 
      (-3640 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1*x3^2) + 
      (1575 - 14175*x1^2 + 12600*x1^3)/(840*x2^6*x3) + 
      (28560 - 89880*x1 + 61740*x1^2 - 3360*x1^3)/(840*x2^5*x3) + 
      192/(5*x1^2*x2^4*x3) - 2/(x1*x2^4*x3) + 
      (18620 - 37660*x1 + 6300*x1^2 - 2100*x1^3)/(840*x2^4*x3) + 
      20/(3*x1^3*x2^3*x3) - 261/(5*x1^2*x2^3*x3) + 5/(x1*x2^3*x3) + 
      (24640 + 280*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^3*x3) + 
      176/(15*x1^4*x2^2*x3) - 127/(15*x1^3*x2^2*x3) + 169/(3*x1^2*x2^2*x3) + 
      31/(3*x1*x2^2*x3) + (8680 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/
       (840*x2^2*x3) - 41/(3*x1^5*x2*x3) + 39/(x1^4*x2*x3) + 
      62/(x1^3*x2*x3) + 274/(3*x1^2*x2*x3) + 24/(x1*x2*x3) + 
      (-1575 + 14175*x2^2 - 12600*x2^3)/(840*x1^6*x3) + 
      (-57260 + 59500*x2 - 6300*x2^2 + 2100*x2^3)/(840*x1^4*x3) + 
      (-17920 - 280*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^3*x3) + 
      (-8680 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^2*x3) + 
      (-27720 + 88200*x2 - 61740*x2^2 + 3360*x2^3)/(840*x1^5*x3) - 
      (3*x3^2)/(8*x1^3*x2^6) - (3*x3^2)/(8*x1^6*x2^3) + 
      (3*x3^3)/(56*x1^4*x2^6) + (79*x3^3)/(30*x1^5*x2^5) + 
      (3*x3^3)/(56*x1^6*x2^4) + (-6720 + 13440*x2 - 6720*x2^2)/
       (840*(-1 + x1 + x3)^4) + (3360 - 10080*x2 + 10080*x2^2 - 3360*x2^3)/
       (840*x1*(-1 + x1 + x3)^4) + (3360 - 10080*x2 + 10080*x2^2 - 3360*x2^3)/
       (840*x3*(-1 + x1 + x3)^4) + (1680 - 5040*x2 + 5040*x2^2 - 1680*x2^3)/
       (840*x1^2*(-1 + x1 + x3)^3) + (1680 - 5040*x2 + 5040*x2^2 - 1680*x2^3)/
       (840*x3^2*(-1 + x1 + x3)^3) + (7280 - 6160*x2 + 3920*x2^2 - 5040*x2^3)/
       (840*x1*(-1 + x1 + x3)^2) + (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1^2*(-1 + x1 + x3)^2) + (1960 - 5880*x2 + 5880*x2^2 - 1960*x2^3)/
       (840*x1^3*(-1 + x1 + x3)^2) + (1960 - 5880*x2 + 5880*x2^2 - 1960*x2^3)/
       (840*x3^3*(-1 + x1 + x3)^2) + (-3080 + 3640*x2 + 1960*x2^2 - 
        2520*x2^3)/(840*x3^2*(-1 + x1 + x3)^2) + 
      (7280 - 6160*x2 + 3920*x2^2 - 5040*x2^3)/(840*x3*(-1 + x1 + x3)^2) + 
      (3640 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/(840*x1^2*(-1 + x1 + x3)) + 
      (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/(840*x1^3*(-1 + x1 + x3)) + 
      (2100 - 6300*x2 + 6300*x2^2 - 2100*x2^3)/(840*x1^4*(-1 + x1 + x3)) + 
      (2100 - 6300*x2 + 6300*x2^2 - 2100*x2^3)/(840*x3^4*(-1 + x1 + x3)) + 
      (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/(840*x3^3*(-1 + x1 + x3)) + 
      (3640 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/(840*x3^2*(-1 + x1 + x3)) + 
      (6720 - 13440*x1 + 6720*x1^2)/(840*(-1 + x2 + x3)^4) + 
      (-3360 + 10080*x1 - 10080*x1^2 + 3360*x1^3)/(840*x2*(-1 + x2 + x3)^4) + 
      (-3360 + 10080*x1 - 10080*x1^2 + 3360*x1^3)/(840*x3*(-1 + x2 + x3)^4) + 
      (-1680 + 5040*x1 - 5040*x1^2 + 1680*x1^3)/(840*x2^2*(-1 + x2 + x3)^3) + 
      (-1680 + 5040*x1 - 5040*x1^2 + 1680*x1^3)/(840*x3^2*(-1 + x2 + x3)^3) + 
      (-1960 + 5880*x1 - 5880*x1^2 + 1960*x1^3)/(840*x2^3*(-1 + x2 + x3)^2) + 
      (3080 - 3640*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)^2) + 
      (-7280 + 6160*x1 - 3920*x1^2 + 5040*x1^3)/(840*x2*(-1 + x2 + x3)^2) + 
      (-1960 + 5880*x1 - 5880*x1^2 + 1960*x1^3)/(840*x3^3*(-1 + x2 + x3)^2) + 
      (3080 - 3640*x1 - 1960*x1^2 + 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)^2) + 
      (-7280 + 6160*x1 - 3920*x1^2 + 5040*x1^3)/(840*x3*(-1 + x2 + x3)^2) + 
      (-2100 + 6300*x1 - 6300*x1^2 + 2100*x1^3)/(840*x2^4*(-1 + x2 + x3)) + 
      (3080 - 3640*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^3*(-1 + x2 + x3)) + 
      (-3640 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)) + 
      (-2100 + 6300*x1 - 6300*x1^2 + 2100*x1^3)/(840*x3^4*(-1 + x2 + x3)) + 
      (3080 - 3640*x1 - 1960*x1^2 + 2520*x1^3)/(840*x3^3*(-1 + x2 + x3)) + 
      (-3640 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)) + 
      (25760 + 6720*x3)/(840*x2^2) + (73920 + 3360*x2 + 3360*x3 - 
        13440*x2*x3)/(840*x1^3) + (100800 - 84000*x2 - 84000*x3 + 
        40320*x2*x3)/(840*x1^4) + (-6720 + 13440*x3 - 6720*x3^2)/
       (840*(-1 + x1 + x2)^4) + (-87136*x1*x2^4 + 87136*x2^5 + 
        113792*x1*x2^5 - 113792*x2^6)/(840*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (17920*x1*x2^3 - 17920*x2^4 - 34944*x1*x2^4 + 34944*x2^5)/
       (840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-40320*x1 + 40320*x2 - 26880*x1*x2 + 26880*x2^2 - 85624*x1*x2^2 + 
        22232*x2^3 - 74368*x1*x2^3 + 65856*x2^4)/
       (840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      192/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (181440 - 57120*x3)/(840*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (120960 - 30240*x3)/
       (840*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (20160 - 23520*x3)/(840*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-3360*x1*x2^2 + 3360*x2^3 + 13440*x1*x2^3 - 
        13440*x2^4)/(840*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (20160 - 23520*x2)/(840*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (24*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (23520 + 15120*x1 - 15120*x2 + 28000*x1*x2 - 14560*x2^2 + 
        32256*x1*x2^2 - 14784*x2^3)/(840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (181440 - 57120*x2)/
       (840*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (120960 - 30240*x2)/(840*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (96*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (26880 + 12880*x1 - 18648*x2 + 
        4480*x1*x2 - 21952*x2^2)/(840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (24*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (96*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-8512 - 5600*x2 + 1120*x3)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (26880 + 12880*x1 - 18648*x3 + 4480*x1*x3 - 
        21952*x3^2)/(840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (5040 + 70560*x1 - 70560*x3 - 6720*x1*x3 + 6720*x3^2)/
       (840*x2^4) + (-10080 - 3360*x1 - 3360*x3 + 13440*x1*x3 + 13440*x3^2)/
       (840*x2^3) + (40320 - 12880*x2 - 16240*x3 - 4480*x2*x3 + 13440*x3^2)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (309540*x1 - 279300*x1^2 - 309540*x3 + 219240*x1^2*x3 + 279300*x3^2 - 
        219240*x1*x3^2)/(840*x2^5) + (441280 - 675780*x2 + 292740*x2^2 - 
        675780*x3 + 771120*x2*x3 - 219240*x2^2*x3 + 292740*x3^2 - 
        219240*x2*x3^2)/(840*x1^5) + (23520 + 15120*x1 - 15120*x3 + 
        28000*x1*x3 - 14560*x3^2 + 32256*x1*x3^2 - 14784*x3^3)/
       (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1575 + 14175*x3^2 - 12600*x3^3)/(840*x1*x2^6) + 
      (-1575 + 14175*x3^2 - 12600*x3^3)/(840*x1^6*x2) + 
      (7280 - 6160*x3 + 3920*x3^2 - 5040*x3^3)/(840*x1*(-1 + x1 + x2)^2) + 
      (7280 - 6160*x3 + 3920*x3^2 - 5040*x3^3)/(840*x2*(-1 + x1 + x2)^2) + 
      (3360 - 10080*x3 + 10080*x3^2 - 3360*x3^3)/(840*x1*(-1 + x1 + x2)^4) + 
      (3360 - 10080*x3 + 10080*x3^2 - 3360*x3^3)/(840*x2*(-1 + x1 + x2)^4) + 
      (3640 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)) + 
      (3640 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)^2) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)^2) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^3*(-1 + x1 + x2)) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^3*(-1 + x1 + x2)) + 
      (2100 - 6300*x3 + 6300*x3^2 - 2100*x3^3)/(840*x1^4*(-1 + x1 + x2)) + 
      (2100 - 6300*x3 + 6300*x3^2 - 2100*x3^3)/(840*x2^4*(-1 + x1 + x2)) + 
      (1960 - 5880*x3 + 5880*x3^2 - 1960*x3^3)/(840*x1^3*(-1 + x1 + x2)^2) + 
      (1960 - 5880*x3 + 5880*x3^2 - 1960*x3^3)/(840*x2^3*(-1 + x1 + x2)^2) + 
      (1680 - 5040*x3 + 5040*x3^2 - 1680*x3^3)/(840*x1^2*(-1 + x1 + x2)^3) + 
      (1680 - 5040*x3 + 5040*x3^2 - 1680*x3^3)/(840*x2^2*(-1 + x1 + x2)^3) + 
      (945*x3 - 945*x3^3)/(840*x1^2*x2^6) + (945*x3 - 945*x3^3)/
       (840*x1^6*x2^2) + (-12096 + 22050*x3 - 14490*x3^2 + 1680*x3^3)/
       (840*x1^2*x2^5) + (2464 + 10290*x3 - 11130*x3^2 + 1680*x3^3)/
       (840*x1^5*x2^2) + (16072*x3 - 10458*x3^2 + 1960*x3^3)/
       (840*x1^3*x2^5) + (4312*x3 - 7098*x3^2 + 1960*x3^3)/(840*x1^5*x2^3) + 
      (-9632*x3^2 + 2100*x3^3)/(840*x1^4*x2^5) + 
      (-15260 + 30940*x3 - 6300*x3^2 + 2100*x3^3)/(840*x1*x2^4) + 
      (-57260 + 59500*x3 - 6300*x3^2 + 2100*x3^3)/(840*x1^4*x2) + 
      (-6272*x3^2 + 2100*x3^3)/(840*x1^5*x2^4) + 
      (-15841 + 6328*x3 - 2380*x3^2 + 2100*x3^3)/(840*x1^4*x2^3) + 
      (-19880 + 11060*x3 - 2380*x3^2 + 2100*x3^3)/(840*x1^4*x2^2) + 
      (19750*x3 - 2016*x3^2 + 2100*x3^3)/(840*x1^4*x2^4) + 
      (8680 - 5740*x3 - 700*x3^2 + 2100*x3^3)/(840*x1^2*x2^4) + 
      (-27601 - 5432*x3 - 700*x3^2 + 2100*x3^3)/(840*x1^3*x2^4) + 
      (20160 - 2520*x3 - 1120*x3^2 + 2240*x3^3)/(840*x1^3*x2^3) + 
      (8820 - 3220*x3 - 1540*x3^2 + 2380*x3^3)/(840*x1^3*x2^2) + 
      (-10500 + 2660*x3 - 1540*x3^2 + 2380*x3^3)/(840*x1^2*x2^3) + 
      (-17920 - 280*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^3*x2) + 
      (-10080 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*x2^2) + 
      (-8680 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*x2) + 
      (-3640 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1*x2^2) + 
      (-30520 + 9800*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1*x2^3) + 
      (-27720 + 88200*x3 - 61740*x3^2 + 3360*x3^3)/(840*x1^5*x2) + 
      (-28560 + 89880*x3 - 61740*x3^2 + 3360*x3^3)/(840*x1*x2^5) + 
      (114240 - 20160*x2*x3^2 + 6720*x3^3)/(840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-47040*x1 + 84000*x2 + 5600*x1*x2 + 
        258048*x2^2 - 30688*x1*x2^2 - 15232*x2^3 + 84000*x3 + 8960*x1*x3 + 
        1719088*x2*x3 + 5376*x1*x2*x3 + 137312*x2^2*x3 + 251328*x3^2 - 
        57568*x1*x3^2 + 191072*x2*x3^2 + 38528*x3^3)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-75600*x1 + 296100*x1^2 - 223650*x1^3 + 75600*x3 - 576450*x1^2*x3 + 
        510300*x1^3*x3 - 296100*x3^2 + 576450*x1*x3^2 - 302400*x1^3*x3^2 + 
        223650*x3^3 - 510300*x1*x3^3 + 302400*x1^2*x3^3)/(840*x2^6) + 
      (-25200 + 283500*x2 - 485100*x2^2 + 223650*x2^3 + 283500*x3 - 
        1247400*x2*x3 + 1483650*x2^2*x3 - 510300*x2^3*x3 - 485100*x3^2 + 
        1483650*x2*x3^2 - 1323000*x2^2*x3^2 + 302400*x2^3*x3^2 + 
        223650*x3^3 - 510300*x2*x3^3 + 302400*x2^2*x3^3)/(840*x1^6) + 
      (-10080*x2*x3^2 + 3360*x3^3 + 53760*x2*x3^3 - 26880*x3^4)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-3360*x1*x3^2 + 3360*x3^3 + 13440*x1*x3^3 - 13440*x3^4)/
       (840*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-40320*x1 + 40320*x3 - 26880*x1*x3 + 26880*x3^2 - 85624*x1*x3^2 + 
        22232*x3^3 - 74368*x1*x3^3 + 65856*x3^4)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (100800*x1*x2^2 - 100800*x2^3 + 829920*x1*x2^3 - 11648*x2^4 + 
        16800*x1*x2^4 - 228256*x2^5 + 403200*x1*x2*x3 + 100800*x2^2*x3 + 
        7328272*x1*x2^2*x3 + 12147520*x2^3*x3 + 964096*x1*x2^3*x3 + 
        2065504*x2^4*x3 + 100800*x1*x3^2 + 100800*x2*x3^2 + 
        7328272*x1*x2*x3^2 + 21115584*x2^2*x3^2 + 4824960*x1*x2^2*x3^2 + 
        26034176*x2^3*x3^2 - 100800*x3^3 + 829920*x1*x3^3 + 
        12147520*x2*x3^3 + 964096*x1*x2*x3^3 + 26034176*x2^2*x3^3 - 
        11648*x3^4 + 16800*x1*x3^4 + 2065504*x2*x3^4 - 228256*x3^5)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (17920*x1*x3^3 - 17920*x3^4 - 34944*x1*x3^4 + 34944*x3^5)/
       (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-87136*x1*x3^4 + 87136*x3^5 + 113792*x1*x3^5 - 113792*x3^6)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (611520*x1*x2^5 - 611520*x2^6 - 460992*x1*x2^6 + 460992*x2^7 + 
        29141280*x1*x2^4*x3 - 6326880*x2^5*x3 + 4656960*x1*x2^5*x3 - 
        404544*x2^6*x3 + 87800160*x1*x2^3*x3^2 + 64021440*x2^4*x3^2 + 
        106978368*x1*x2^4*x3^2 + 97241088*x2^5*x3^2 + 87800160*x1*x2^2*x3^3 + 
        99207360*x2^3*x3^3 + 192374784*x1*x2^3*x3^3 + 383639424*x2^4*x3^3 + 
        29141280*x1*x2*x3^4 + 64021440*x2^2*x3^4 + 106978368*x1*x2^2*x3^4 + 
        383639424*x2^3*x3^4 + 611520*x1*x3^5 - 6326880*x2*x3^5 + 
        4656960*x1*x2*x3^5 + 97241088*x2^2*x3^5 - 611520*x3^6 - 
        460992*x1*x3^6 - 404544*x2*x3^6 + 460992*x3^7)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (5080320*x1*x2^6*x3 - 5080320*x2^7*x3 + 2822400*x1*x2^7*x3 - 
        2822400*x2^8*x3 + 114307200*x1*x2^5*x3^2 - 48263040*x2^6*x3^2 + 
        213796800*x1*x2^6*x3^2 - 93844800*x2^7*x3^2 + 307359360*x1*x2^4*
         x3^3 + 25401600*x2^5*x3^3 + 1190488320*x1*x2^5*x3^3 + 
        292541760*x2^6*x3^3 + 307359360*x1*x2^3*x3^4 + 55883520*x2^4*x3^4 + 
        1815649920*x1*x2^4*x3^4 + 1368864000*x2^5*x3^4 + 
        114307200*x1*x2^2*x3^5 + 25401600*x2^3*x3^5 + 1190488320*x1*x2^3*
         x3^5 + 1368864000*x2^4*x3^5 + 5080320*x1*x2*x3^6 - 
        48263040*x2^2*x3^6 + 213796800*x1*x2^2*x3^6 + 292541760*x2^3*x3^6 - 
        5080320*x2*x3^7 + 2822400*x1*x2*x3^7 - 93844800*x2^2*x3^7 - 
        2822400*x2*x3^8)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (18627840*x1*x2^8*x3^2 - 18627840*x2^9*x3^2 + 
        698544000*x1*x2^7*x3^3 - 381870720*x2^8*x3^3 + 
        3185360640*x1*x2^6*x3^4 - 307359360*x2^7*x3^4 + 
        4712843520*x1*x2^5*x3^5 + 707857920*x2^6*x3^5 + 
        3185360640*x1*x2^4*x3^6 + 707857920*x2^5*x3^6 + 
        698544000*x1*x2^3*x3^7 - 307359360*x2^4*x3^7 + 
        18627840*x1*x2^2*x3^8 - 381870720*x2^3*x3^8 - 18627840*x2^2*x3^9)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x1] + (-5/(x1^2*x2^3) + 8/(x1*x2^3) + 35/(3*x1^2*x2^2) + 
      6/(x1^2*x2) + (-460 - 120*x3)/(15*x2^2) + (60 - 120*x3)/(15*x1^4*x2) - 
      (4*x1^2)/(x2^4*x3^4) + (150*x1 - 30*x1^2)/(15*x2^3*x3^4) + 
      (-120 + 60*x1 - 30*x1^2)/(15*x2^2*x3^4) + 2/(x1*x2*x3^4) + 
      (6*x1)/(x2*x3^4) - (4*x2)/(x1^3*x3^4) + (2*x2^2)/(x1^4*x3^4) + 
      (-60 + 30*x2)/(15*x1*x3^4) + (30 + 30*x2)/(15*x1^2*x3^4) + 
      (-90 - 120*x1^2 + 120*x1*x2)/(15*x3^4) - 5/(x1^2*x3^3) + 8/(x1*x3^3) + 
      (150*x1 - 30*x1^2)/(15*x2^4*x3^3) + (-120 - 210*x1)/(15*x2^3*x3^3) + 
      (255 - 105*x1)/(15*x2^2*x3^3) + (-15 - 180*x1)/(15*x2*x3^3) - 
      5/(x1*x2*x3^3) + (60 + 105*x2)/(15*x1^3*x3^3) + 
      (180 + 60*x1 + 60*x2 - 240*x1*x2 - 240*x2^2)/(15*x3^3) + 
      (-90*x2 + 30*x2^2)/(15*x1^4*x3^3) + 35/(3*x1^2*x3^2) + 
      (-460 - 120*x2)/(15*x3^2) + (-120 + 60*x1 - 30*x1^2)/(15*x2^4*x3^2) + 
      (255 - 105*x1)/(15*x2^3*x3^2) - 70/(3*x2^2*x3^2) - 10/(x1*x2^2*x3^2) - 
      6/(x2*x3^2) - 19/(x1^2*x2*x3^2) - 31/(3*x1*x2*x3^2) + 
      (-180 + 105*x2)/(15*x1^3*x3^2) + (90 - 90*x2 + 30*x2^2)/
       (15*x1^4*x3^2) + 6/(x1^2*x3) + (60 - 120*x2)/(15*x1^4*x3) + 
      2/(x1*x2^4*x3) + (6*x1)/(x2^4*x3) + (-15 - 180*x1)/(15*x2^3*x3) - 
      5/(x1*x2^3*x3) - 6/(x2^2*x3) - 19/(x1^2*x2^2*x3) - 31/(3*x1*x2^2*x3) - 
      4/(x1^4*x2*x3) - 86/(x1^3*x2*x3) - 226/(3*x1^2*x2*x3) - 24/(x1*x2*x3) + 
      (-105 + 180*x2)/(15*x1^3*x3) - (4*x3)/(x1^3*x2^4) + 
      (2*x3^2)/(x1^4*x2^4) + (-60 + 30*x3)/(15*x1*x2^4) + 
      (30 + 30*x3)/(15*x1^2*x2^4) + (-180 + 105*x3)/(15*x1^3*x2^2) + 
      (60 + 105*x3)/(15*x1^3*x2^3) + (460 + 120*x3)/(15*x1^2) + 
      (-105 + 180*x3)/(15*x1^3*x2) + (-90 - 120*x1^2 + 120*x1*x3)/(15*x2^4) + 
      (-360 - 60*x2 - 60*x3 + 240*x2*x3)/(15*x1^3) + 
      (180 + 60*x1 + 60*x3 - 240*x1*x3 - 240*x3^2)/(15*x2^3) + 
      (1556*x1*x2^4 - 1556*x2^5 - 2032*x1*x2^5 + 2032*x2^6)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-320*x1*x2^3 + 320*x2^4 + 624*x1*x2^4 - 624*x2^5)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (720*x1 - 720*x2 + 480*x1*x2 - 480*x2^2 + 1529*x1*x2^2 - 397*x2^3 + 
        1328*x1*x2^3 - 1176*x2^4)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) - 192/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (152 + 100*x2 - 20*x3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (60*x1*x2^2 - 60*x2^3 - 240*x1*x2^3 + 240*x2^4)/
       (15*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (24*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-360 + 420*x2)/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-420 - 270*x1 + 270*x2 - 500*x1*x2 + 
        260*x2^2 - 576*x1*x2^2 + 264*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (96*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-2160 + 540*x2)/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-3240 + 1020*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-480 - 230*x1 + 333*x2 - 80*x1*x2 + 
        392*x2^2)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (24*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (96*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-360 + 420*x3)/
       (15*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-2160 + 540*x3)/(15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-3240 + 1020*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-720 + 230*x2 + 290*x3 + 80*x2*x3 - 
        240*x3^2)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-90*x3 + 30*x3^2)/(15*x1^4*x2^3) + 
      (90 - 90*x3 + 30*x3^2)/(15*x1^4*x2^2) + 
      (180 + 120*x2^2 - 240*x2*x3 + 120*x3^2)/(15*x1^4) + 
      (-480 - 230*x1 + 333*x3 - 80*x1*x3 + 392*x3^2)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (840*x1 - 1500*x2 - 100*x1*x2 - 4608*x2^2 + 548*x1*x2^2 + 272*x2^3 - 
        1500*x3 - 160*x1*x3 - 30698*x2*x3 - 96*x1*x2*x3 - 2452*x2^2*x3 - 
        4488*x3^2 + 1028*x1*x3^2 - 3412*x2*x3^2 - 688*x3^3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-2040 + 360*x2*x3^2 - 120*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-420 - 270*x1 + 270*x3 - 500*x1*x3 + 
        260*x3^2 - 576*x1*x3^2 + 264*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (720*x1 - 720*x3 + 480*x1*x3 - 
        480*x3^2 + 1529*x1*x3^2 - 397*x3^3 + 1328*x1*x3^3 - 1176*x3^4)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (60*x1*x3^2 - 60*x3^3 - 240*x1*x3^3 + 240*x3^4)/
       (15*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (180*x2*x3^2 - 60*x3^3 - 960*x2*x3^3 + 480*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-320*x1*x3^3 + 320*x3^4 + 624*x1*x3^4 - 624*x3^5)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1800*x1*x2^2 + 1800*x2^3 - 14820*x1*x2^3 + 208*x2^4 - 300*x1*x2^4 + 
        4076*x2^5 - 7200*x1*x2*x3 - 1800*x2^2*x3 - 130862*x1*x2^2*x3 - 
        216920*x2^3*x3 - 17216*x1*x2^3*x3 - 36884*x2^4*x3 - 1800*x1*x3^2 - 
        1800*x2*x3^2 - 130862*x1*x2*x3^2 - 377064*x2^2*x3^2 - 
        86160*x1*x2^2*x3^2 - 464896*x2^3*x3^2 + 1800*x3^3 - 14820*x1*x3^3 - 
        216920*x2*x3^3 - 17216*x1*x2*x3^3 - 464896*x2^2*x3^3 + 208*x3^4 - 
        300*x1*x3^4 - 36884*x2*x3^4 + 4076*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (1556*x1*x3^4 - 1556*x3^5 - 2032*x1*x3^5 + 2032*x3^6)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-10920*x1*x2^5 + 10920*x2^6 + 8232*x1*x2^6 - 8232*x2^7 - 
        520380*x1*x2^4*x3 + 112980*x2^5*x3 - 83160*x1*x2^5*x3 + 
        7224*x2^6*x3 - 1567860*x1*x2^3*x3^2 - 1143240*x2^4*x3^2 - 
        1910328*x1*x2^4*x3^2 - 1736448*x2^5*x3^2 - 1567860*x1*x2^2*x3^3 - 
        1771560*x2^3*x3^3 - 3435264*x1*x2^3*x3^3 - 6850704*x2^4*x3^3 - 
        520380*x1*x2*x3^4 - 1143240*x2^2*x3^4 - 1910328*x1*x2^2*x3^4 - 
        6850704*x2^3*x3^4 - 10920*x1*x3^5 + 112980*x2*x3^5 - 
        83160*x1*x2*x3^5 - 1736448*x2^2*x3^5 + 10920*x3^6 + 8232*x1*x3^6 + 
        7224*x2*x3^6 - 8232*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4) + (-90720*x1*x2^6*x3 + 90720*x2^7*x3 - 
        50400*x1*x2^7*x3 + 50400*x2^8*x3 - 2041200*x1*x2^5*x3^2 + 
        861840*x2^6*x3^2 - 3817800*x1*x2^6*x3^2 + 1675800*x2^7*x3^2 - 
        5488560*x1*x2^4*x3^3 - 453600*x2^5*x3^3 - 21258720*x1*x2^5*x3^3 - 
        5223960*x2^6*x3^3 - 5488560*x1*x2^3*x3^4 - 997920*x2^4*x3^4 - 
        32422320*x1*x2^4*x3^4 - 24444000*x2^5*x3^4 - 2041200*x1*x2^2*x3^5 - 
        453600*x2^3*x3^5 - 21258720*x1*x2^3*x3^5 - 24444000*x2^4*x3^5 - 
        90720*x1*x2*x3^6 + 861840*x2^2*x3^6 - 3817800*x1*x2^2*x3^6 - 
        5223960*x2^3*x3^6 + 90720*x2*x3^7 - 50400*x1*x2*x3^7 + 
        1675800*x2^2*x3^7 + 50400*x2*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-332640*x1*x2^8*x3^2 + 332640*x2^9*x3^2 - 12474000*x1*x2^7*x3^3 + 
        6819120*x2^8*x3^3 - 56881440*x1*x2^6*x3^4 + 5488560*x2^7*x3^4 - 
        84157920*x1*x2^5*x3^5 - 12640320*x2^6*x3^5 - 56881440*x1*x2^4*x3^6 - 
        12640320*x2^5*x3^6 - 12474000*x1*x2^3*x3^7 + 5488560*x2^4*x3^7 - 
        332640*x1*x2^2*x3^8 + 6819120*x2^3*x3^8 + 332640*x2^2*x3^9)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x1] + 
    ((-25760 - 6720*x3)/(840*x2^2) + (3*x1^3)/(56*x2^4*x3^6) - 
      (3*x1^2)/(8*x2^3*x3^6) + (945*x1 - 945*x1^3)/(840*x2^2*x3^6) + 
      (-1575 + 14175*x1^2 - 12600*x1^3)/(840*x2*x3^6) + 
      (3*x2^2)/(8*x1^3*x3^6) - (3*x2^3)/(56*x1^4*x3^6) + 
      (-945*x2 + 945*x2^3)/(840*x1^2*x3^6) + (1575 - 14175*x2^2 + 12600*x2^3)/
       (840*x1*x3^6) + (75600*x1 - 296100*x1^2 + 223650*x1^3 - 75600*x2 + 
        576450*x1^2*x2 - 510300*x1^3*x2 + 296100*x2^2 - 576450*x1*x2^2 + 
        302400*x1^3*x2^2 - 223650*x2^3 + 510300*x1*x2^3 - 302400*x1^2*x2^3)/
       (840*x3^6) + (79*x1^3)/(30*x2^5*x3^5) + (-9632*x1^2 + 2100*x1^3)/
       (840*x2^4*x3^5) + (16072*x1 - 10458*x1^2 + 1960*x1^3)/
       (840*x2^3*x3^5) + (-12096 + 22050*x1 - 14490*x1^2 + 1680*x1^3)/
       (840*x2^2*x3^5) + (-28560 + 89880*x1 - 61740*x1^2 + 3360*x1^3)/
       (840*x2*x3^5) - (79*x2^3)/(30*x1^5*x3^5) + 
      (-309540*x1 + 279300*x1^2 + 309540*x2 - 219240*x1^2*x2 - 279300*x2^2 + 
        219240*x1*x2^2)/(840*x3^5) + (28560 - 89880*x2 + 61740*x2^2 - 
        3360*x2^3)/(840*x1*x3^5) + (9632*x2^2 - 2100*x2^3)/(840*x1^4*x3^5) + 
      (-16072*x2 + 10458*x2^2 - 1960*x2^3)/(840*x1^3*x3^5) + 
      (12096 - 22050*x2 + 14490*x2^2 - 1680*x2^3)/(840*x1^2*x3^5) + 
      (3*x1^3)/(56*x2^6*x3^4) + (-6272*x1^2 + 2100*x1^3)/(840*x2^5*x3^4) + 
      (19750*x1 - 2016*x1^2 + 2100*x1^3)/(840*x2^4*x3^4) + 
      (-27601 - 5432*x1 - 700*x1^2 + 2100*x1^3)/(840*x2^3*x3^4) + 
      192/(5*x1*x2^2*x3^4) + (8680 - 5740*x1 - 700*x1^2 + 2100*x1^3)/
       (840*x2^2*x3^4) - 252/(5*x1^2*x2*x3^4) - 2/(x1*x2*x3^4) + 
      (-15260 + 30940*x1 - 6300*x1^2 + 2100*x1^3)/(840*x2*x3^4) - 
      (3*x2^3)/(56*x1^6*x3^4) + (5040 - 70560*x1 + 6720*x1^2 + 70560*x2 - 
        6720*x1*x2)/(840*x3^4) + (47761 + 392*x2 + 2380*x2^2 - 2100*x2^3)/
       (840*x1^3*x3^4) + (-3640 + 700*x2 + 2380*x2^2 - 2100*x2^3)/
       (840*x1^2*x3^4) + (-33190*x2 + 3696*x2^2 - 2100*x2^3)/
       (840*x1^4*x3^4) + (18620 - 37660*x2 + 6300*x2^2 - 2100*x2^3)/
       (840*x1*x3^4) + (9632*x2^2 - 2100*x2^3)/(840*x1^5*x3^4) - 
      (3*x1^2)/(8*x2^6*x3^3) + (4312*x1 - 7098*x1^2 + 1960*x1^3)/
       (840*x2^5*x3^3) + (-15841 + 6328*x1 - 2380*x1^2 + 2100*x1^3)/
       (840*x2^4*x3^3) + 20/(3*x1*x2^3*x3^3) + 
      (20160 - 2520*x1 - 1120*x1^2 + 2240*x1^3)/(840*x2^3*x3^3) + 
      22/(x1^2*x2^2*x3^3) - 261/(5*x1*x2^2*x3^3) + 
      (-10500 + 2660*x1 - 1540*x1^2 + 2380*x1^3)/(840*x2^2*x3^3) - 
      158/(3*x1^3*x2*x3^3) + 401/(5*x1^2*x2*x3^3) + 5/(x1*x2*x3^3) + 
      (-30520 + 9800*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2*x3^3) + 
      (3*x2^2)/(8*x1^6*x3^3) + (-10080 - 13440*x2^2)/(840*x3^3) + 
      (24640 + 280*x2 + 1960*x2^2 - 2520*x2^3)/(840*x1*x3^3) + 
      (420 + 3220*x2 + 1540*x2^2 - 2380*x2^3)/(840*x1^2*x3^3) + 
      (-53760 + 8400*x2 + 1120*x2^2 - 2240*x2^3)/(840*x1^3*x3^3) + 
      (47761 + 392*x2 + 2380*x2^2 - 2100*x2^3)/(840*x1^4*x3^3) + 
      (-16072*x2 + 10458*x2^2 - 1960*x2^3)/(840*x1^5*x3^3) + 
      (945*x1 - 945*x1^3)/(840*x2^6*x3^2) + 
      (2464 + 10290*x1 - 11130*x1^2 + 1680*x1^3)/(840*x2^5*x3^2) + 
      176/(15*x1*x2^4*x3^2) + (-19880 + 11060*x1 - 2380*x1^2 + 2100*x1^3)/
       (840*x2^4*x3^2) - 14/(3*x1^2*x2^3*x3^2) - 127/(15*x1*x2^3*x3^2) + 
      (8820 - 3220*x1 - 1540*x1^2 + 2380*x1^3)/(840*x2^3*x3^2) + 
      22/(x1^3*x2^2*x3^2) - 476/(15*x1^2*x2^2*x3^2) + 97/(3*x1*x2^2*x3^2) + 
      (-10080 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^2*x3^2) - 
      252/(5*x1^4*x2*x3^2) + 401/(5*x1^3*x2*x3^2) - 226/(3*x1^2*x2*x3^2) - 
      53/(3*x1*x2*x3^2) + (-3640 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/
       (840*x2*x3^2) + (8680 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1*x3^2) + (19880 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1^2*x3^2) + (420 + 3220*x2 + 1540*x2^2 - 2380*x2^3)/
       (840*x1^3*x3^2) + (-3640 + 700*x2 + 2380*x2^2 - 2100*x2^3)/
       (840*x1^4*x3^2) + (12096 - 22050*x2 + 14490*x2^2 - 1680*x2^3)/
       (840*x1^5*x3^2) + (-945*x2 + 945*x2^3)/(840*x1^6*x3^2) + 
      (-1575 + 14175*x1^2 - 12600*x1^3)/(840*x2^6*x3) - 41/(3*x1*x2^5*x3) + 
      (-27720 + 88200*x1 - 61740*x1^2 + 3360*x1^3)/(840*x2^5*x3) + 
      176/(15*x1^2*x2^4*x3) + 39/(x1*x2^4*x3) + 
      (-57260 + 59500*x1 - 6300*x1^2 + 2100*x1^3)/(840*x2^4*x3) + 
      20/(3*x1^3*x2^3*x3) - 127/(15*x1^2*x2^3*x3) - 34/(x1*x2^3*x3) + 
      (-17920 - 280*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^3*x3) + 
      192/(5*x1^4*x2^2*x3) - 261/(5*x1^3*x2^2*x3) + 97/(3*x1^2*x2^2*x3) + 
      70/(3*x1*x2^2*x3) + (-8680 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/
       (840*x2^2*x3) - 2/(x1^4*x2*x3) - 43/(x1^3*x2*x3) - 
      113/(3*x1^2*x2*x3) - 12/(x1*x2*x3) + (28560 - 89880*x2 + 61740*x2^2 - 
        3360*x2^3)/(840*x1^5*x3) + (8680 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1^2*x3) + (24640 + 280*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1^3*x3) + (18620 - 37660*x2 + 6300*x2^2 - 2100*x2^3)/
       (840*x1^4*x3) + (1575 - 14175*x2^2 + 12600*x2^3)/(840*x1^6*x3) - 
      (3*x3^2)/(8*x1^3*x2^6) - (3*x3^2)/(8*x1^6*x2^3) + 
      (3*x3^3)/(56*x1^4*x2^6) + (79*x3^3)/(30*x1^5*x2^5) + 
      (3*x3^3)/(56*x1^6*x2^4) + (6720 - 13440*x2 + 6720*x2^2)/
       (840*(-1 + x1 + x3)^4) + (-3360 + 10080*x2 - 10080*x2^2 + 3360*x2^3)/
       (840*x1*(-1 + x1 + x3)^4) + (-3360 + 10080*x2 - 10080*x2^2 + 
        3360*x2^3)/(840*x3*(-1 + x1 + x3)^4) + 
      (-1680 + 5040*x2 - 5040*x2^2 + 1680*x2^3)/(840*x1^2*(-1 + x1 + x3)^3) + 
      (-1680 + 5040*x2 - 5040*x2^2 + 1680*x2^3)/(840*x3^2*(-1 + x1 + x3)^3) + 
      (-1960 + 5880*x2 - 5880*x2^2 + 1960*x2^3)/(840*x1^3*(-1 + x1 + x3)^2) + 
      (3080 - 3640*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^2*(-1 + x1 + x3)^2) + 
      (-7280 + 6160*x2 - 3920*x2^2 + 5040*x2^3)/(840*x1*(-1 + x1 + x3)^2) + 
      (-1960 + 5880*x2 - 5880*x2^2 + 1960*x2^3)/(840*x3^3*(-1 + x1 + x3)^2) + 
      (3080 - 3640*x2 - 1960*x2^2 + 2520*x2^3)/(840*x3^2*(-1 + x1 + x3)^2) + 
      (-7280 + 6160*x2 - 3920*x2^2 + 5040*x2^3)/(840*x3*(-1 + x1 + x3)^2) + 
      (-2100 + 6300*x2 - 6300*x2^2 + 2100*x2^3)/(840*x1^4*(-1 + x1 + x3)) + 
      (3080 - 3640*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^3*(-1 + x1 + x3)) + 
      (-3640 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^2*(-1 + x1 + x3)) + 
      (-2100 + 6300*x2 - 6300*x2^2 + 2100*x2^3)/(840*x3^4*(-1 + x1 + x3)) + 
      (3080 - 3640*x2 - 1960*x2^2 + 2520*x2^3)/(840*x3^3*(-1 + x1 + x3)) + 
      (-3640 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x3^2*(-1 + x1 + x3)) + 
      (-6720 + 13440*x1 - 6720*x1^2)/(840*(-1 + x2 + x3)^4) + 
      (3360 - 10080*x1 + 10080*x1^2 - 3360*x1^3)/(840*x2*(-1 + x2 + x3)^4) + 
      (3360 - 10080*x1 + 10080*x1^2 - 3360*x1^3)/(840*x3*(-1 + x2 + x3)^4) + 
      (1680 - 5040*x1 + 5040*x1^2 - 1680*x1^3)/(840*x2^2*(-1 + x2 + x3)^3) + 
      (1680 - 5040*x1 + 5040*x1^2 - 1680*x1^3)/(840*x3^2*(-1 + x2 + x3)^3) + 
      (1960 - 5880*x1 + 5880*x1^2 - 1960*x1^3)/(840*x2^3*(-1 + x2 + x3)^2) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)^2) + 
      (7280 - 6160*x1 + 3920*x1^2 - 5040*x1^3)/(840*x2*(-1 + x2 + x3)^2) + 
      (1960 - 5880*x1 + 5880*x1^2 - 1960*x1^3)/(840*x3^3*(-1 + x2 + x3)^2) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)^2) + 
      (7280 - 6160*x1 + 3920*x1^2 - 5040*x1^3)/(840*x3*(-1 + x2 + x3)^2) + 
      (2100 - 6300*x1 + 6300*x1^2 - 2100*x1^3)/(840*x2^4*(-1 + x2 + x3)) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^3*(-1 + x2 + x3)) + 
      (3640 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)) + 
      (2100 - 6300*x1 + 6300*x1^2 - 2100*x1^3)/(840*x3^4*(-1 + x2 + x3)) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^3*(-1 + x2 + x3)) + 
      (3640 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)) + 
      (25760 + 6720*x3)/(840*x1^2) + (73920 + 3360*x1 + 3360*x3 - 
        13440*x1*x3)/(840*x2^3) + (100800 - 84000*x1 - 84000*x3 + 
        40320*x1*x3)/(840*x2^4) + (-6720 + 13440*x3 - 6720*x3^2)/
       (840*(-1 + x1 + x2)^4) + (87136*x1*x2^4 - 87136*x2^5 - 
        113792*x1*x2^5 + 113792*x2^6)/(840*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-17920*x1*x2^3 + 17920*x2^4 + 34944*x1*x2^4 - 34944*x2^5)/
       (840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (40320*x1 - 40320*x2 + 26880*x1*x2 - 26880*x2^2 + 95704*x1*x2^2 - 
        25592*x2^3 + 20608*x1*x2^3 - 38976*x2^4)/
       (840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      60/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-8624 - 1120*x3)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (3360*x1*x2^2 - 3360*x2^3 - 13440*x1*x2^3 + 13440*x2^4)/
       (840*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (24*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-20160 + 23520*x2)/(840*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-23520 - 15120*x1 + 15120*x2 - 
        28000*x1*x2 + 14560*x2^2 - 12096*x1*x2^2 + 8064*x2^3)/
       (840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (48*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-70560 + 30240*x2)/(840*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-100800 + 40320*x2)/(840*x1^2*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-6720 + 34888*x2 + 8512*x2^2)/(840*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (48*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-80640 + 16800*x3)/(840*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-33600 + 12880*x2 - 18648*x3 + 4480*x2*x3 - 
        21952*x3^2)/(840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (5040 + 70560*x2 - 70560*x3 - 6720*x2*x3 + 6720*x3^2)/
       (840*x1^4) + (-20160 - 12880*x1 - 16240*x3 - 4480*x1*x3 + 13440*x3^2)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-10080 - 3360*x2 - 3360*x3 + 13440*x2*x3 + 13440*x3^2)/(840*x1^3) + 
      (441280 - 675780*x1 + 292740*x1^2 - 675780*x3 + 771120*x1*x3 - 
        219240*x1^2*x3 + 292740*x3^2 - 219240*x1*x3^2)/(840*x2^5) + 
      (309540*x2 - 279300*x2^2 - 309540*x3 + 219240*x2^2*x3 + 279300*x3^2 - 
        219240*x2*x3^2)/(840*x1^5) + (36960*x1 - 94080*x2 - 58240*x1*x2 - 
        278208*x2^2 + 13888*x1*x2^2 + 61152*x2^3 - 43680*x3 + 126168*x1*x3 - 
        1018920*x2*x3 - 4928*x1*x2*x3 - 117152*x2^2*x3 - 144816*x3^2 + 
        38752*x1*x3^2 - 20160*x2*x3^2 - 54880*x3^3)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-57120 + 15120*x2 - 15120*x3 + 28000*x2*x3 - 14560*x3^2 + 
        32256*x2*x3^2 - 14784*x3^3)/(840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-1575 + 14175*x3^2 - 12600*x3^3)/
       (840*x1*x2^6) + (-1575 + 14175*x3^2 - 12600*x3^3)/(840*x1^6*x2) + 
      (7280 - 6160*x3 + 3920*x3^2 - 5040*x3^3)/(840*x1*(-1 + x1 + x2)^2) + 
      (7280 - 6160*x3 + 3920*x3^2 - 5040*x3^3)/(840*x2*(-1 + x1 + x2)^2) + 
      (3360 - 10080*x3 + 10080*x3^2 - 3360*x3^3)/(840*x1*(-1 + x1 + x2)^4) + 
      (3360 - 10080*x3 + 10080*x3^2 - 3360*x3^3)/(840*x2*(-1 + x1 + x2)^4) + 
      (3640 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)) + 
      (3640 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)^2) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)^2) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^3*(-1 + x1 + x2)) + 
      (-3080 + 3640*x3 + 1960*x3^2 - 2520*x3^3)/(840*x2^3*(-1 + x1 + x2)) + 
      (2100 - 6300*x3 + 6300*x3^2 - 2100*x3^3)/(840*x1^4*(-1 + x1 + x2)) + 
      (2100 - 6300*x3 + 6300*x3^2 - 2100*x3^3)/(840*x2^4*(-1 + x1 + x2)) + 
      (1960 - 5880*x3 + 5880*x3^2 - 1960*x3^3)/(840*x1^3*(-1 + x1 + x2)^2) + 
      (1960 - 5880*x3 + 5880*x3^2 - 1960*x3^3)/(840*x2^3*(-1 + x1 + x2)^2) + 
      (1680 - 5040*x3 + 5040*x3^2 - 1680*x3^3)/(840*x1^2*(-1 + x1 + x2)^3) + 
      (1680 - 5040*x3 + 5040*x3^2 - 1680*x3^3)/(840*x2^2*(-1 + x1 + x2)^3) + 
      (945*x3 - 945*x3^3)/(840*x1^2*x2^6) + (945*x3 - 945*x3^3)/
       (840*x1^6*x2^2) + (-12096 + 22050*x3 - 14490*x3^2 + 1680*x3^3)/
       (840*x1^5*x2^2) + (2464 + 10290*x3 - 11130*x3^2 + 1680*x3^3)/
       (840*x1^2*x2^5) + (16072*x3 - 10458*x3^2 + 1960*x3^3)/
       (840*x1^5*x2^3) + (4312*x3 - 7098*x3^2 + 1960*x3^3)/(840*x1^3*x2^5) + 
      (-9632*x3^2 + 2100*x3^3)/(840*x1^5*x2^4) + 
      (-15260 + 30940*x3 - 6300*x3^2 + 2100*x3^3)/(840*x1^4*x2) + 
      (-57260 + 59500*x3 - 6300*x3^2 + 2100*x3^3)/(840*x1*x2^4) + 
      (-6272*x3^2 + 2100*x3^3)/(840*x1^4*x2^5) + 
      (-15841 + 6328*x3 - 2380*x3^2 + 2100*x3^3)/(840*x1^3*x2^4) + 
      (-19880 + 11060*x3 - 2380*x3^2 + 2100*x3^3)/(840*x1^2*x2^4) + 
      (19750*x3 - 2016*x3^2 + 2100*x3^3)/(840*x1^4*x2^4) + 
      (8680 - 5740*x3 - 700*x3^2 + 2100*x3^3)/(840*x1^4*x2^2) + 
      (-27601 - 5432*x3 - 700*x3^2 + 2100*x3^3)/(840*x1^4*x2^3) + 
      (20160 - 2520*x3 - 1120*x3^2 + 2240*x3^3)/(840*x1^3*x2^3) + 
      (8820 - 3220*x3 - 1540*x3^2 + 2380*x3^3)/(840*x1^2*x2^3) + 
      (-10500 + 2660*x3 - 1540*x3^2 + 2380*x3^3)/(840*x1^3*x2^2) + 
      (-17920 - 280*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1*x2^3) + 
      (-10080 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*x2^2) + 
      (-8680 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1*x2^2) + 
      (-3640 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*x2) + 
      (-30520 + 9800*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^3*x2) + 
      (-27720 + 88200*x3 - 61740*x3^2 + 3360*x3^3)/(840*x1*x2^5) + 
      (-28560 + 89880*x3 - 61740*x3^2 + 3360*x3^3)/(840*x1^5*x2) + 
      (-20160*x1*x3^2 + 6720*x3^3)/(840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-25200 + 283500*x1 - 485100*x1^2 + 
        223650*x1^3 + 283500*x3 - 1247400*x1*x3 + 1483650*x1^2*x3 - 
        510300*x1^3*x3 - 485100*x3^2 + 1483650*x1*x3^2 - 1323000*x1^2*x3^2 + 
        302400*x1^3*x3^2 + 223650*x3^3 - 510300*x1*x3^3 + 302400*x1^2*x3^3)/
       (840*x2^6) + (-75600*x2 + 296100*x2^2 - 223650*x2^3 + 75600*x3 - 
        576450*x2^2*x3 + 510300*x2^3*x3 - 296100*x3^2 + 576450*x2*x3^2 - 
        302400*x2^3*x3^2 + 223650*x3^3 - 510300*x2*x3^3 + 302400*x2^2*x3^3)/
       (840*x1^6) + (-10080*x1*x3^2 + 3360*x3^3 + 53760*x1*x3^3 - 26880*x3^4)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-80640 - 3360*x2*x3^2 + 3360*x3^3 + 13440*x2*x3^3 - 13440*x3^4)/
       (840*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-40320*x2 + 40320*x3 - 26880*x2*x3 + 26880*x3^2 - 85624*x2*x3^2 + 
        22232*x3^3 - 74368*x2*x3^3 + 65856*x3^4)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (17920*x2*x3^3 - 17920*x3^4 - 34944*x2*x3^4 + 34944*x3^5)/
       (840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-100800*x1*x2^2 + 100800*x2^3 - 883680*x1*x2^3 + 38528*x2^4 + 
        151200*x1*x2^4 + 127456*x2^5 - 201600*x1*x2*x3 - 100800*x2^2*x3 - 
        4218592*x1*x2^2*x3 - 8394960*x2^3*x3 - 901376*x1*x2^3*x3 - 
        2231264*x2^4*x3 - 3022544*x1*x2*x3^2 - 10732064*x2^2*x3^2 - 
        2469376*x1*x2^2*x3^2 - 15289344*x2^3*x3^2 + 140896*x1*x3^3 - 
        4101104*x2*x3^3 - 176512*x1*x2*x3^3 - 10289664*x2^2*x3^3 - 
        201152*x3^4 - 281792*x1*x3^4 + 620928*x2*x3^4 + 328384*x3^5)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-87136*x2*x3^4 + 87136*x3^5 + 113792*x2*x3^5 - 113792*x3^6)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-611520*x1*x2^5 + 611520*x2^6 + 460992*x1*x2^6 - 460992*x2^7 - 
        21850080*x1*x2^4*x3 + 1952160*x2^5*x3 - 5221440*x1*x2^5*x3 + 
        780864*x2^6*x3 - 47533920*x1*x2^3*x3^2 - 44170560*x2^4*x3^2 - 
        70051968*x1*x2^4*x3^2 - 79412928*x2^5*x3^2 - 40266240*x1*x2^2*x3^3 - 
        49603680*x2^3*x3^3 - 96187392*x1*x2^3*x3^3 - 212808960*x2^4*x3^3 - 
        7291200*x1*x2*x3^4 - 19850880*x2^2*x3^4 - 36926400*x1*x2^2*x3^4 - 
        170830464*x2^3*x3^4 + 4374720*x2*x3^5 + 564480*x1*x2*x3^5 - 
        17828160*x2^2*x3^5 - 376320*x2*x3^6)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-5080320*x1*x2^6*x3 + 5080320*x2^7*x3 - 2822400*x1*x2^7*x3 + 
        2822400*x2^8*x3 - 83825280*x1*x2^5*x3^2 + 27941760*x2^6*x3^2 - 
        172307520*x1*x2^6*x3^2 + 64209600*x2^7*x3^2 - 167650560*x1*x2^4*
         x3^3 - 27941760*x2^5*x3^3 - 733259520*x1*x2^5*x3^3 - 
        285203520*x2^6*x3^3 - 139708800*x1*x2^3*x3^4 - 27941760*x2^4*x3^4 - 
        907824960*x1*x2^4*x3^4 - 755133120*x2^5*x3^4 - 
        30481920*x1*x2^2*x3^5 + 2540160*x2^3*x3^5 - 457228800*x1*x2^3*x3^5 - 
        613730880*x2^4*x3^5 + 20321280*x2^2*x3^6 - 41489280*x1*x2^2*x3^6 - 
        7338240*x2^3*x3^6 + 29635200*x2^2*x3^7)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-18627840*x1*x2^8*x3^2 + 18627840*x2^9*x3^2 - 549521280*x1*x2^7*x3^3 + 
        270103680*x2^8*x3^3 - 1946609280*x1*x2^6*x3^4 + 18627840*x2^7*x3^4 - 
        2356421760*x1*x2^5*x3^5 - 409812480*x2^6*x3^5 - 
        1238751360*x1*x2^4*x3^6 - 298045440*x2^5*x3^6 - 
        149022720*x1*x2^3*x3^7 + 288731520*x2^4*x3^7 + 111767040*x2^3*x3^8)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x2] + (-5/(x1^3*x2^2) + 35/(3*x1^2*x2^2) + 6/(x1*x2^2) + 
      8/(x1^3*x2) + (-460 - 120*x3)/(15*x1^2) + (60 - 120*x3)/(15*x1*x2^4) + 
      (2*x1^2)/(x2^4*x3^4) - (4*x1)/(x2^3*x3^4) + 
      (30 + 30*x1)/(15*x2^2*x3^4) + 2/(x1*x2*x3^4) + 
      (-60 + 30*x1)/(15*x2*x3^4) + (6*x2)/(x1*x3^4) - (4*x2^2)/(x1^4*x3^4) + 
      (-90 + 120*x1*x2 - 120*x2^2)/(15*x3^4) + (-120 + 60*x2 - 30*x2^2)/
       (15*x1^2*x3^4) + (150*x2 - 30*x2^2)/(15*x1^3*x3^4) + 
      (-120 - 210*x2)/(15*x1^3*x3^3) + (-15 - 180*x2)/(15*x1*x3^3) + 
      (255 - 105*x2)/(15*x1^2*x3^3) + (-90*x1 + 30*x1^2)/(15*x2^4*x3^3) + 
      (60 + 105*x1)/(15*x2^3*x3^3) - 5/(x2^2*x3^3) + 8/(x2*x3^3) - 
      5/(x1*x2*x3^3) + (150*x2 - 30*x2^2)/(15*x1^4*x3^3) + 
      (180 + 240*x2^2)/(15*x3^3) - 70/(3*x1^2*x3^2) - 6/(x1*x3^2) + 
      (255 - 105*x2)/(15*x1^3*x3^2) + (90 - 90*x1 + 30*x1^2)/(15*x2^4*x3^2) + 
      (-180 + 105*x1)/(15*x2^3*x3^2) + 35/(3*x2^2*x3^2) + 5/(x1*x2^2*x3^2) + 
      14/(x1^2*x2*x3^2) + 53/(3*x1*x2*x3^2) + (-120 + 60*x2 - 30*x2^2)/
       (15*x1^4*x3^2) - 6/(x1^2*x3) + (-15 - 180*x2)/(15*x1^3*x3) + 
      (60 - 120*x1)/(15*x2^4*x3) - 4/(x1*x2^4*x3) + 10/(x1*x2^3*x3) + 
      (-105 + 180*x1)/(15*x2^3*x3) + 6/(x2^2*x3) + 5/(x1^2*x2^2*x3) - 
      22/(3*x1*x2^2*x3) + 2/(x1^4*x2*x3) + 43/(x1^3*x2*x3) + 
      113/(3*x1^2*x2*x3) + 12/(x1*x2*x3) + (6*x2)/(x1^4*x3) - 
      (4*x3)/(x1^4*x2^3) + (2*x3^2)/(x1^4*x2^4) + 
      (-60 + 30*x3)/(15*x1^4*x2) + (30 + 30*x3)/(15*x1^4*x2^2) + 
      (-180 + 105*x3)/(15*x1^2*x2^3) + (60 + 105*x3)/(15*x1^3*x2^3) + 
      (460 + 120*x3)/(15*x2^2) + (-105 + 180*x3)/(15*x1*x2^3) + 
      (-360 - 60*x1 - 60*x3 + 240*x1*x3)/(15*x2^3) + 
      (-90 - 120*x2^2 + 120*x2*x3)/(15*x1^4) + 
      (180 + 60*x2 + 60*x3 - 240*x2*x3 - 240*x3^2)/(15*x1^3) + 
      (-1556*x1*x2^4 + 1556*x2^5 + 2032*x1*x2^5 - 2032*x2^6)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (320*x1*x2^3 - 320*x2^4 - 624*x1*x2^4 + 624*x2^5)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-720*x1 + 720*x2 - 480*x1*x2 + 480*x2^2 - 1709*x1*x2^2 + 457*x2^3 - 
        368*x1*x2^3 + 696*x2^4)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + 60/(x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (1440 - 300*x3)/(15*x1^2*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-60*x1*x2^2 + 60*x2^3 + 240*x1*x2^3 - 240*x2^4)/
       (15*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360 - 420*x2)/(15*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (24*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (420 + 270*x1 - 270*x2 + 500*x1*x2 - 260*x2^2 + 
        216*x1*x2^2 - 144*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (1800 - 720*x2)/(15*x1^2*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1260 - 540*x2)/(15*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (48*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (120 - 623*x2 - 152*x2^2)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (48*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (154 + 20*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360 + 230*x1 + 290*x3 + 80*x1*x3 - 240*x3^2)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-90*x3 + 30*x3^2)/(15*x1^3*x2^4) + (90 - 90*x3 + 30*x3^2)/
       (15*x1^2*x2^4) + (180 + 120*x1^2 - 240*x1*x3 + 120*x3^2)/(15*x2^4) + 
      (600 - 230*x2 + 333*x3 - 80*x2*x3 + 392*x3^2)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360*x1*x3^2 - 120*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (1020 - 270*x2 + 270*x3 - 500*x2*x3 + 260*x3^2 - 
        576*x2*x3^2 + 264*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-660*x1 + 1680*x2 + 1040*x1*x2 + 4968*x2^2 - 
        248*x1*x2^2 - 1092*x2^3 + 780*x3 - 2253*x1*x3 + 18195*x2*x3 + 
        88*x1*x2*x3 + 2092*x2^2*x3 + 2586*x3^2 - 692*x1*x3^2 + 360*x2*x3^2 + 
        980*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (720*x2 - 720*x3 + 480*x2*x3 - 480*x3^2 + 1529*x2*x3^2 - 397*x3^3 + 
        1328*x2*x3^3 - 1176*x3^4)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (1440 + 60*x2*x3^2 - 60*x3^3 - 240*x2*x3^3 + 
        240*x3^4)/(15*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (180*x1*x3^2 - 60*x3^3 - 960*x1*x3^3 + 480*x3^4)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1800*x1*x2^2 - 1800*x2^3 + 15780*x1*x2^3 - 688*x2^4 - 2700*x1*x2^4 - 
        2276*x2^5 + 3600*x1*x2*x3 + 1800*x2^2*x3 + 75332*x1*x2^2*x3 + 
        149910*x2^3*x3 + 16096*x1*x2^3*x3 + 39844*x2^4*x3 + 
        53974*x1*x2*x3^2 + 191644*x2^2*x3^2 + 44096*x1*x2^2*x3^2 + 
        273024*x2^3*x3^2 - 2516*x1*x3^3 + 73234*x2*x3^3 + 3152*x1*x2*x3^3 + 
        183744*x2^2*x3^3 + 3592*x3^4 + 5032*x1*x3^4 - 11088*x2*x3^4 - 
        5864*x3^5)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) + (-320*x2*x3^3 + 320*x3^4 + 624*x2*x3^4 - 624*x3^5)/
       (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1556*x2*x3^4 - 1556*x3^5 - 2032*x2*x3^5 + 2032*x3^6)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (10920*x1*x2^5 - 10920*x2^6 - 8232*x1*x2^6 + 8232*x2^7 + 
        390180*x1*x2^4*x3 - 34860*x2^5*x3 + 93240*x1*x2^5*x3 - 
        13944*x2^6*x3 + 848820*x1*x2^3*x3^2 + 788760*x2^4*x3^2 + 
        1250928*x1*x2^4*x3^2 + 1418088*x2^5*x3^2 + 719040*x1*x2^2*x3^3 + 
        885780*x2^3*x3^3 + 1717632*x1*x2^3*x3^3 + 3800160*x2^4*x3^3 + 
        130200*x1*x2*x3^4 + 354480*x2^2*x3^4 + 659400*x1*x2^2*x3^4 + 
        3050544*x2^3*x3^4 - 78120*x2*x3^5 - 10080*x1*x2*x3^5 + 
        318360*x2^2*x3^5 + 6720*x2*x3^6)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (90720*x1*x2^6*x3 - 90720*x2^7*x3 + 50400*x1*x2^7*x3 - 50400*x2^8*x3 + 
        1496880*x1*x2^5*x3^2 - 498960*x2^6*x3^2 + 3076920*x1*x2^6*x3^2 - 
        1146600*x2^7*x3^2 + 2993760*x1*x2^4*x3^3 + 498960*x2^5*x3^3 + 
        13093920*x1*x2^5*x3^3 + 5092920*x2^6*x3^3 + 2494800*x1*x2^3*x3^4 + 
        498960*x2^4*x3^4 + 16211160*x1*x2^4*x3^4 + 13484520*x2^5*x3^4 + 
        544320*x1*x2^2*x3^5 - 45360*x2^3*x3^5 + 8164800*x1*x2^3*x3^5 + 
        10959480*x2^4*x3^5 - 362880*x2^2*x3^6 + 740880*x1*x2^2*x3^6 + 
        131040*x2^3*x3^6 - 529200*x2^2*x3^7)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (332640*x1*x2^8*x3^2 - 332640*x2^9*x3^2 + 9812880*x1*x2^7*x3^3 - 
        4823280*x2^8*x3^3 + 34760880*x1*x2^6*x3^4 - 332640*x2^7*x3^4 + 
        42078960*x1*x2^5*x3^5 + 7318080*x2^6*x3^5 + 22120560*x1*x2^4*x3^6 + 
        5322240*x2^5*x3^6 + 2661120*x1*x2^3*x3^7 - 5155920*x2^4*x3^7 - 
        1995840*x2^3*x3^8)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[x2] + ((3*x1^3)/(56*x2^4*x3^6) - 
      (3*x1^2)/(8*x2^3*x3^6) + (945*x1 - 945*x1^3)/(840*x2^2*x3^6) + 
      (-1575 + 14175*x1^2 - 12600*x1^3)/(840*x2*x3^6) - 
      (3*x2^2)/(8*x1^3*x3^6) + (3*x2^3)/(56*x1^4*x3^6) + 
      (-1575 + 14175*x2^2 - 12600*x2^3)/(840*x1*x3^6) + 
      (945*x2 - 945*x2^3)/(840*x1^2*x3^6) + 
      (-25200 + 283500*x1 - 485100*x1^2 + 223650*x1^3 + 283500*x2 - 
        1247400*x1*x2 + 1483650*x1^2*x2 - 510300*x1^3*x2 - 485100*x2^2 + 
        1483650*x1*x2^2 - 1323000*x1^2*x2^2 + 302400*x1^3*x2^2 + 
        223650*x2^3 - 510300*x1*x2^3 + 302400*x1^2*x2^3)/(840*x3^6) + 
      (79*x1^3)/(30*x2^5*x3^5) + (-6272*x1^2 + 2100*x1^3)/(840*x2^4*x3^5) + 
      (4312*x1 - 7098*x1^2 + 1960*x1^3)/(840*x2^3*x3^5) + 
      (2464 + 10290*x1 - 11130*x1^2 + 1680*x1^3)/(840*x2^2*x3^5) - 
      41/(3*x1*x2*x3^5) + (-27720 + 88200*x1 - 61740*x1^2 + 3360*x1^3)/
       (840*x2*x3^5) + (79*x2^3)/(30*x1^5*x3^5) + 
      (441280 - 675780*x1 + 292740*x1^2 - 675780*x2 + 771120*x1*x2 - 
        219240*x1^2*x2 + 292740*x2^2 - 219240*x1*x2^2)/(840*x3^5) + 
      (2464 + 10290*x2 - 11130*x2^2 + 1680*x2^3)/(840*x1^2*x3^5) + 
      (4312*x2 - 7098*x2^2 + 1960*x2^3)/(840*x1^3*x3^5) + 
      (-6272*x2^2 + 2100*x2^3)/(840*x1^4*x3^5) + 
      (-27720 + 88200*x2 - 61740*x2^2 + 3360*x2^3)/(840*x1*x3^5) + 
      (3*x1^3)/(56*x2^6*x3^4) + (-9632*x1^2 + 2100*x1^3)/(840*x2^5*x3^4) + 
      (19750*x1 - 2016*x1^2 + 2100*x1^3)/(840*x2^4*x3^4) + 
      (-15841 + 6328*x1 - 2380*x1^2 + 2100*x1^3)/(840*x2^3*x3^4) + 
      176/(15*x1*x2^2*x3^4) + (-19880 + 11060*x1 - 2380*x1^2 + 2100*x1^3)/
       (840*x2^2*x3^4) + 176/(15*x1^2*x2*x3^4) + 39/(x1*x2*x3^4) + 
      (-57260 + 59500*x1 - 6300*x1^2 + 2100*x1^3)/(840*x2*x3^4) + 
      (3*x2^3)/(56*x1^6*x3^4) + (100800 - 84000*x1 - 84000*x2 + 40320*x1*x2)/
       (840*x3^4) + (-9632*x2^2 + 2100*x2^3)/(840*x1^5*x3^4) + 
      (-57260 + 59500*x2 - 6300*x2^2 + 2100*x2^3)/(840*x1*x3^4) + 
      (-15841 + 6328*x2 - 2380*x2^2 + 2100*x2^3)/(840*x1^3*x3^4) + 
      (-19880 + 11060*x2 - 2380*x2^2 + 2100*x2^3)/(840*x1^2*x3^4) + 
      (19750*x2 - 2016*x2^2 + 2100*x2^3)/(840*x1^4*x3^4) - 
      (3*x1^2)/(8*x2^6*x3^3) + (16072*x1 - 10458*x1^2 + 1960*x1^3)/
       (840*x2^5*x3^3) + (-27601 - 5432*x1 - 700*x1^2 + 2100*x1^3)/
       (840*x2^4*x3^3) + 20/(3*x1*x2^3*x3^3) + 
      (20160 - 2520*x1 - 1120*x1^2 + 2240*x1^3)/(840*x2^3*x3^3) - 
      14/(3*x1^2*x2^2*x3^3) - 127/(15*x1*x2^2*x3^3) + 
      (8820 - 3220*x1 - 1540*x1^2 + 2380*x1^3)/(840*x2^2*x3^3) + 
      20/(3*x1^3*x2*x3^3) - 127/(15*x1^2*x2*x3^3) - 34/(x1*x2*x3^3) + 
      (-17920 - 280*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2*x3^3) - 
      (3*x2^2)/(8*x1^6*x3^3) + (73920 + 3360*x1 + 3360*x2 - 13440*x1*x2)/
       (840*x3^3) + (16072*x2 - 10458*x2^2 + 1960*x2^3)/(840*x1^5*x3^3) + 
      (-27601 - 5432*x2 - 700*x2^2 + 2100*x2^3)/(840*x1^4*x3^3) + 
      (20160 - 2520*x2 - 1120*x2^2 + 2240*x2^3)/(840*x1^3*x3^3) + 
      (8820 - 3220*x2 - 1540*x2^2 + 2380*x2^3)/(840*x1^2*x3^3) + 
      (-17920 - 280*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1*x3^3) + 
      (-25760 - 6720*x2)/(840*x3^2) + (945*x1 - 945*x1^3)/(840*x2^6*x3^2) + 
      (-12096 + 22050*x1 - 14490*x1^2 + 1680*x1^3)/(840*x2^5*x3^2) + 
      192/(5*x1*x2^4*x3^2) + (8680 - 5740*x1 - 700*x1^2 + 2100*x1^3)/
       (840*x2^4*x3^2) + 22/(x1^2*x2^3*x3^2) - 261/(5*x1*x2^3*x3^2) + 
      (-10500 + 2660*x1 - 1540*x1^2 + 2380*x1^3)/(840*x2^3*x3^2) + 
      22/(x1^3*x2^2*x3^2) - 476/(15*x1^2*x2^2*x3^2) + 97/(3*x1*x2^2*x3^2) + 
      (-10080 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^2*x3^2) + 
      192/(5*x1^4*x2*x3^2) - 261/(5*x1^3*x2*x3^2) + 97/(3*x1^2*x2*x3^2) + 
      70/(3*x1*x2*x3^2) + (-8680 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/
       (840*x2*x3^2) + (945*x2 - 945*x2^3)/(840*x1^6*x3^2) + 
      (-12096 + 22050*x2 - 14490*x2^2 + 1680*x2^3)/(840*x1^5*x3^2) + 
      (8680 - 5740*x2 - 700*x2^2 + 2100*x2^3)/(840*x1^4*x3^2) + 
      (-10500 + 2660*x2 - 1540*x2^2 + 2380*x2^3)/(840*x1^3*x3^2) + 
      (-10080 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1^2*x3^2) + 
      (-8680 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/(840*x1*x3^2) + 
      (-1575 + 14175*x1^2 - 12600*x1^3)/(840*x2^6*x3) + 
      (-28560 + 89880*x1 - 61740*x1^2 + 3360*x1^3)/(840*x2^5*x3) - 
      252/(5*x1^2*x2^4*x3) - 2/(x1*x2^4*x3) + 
      (-15260 + 30940*x1 - 6300*x1^2 + 2100*x1^3)/(840*x2^4*x3) - 
      158/(3*x1^3*x2^3*x3) + 401/(5*x1^2*x2^3*x3) + 5/(x1*x2^3*x3) + 
      (-30520 + 9800*x1 - 1960*x1^2 + 2520*x1^3)/(840*x2^3*x3) - 
      252/(5*x1^4*x2^2*x3) + 401/(5*x1^3*x2^2*x3) - 226/(3*x1^2*x2^2*x3) - 
      53/(3*x1*x2^2*x3) + (-3640 + 3080*x1 - 1960*x1^2 + 2520*x1^3)/
       (840*x2^2*x3) - 2/(x1^4*x2*x3) - 43/(x1^3*x2*x3) - 
      113/(3*x1^2*x2*x3) - 12/(x1*x2*x3) + (-1575 + 14175*x2^2 - 12600*x2^3)/
       (840*x1^6*x3) + (-15260 + 30940*x2 - 6300*x2^2 + 2100*x2^3)/
       (840*x1^4*x3) + (-3640 + 3080*x2 - 1960*x2^2 + 2520*x2^3)/
       (840*x1^2*x3) + (-30520 + 9800*x2 - 1960*x2^2 + 2520*x2^3)/
       (840*x1^3*x3) + (-28560 + 89880*x2 - 61740*x2^2 + 3360*x2^3)/
       (840*x1^5*x3) + (3*x3^2)/(8*x1^3*x2^6) + (3*x3^2)/(8*x1^6*x2^3) - 
      (3*x3^3)/(56*x1^4*x2^6) - (79*x3^3)/(30*x1^5*x2^5) - 
      (3*x3^3)/(56*x1^6*x2^4) + (-6720 + 13440*x2 - 6720*x2^2)/
       (840*(-1 + x1 + x3)^4) + (3360 - 10080*x2 + 10080*x2^2 - 3360*x2^3)/
       (840*x1*(-1 + x1 + x3)^4) + (3360 - 10080*x2 + 10080*x2^2 - 3360*x2^3)/
       (840*x3*(-1 + x1 + x3)^4) + (1680 - 5040*x2 + 5040*x2^2 - 1680*x2^3)/
       (840*x1^2*(-1 + x1 + x3)^3) + (1680 - 5040*x2 + 5040*x2^2 - 1680*x2^3)/
       (840*x3^2*(-1 + x1 + x3)^3) + (7280 - 6160*x2 + 3920*x2^2 - 5040*x2^3)/
       (840*x1*(-1 + x1 + x3)^2) + (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/
       (840*x1^2*(-1 + x1 + x3)^2) + (1960 - 5880*x2 + 5880*x2^2 - 1960*x2^3)/
       (840*x1^3*(-1 + x1 + x3)^2) + (1960 - 5880*x2 + 5880*x2^2 - 1960*x2^3)/
       (840*x3^3*(-1 + x1 + x3)^2) + (-3080 + 3640*x2 + 1960*x2^2 - 
        2520*x2^3)/(840*x3^2*(-1 + x1 + x3)^2) + 
      (7280 - 6160*x2 + 3920*x2^2 - 5040*x2^3)/(840*x3*(-1 + x1 + x3)^2) + 
      (3640 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/(840*x1^2*(-1 + x1 + x3)) + 
      (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/(840*x1^3*(-1 + x1 + x3)) + 
      (2100 - 6300*x2 + 6300*x2^2 - 2100*x2^3)/(840*x1^4*(-1 + x1 + x3)) + 
      (2100 - 6300*x2 + 6300*x2^2 - 2100*x2^3)/(840*x3^4*(-1 + x1 + x3)) + 
      (-3080 + 3640*x2 + 1960*x2^2 - 2520*x2^3)/(840*x3^3*(-1 + x1 + x3)) + 
      (3640 - 3080*x2 + 1960*x2^2 - 2520*x2^3)/(840*x3^2*(-1 + x1 + x3)) + 
      (-6720 + 13440*x1 - 6720*x1^2)/(840*(-1 + x2 + x3)^4) + 
      (3360 - 10080*x1 + 10080*x1^2 - 3360*x1^3)/(840*x2*(-1 + x2 + x3)^4) + 
      (3360 - 10080*x1 + 10080*x1^2 - 3360*x1^3)/(840*x3*(-1 + x2 + x3)^4) + 
      (1680 - 5040*x1 + 5040*x1^2 - 1680*x1^3)/(840*x2^2*(-1 + x2 + x3)^3) + 
      (1680 - 5040*x1 + 5040*x1^2 - 1680*x1^3)/(840*x3^2*(-1 + x2 + x3)^3) + 
      (1960 - 5880*x1 + 5880*x1^2 - 1960*x1^3)/(840*x2^3*(-1 + x2 + x3)^2) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)^2) + 
      (7280 - 6160*x1 + 3920*x1^2 - 5040*x1^3)/(840*x2*(-1 + x2 + x3)^2) + 
      (1960 - 5880*x1 + 5880*x1^2 - 1960*x1^3)/(840*x3^3*(-1 + x2 + x3)^2) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)^2) + 
      (7280 - 6160*x1 + 3920*x1^2 - 5040*x1^3)/(840*x3*(-1 + x2 + x3)^2) + 
      (2100 - 6300*x1 + 6300*x1^2 - 2100*x1^3)/(840*x2^4*(-1 + x2 + x3)) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^3*(-1 + x2 + x3)) + 
      (3640 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/(840*x2^2*(-1 + x2 + x3)) + 
      (2100 - 6300*x1 + 6300*x1^2 - 2100*x1^3)/(840*x3^4*(-1 + x2 + x3)) + 
      (-3080 + 3640*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^3*(-1 + x2 + x3)) + 
      (3640 - 3080*x1 + 1960*x1^2 - 2520*x1^3)/(840*x3^2*(-1 + x2 + x3)) + 
      (5040 - 70560*x1 + 6720*x1^2 + 70560*x3 - 6720*x1*x3)/(840*x2^4) + 
      (5040 - 70560*x2 + 6720*x2^2 + 70560*x3 - 6720*x2*x3)/(840*x1^4) + 
      (-10080 - 13440*x3^2)/(840*x1^3) + (-10080 - 13440*x3^2)/(840*x2^3) + 
      (-10080*x1*x2^2 + 3360*x2^3 + 53760*x1*x2^3 - 26880*x2^4)/
       (840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (17136 + 5600*x2)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-20160*x1*x2^2 + 6720*x2^3)/
       (840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      60/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (48*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-80640 + 16800*x2)/(840*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-20160 - 12880*x1 - 16240*x2 - 4480*x1*x2 + 
        13440*x2^2)/(840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (24*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (48*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-20160 + 23520*x3)/
       (840*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-70560 + 30240*x3)/(840*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-100800 + 40320*x3)/(840*x1^2*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (6720 - 13440*x3 + 6720*x3^2)/(840*(-1 + x1 + x2)^4) + 
      (-6720 + 34888*x3 + 8512*x3^2)/(840*x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-6720 + 34888*x3 + 8512*x3^2)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-309540*x1 + 279300*x1^2 + 309540*x3 - 219240*x1^2*x3 - 279300*x3^2 + 
        219240*x1*x3^2)/(840*x2^5) + (-309540*x2 + 279300*x2^2 + 309540*x3 - 
        219240*x2^2*x3 - 279300*x3^2 + 219240*x2*x3^2)/(840*x1^5) + 
      (28560 - 89880*x3 + 61740*x3^2 - 3360*x3^3)/(840*x1*x2^5) + 
      (28560 - 89880*x3 + 61740*x3^2 - 3360*x3^3)/(840*x1^5*x2) + 
      (8680 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1*x2^2) + 
      (8680 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*x2) + 
      (19880 - 3080*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^2*x2^2) + 
      (24640 + 280*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1*x2^3) + 
      (24640 + 280*x3 + 1960*x3^2 - 2520*x3^3)/(840*x1^3*x2) + 
      (420 + 3220*x3 + 1540*x3^2 - 2380*x3^3)/(840*x1^2*x2^3) + 
      (420 + 3220*x3 + 1540*x3^2 - 2380*x3^3)/(840*x1^3*x2^2) + 
      (-53760 + 8400*x3 + 1120*x3^2 - 2240*x3^3)/(840*x1^3*x2^3) + 
      (47761 + 392*x3 + 2380*x3^2 - 2100*x3^3)/(840*x1^3*x2^4) + 
      (47761 + 392*x3 + 2380*x3^2 - 2100*x3^3)/(840*x1^4*x2^3) + 
      (-3640 + 700*x3 + 2380*x3^2 - 2100*x3^3)/(840*x1^2*x2^4) + 
      (-3640 + 700*x3 + 2380*x3^2 - 2100*x3^3)/(840*x1^4*x2^2) + 
      (-33190*x3 + 3696*x3^2 - 2100*x3^3)/(840*x1^4*x2^4) + 
      (18620 - 37660*x3 + 6300*x3^2 - 2100*x3^3)/(840*x1*x2^4) + 
      (18620 - 37660*x3 + 6300*x3^2 - 2100*x3^3)/(840*x1^4*x2) + 
      (9632*x3^2 - 2100*x3^3)/(840*x1^4*x2^5) + (9632*x3^2 - 2100*x3^3)/
       (840*x1^5*x2^4) + (-16072*x3 + 10458*x3^2 - 1960*x3^3)/
       (840*x1^3*x2^5) + (-16072*x3 + 10458*x3^2 - 1960*x3^3)/
       (840*x1^5*x2^3) + (12096 - 22050*x3 + 14490*x3^2 - 1680*x3^3)/
       (840*x1^2*x2^5) + (12096 - 22050*x3 + 14490*x3^2 - 1680*x3^3)/
       (840*x1^5*x2^2) + (-945*x3 + 945*x3^3)/(840*x1^2*x2^6) + 
      (-945*x3 + 945*x3^3)/(840*x1^6*x2^2) + 
      (-1680 + 5040*x3 - 5040*x3^2 + 1680*x3^3)/(840*x1^2*(-1 + x1 + x2)^3) + 
      (-1680 + 5040*x3 - 5040*x3^2 + 1680*x3^3)/(840*x2^2*(-1 + x1 + x2)^3) + 
      (-1960 + 5880*x3 - 5880*x3^2 + 1960*x3^3)/(840*x1^3*(-1 + x1 + x2)^2) + 
      (-1960 + 5880*x3 - 5880*x3^2 + 1960*x3^3)/(840*x2^3*(-1 + x1 + x2)^2) + 
      (-2100 + 6300*x3 - 6300*x3^2 + 2100*x3^3)/(840*x1^4*(-1 + x1 + x2)) + 
      (-2100 + 6300*x3 - 6300*x3^2 + 2100*x3^3)/(840*x2^4*(-1 + x1 + x2)) + 
      (3080 - 3640*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)^2) + 
      (3080 - 3640*x3 - 1960*x3^2 + 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)^2) + 
      (3080 - 3640*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^3*(-1 + x1 + x2)) + 
      (3080 - 3640*x3 - 1960*x3^2 + 2520*x3^3)/(840*x2^3*(-1 + x1 + x2)) + 
      (-3640 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x1^2*(-1 + x1 + x2)) + 
      (-3640 + 3080*x3 - 1960*x3^2 + 2520*x3^3)/(840*x2^2*(-1 + x1 + x2)) + 
      (-3360 + 10080*x3 - 10080*x3^2 + 3360*x3^3)/(840*x1*(-1 + x1 + x2)^4) + 
      (-3360 + 10080*x3 - 10080*x3^2 + 3360*x3^3)/(840*x2*(-1 + x1 + x2)^4) + 
      (-7280 + 6160*x3 - 3920*x3^2 + 5040*x3^3)/(840*x1*(-1 + x1 + x2)^2) + 
      (-7280 + 6160*x3 - 3920*x3^2 + 5040*x3^3)/(840*x2*(-1 + x1 + x2)^2) + 
      (-23520 - 15120*x1 + 15120*x3 - 28000*x1*x3 + 14560*x3^2 - 
        12096*x1*x3^2 + 8064*x3^3)/(840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-57120 - 15120*x2 + 15120*x3 - 
        28000*x2*x3 + 14560*x3^2 - 12096*x2*x3^2 + 8064*x3^3)/
       (840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1575 - 14175*x3^2 + 12600*x3^3)/(840*x1*x2^6) + 
      (1575 - 14175*x3^2 + 12600*x3^3)/(840*x1^6*x2) + 
      (10080*x1 + 10080*x2 + 52640*x1*x2 + 20160*x2^2 + 16800*x1*x2^2 - 
        45920*x2^3 - 40320*x3 - 135128*x1*x3 - 700168*x2*x3 - 448*x1*x2*x3 - 
        20160*x2^2*x3 - 106512*x3^2 + 18816*x1*x3^2 - 170912*x2*x3^2 + 
        16352*x3^3)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (75600*x1 - 296100*x1^2 + 223650*x1^3 - 75600*x3 + 
        576450*x1^2*x3 - 510300*x1^3*x3 + 296100*x3^2 - 576450*x1*x3^2 + 
        302400*x1^3*x3^2 - 223650*x3^3 + 510300*x1*x3^3 - 302400*x1^2*x3^3)/
       (840*x2^6) + (75600*x2 - 296100*x2^2 + 223650*x2^3 - 75600*x3 + 
        576450*x2^2*x3 - 510300*x2^3*x3 + 296100*x3^2 - 576450*x2*x3^2 + 
        302400*x2^3*x3^2 - 223650*x3^3 + 510300*x2*x3^3 - 302400*x2^2*x3^3)/
       (840*x1^6) + (40320*x1 - 40320*x3 + 26880*x1*x3 - 26880*x3^2 + 
        95704*x1*x3^2 - 25592*x3^3 + 20608*x1*x3^3 - 38976*x3^4)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (40320*x2 - 40320*x3 + 26880*x2*x3 - 26880*x3^2 + 95704*x2*x3^2 - 
        25592*x3^3 + 20608*x2*x3^3 - 38976*x3^4)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (3360*x1*x3^2 - 3360*x3^3 - 13440*x1*x3^3 + 13440*x3^4)/
       (840*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-80640 + 3360*x2*x3^2 - 3360*x3^3 - 13440*x2*x3^3 + 13440*x3^4)/
       (840*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (53760*x1*x2^3 - 26880*x2^4 - 168000*x1*x2^4 + 100800*x2^5 - 
        201600*x1*x2*x3 - 3109680*x1*x2^2*x3 - 3752560*x2^3*x3 - 
        62720*x1*x2^3*x3 + 165760*x2^4*x3 - 100800*x1*x3^2 - 100800*x2*x3^2 - 
        4305728*x1*x2*x3^2 - 10383520*x2^2*x3^2 - 2355584*x1*x2^2*x3^2 - 
        10744832*x2^3*x3^2 + 100800*x3^3 - 970816*x1*x3^3 - 8046416*x2*x3^3 - 
        787584*x1*x2*x3^3 - 15744512*x2^2*x3^3 + 212800*x3^4 + 
        264992*x1*x3^4 - 2686432*x2*x3^4 - 100128*x3^5)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-17920*x1*x3^3 + 17920*x3^4 + 34944*x1*x3^4 - 34944*x3^5)/
       (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-17920*x2*x3^3 + 17920*x3^4 + 34944*x2*x3^4 - 34944*x3^5)/
       (840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (87136*x1*x3^4 - 87136*x3^5 - 113792*x1*x3^5 + 113792*x3^6)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (87136*x2*x3^4 - 87136*x3^5 - 113792*x2*x3^5 + 113792*x3^6)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-7291200*x1*x2^4*x3 + 4374720*x2^5*x3 + 564480*x1*x2^5*x3 - 
        376320*x2^6*x3 - 40266240*x1*x2^3*x3^2 - 19850880*x2^4*x3^2 - 
        36926400*x1*x2^4*x3^2 - 17828160*x2^5*x3^2 - 47533920*x1*x2^2*x3^3 - 
        49603680*x2^3*x3^3 - 96187392*x1*x2^3*x3^3 - 170830464*x2^4*x3^3 - 
        21850080*x1*x2*x3^4 - 44170560*x2^2*x3^4 - 70051968*x1*x2^2*x3^4 - 
        212808960*x2^3*x3^4 - 611520*x1*x3^5 + 1952160*x2*x3^5 - 
        5221440*x1*x2*x3^5 - 79412928*x2^2*x3^5 + 611520*x3^6 + 
        460992*x1*x3^6 + 780864*x2*x3^6 - 460992*x3^7)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-30481920*x1*x2^5*x3^2 + 20321280*x2^6*x3^2 - 41489280*x1*x2^6*x3^2 + 
        29635200*x2^7*x3^2 - 139708800*x1*x2^4*x3^3 + 2540160*x2^5*x3^3 - 
        457228800*x1*x2^5*x3^3 - 7338240*x2^6*x3^3 - 167650560*x1*x2^3*x3^4 - 
        27941760*x2^4*x3^4 - 907824960*x1*x2^4*x3^4 - 613730880*x2^5*x3^4 - 
        83825280*x1*x2^2*x3^5 - 27941760*x2^3*x3^5 - 733259520*x1*x2^3*x3^5 - 
        755133120*x2^4*x3^5 - 5080320*x1*x2*x3^6 + 27941760*x2^2*x3^6 - 
        172307520*x1*x2^2*x3^6 - 285203520*x2^3*x3^6 + 5080320*x2*x3^7 - 
        2822400*x1*x2*x3^7 + 64209600*x2^2*x3^7 + 2822400*x2*x3^8)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-149022720*x1*x2^7*x3^3 + 111767040*x2^8*x3^3 - 
        1238751360*x1*x2^6*x3^4 + 288731520*x2^7*x3^4 - 
        2356421760*x1*x2^5*x3^5 - 298045440*x2^6*x3^5 - 
        1946609280*x1*x2^4*x3^6 - 409812480*x2^5*x3^6 - 
        549521280*x1*x2^3*x3^7 + 18627840*x2^4*x3^7 - 18627840*x1*x2^2*x3^8 + 
        270103680*x2^3*x3^8 + 18627840*x2^2*x3^9)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x3] + s2*((6720 - 6720*x3)/(840*(-1 + x1 + x2)^4) + 
      (3*x1^2)/(56*x2^4*x3^6) - (9*x1)/(28*x2^3*x3^6) + 
      (675 - 945*x1^2)/(840*x2^2*x3^6) - 15/(14*x1*x2*x3^6) + 
      (13230*x1 - 12600*x1^2)/(840*x2*x3^6) - (9*x2)/(28*x1^3*x3^6) + 
      (3*x2^2)/(56*x1^4*x3^6) + (13230*x2 - 12600*x2^2)/(840*x1*x3^6) + 
      (675 - 945*x2^2)/(840*x1^2*x3^6) + (88830 - 308700*x1 + 223650*x1^2 - 
        308700*x2 + 800100*x1*x2 - 510300*x1^2*x2 + 223650*x2^2 - 
        510300*x1*x2^2 + 302400*x1^2*x2^2)/(840*x3^6) + 
      (79*x1^2)/(30*x2^5*x3^5) + (-7375*x1 + 2100*x1^2)/(840*x2^4*x3^5) + 
      (8517 - 8448*x1 + 1960*x1^2)/(840*x2^3*x3^5) - 559/(140*x1*x2^2*x3^5) + 
      (14052 - 13475*x1 + 1680*x1^2)/(840*x2^2*x3^5) - 
      559/(140*x1^2*x2*x3^5) - 642/(35*x1*x2*x3^5) + 
      (87745 - 70770*x1 + 3360*x1^2)/(840*x2*x3^5) + 
      (79*x2^2)/(30*x1^5*x3^5) + (-436380 + 342510*x1 + 342510*x2 - 
        269640*x1*x2)/(840*x3^5) + (14052 - 13475*x2 + 1680*x2^2)/
       (840*x1^2*x3^5) + (8517 - 8448*x2 + 1960*x2^2)/(840*x1^3*x3^5) + 
      (-7375*x2 + 2100*x2^2)/(840*x1^4*x3^5) + (87745 - 70770*x2 + 3360*x2^2)/
       (840*x1*x3^5) + (3*x1^2)/(56*x2^6*x3^4) + (-7375*x1 + 2100*x1^2)/
       (840*x2^5*x3^4) + (17824 + 1120*x1 + 2100*x1^2)/(840*x2^4*x3^4) - 
      759/(35*x1*x2^3*x3^4) + (-8404 + 840*x1 + 2100*x1^2)/(840*x2^3*x3^4) + 
      1287/(70*x1^2*x2^2*x3^4) + 216/(35*x1*x2^2*x3^4) + 
      (-6709 + 840*x1 + 2100*x1^2)/(840*x2^2*x3^4) - 759/(35*x1^3*x2*x3^4) + 
      216/(35*x1^2*x2*x3^4) + 6709/(420*x1*x2*x3^4) + 
      (-2310 - 4200*x1 + 2100*x1^2)/(840*x2*x3^4) + (3*x2^2)/(56*x1^6*x3^4) + 
      (-27300 + 6720*x1 + 6720*x2)/(840*x3^4) + (-7375*x2 + 2100*x2^2)/
       (840*x1^5*x3^4) + (-2310 - 4200*x2 + 2100*x2^2)/(840*x1*x3^4) + 
      (-8404 + 840*x2 + 2100*x2^2)/(840*x1^3*x3^4) + 
      (-6709 + 840*x2 + 2100*x2^2)/(840*x1^2*x3^4) + 
      (17824 + 1120*x2 + 2100*x2^2)/(840*x1^4*x3^4) - (9*x1)/(28*x2^6*x3^3) + 
      (8517 - 8448*x1 + 1960*x1^2)/(840*x2^5*x3^3) - 759/(35*x1*x2^4*x3^3) + 
      (-8404 + 840*x1 + 2100*x1^2)/(840*x2^4*x3^3) + 
      267/(35*x1^2*x2^3*x3^3) + 1122/(35*x1*x2^3*x3^3) + 
      (3864 + 560*x1 + 2240*x1^2)/(840*x2^3*x3^3) + 239/(35*x1^3*x2^2*x3^3) - 
      6679/(210*x1^2*x2^2*x3^3) - 11929/(840*x1*x2^2*x3^3) + 
      (3500 + 280*x1 + 2380*x1^2)/(840*x2^2*x3^3) - 843/(35*x1^4*x2*x3^3) + 
      1164/(35*x1^3*x2*x3^3) - 12041/(840*x1^2*x2*x3^3) - 
      6007/(210*x1*x2*x3^3) + (9800 + 2520*x1^2)/(840*x2*x3^3) - 
      (9*x2)/(28*x1^6*x3^3) + (8517 - 8448*x2 + 1960*x2^2)/(840*x1^5*x3^3) + 
      (-8404 + 840*x2 + 2100*x2^2)/(840*x1^4*x3^3) + 
      (3864 + 560*x2 + 2240*x2^2)/(840*x1^3*x3^3) + 
      (3500 + 280*x2 + 2380*x2^2)/(840*x1^2*x3^3) + (9800 + 2520*x2^2)/
       (840*x1*x3^3) + (675 - 945*x1^2)/(840*x2^6*x3^2) - 
      559/(140*x1*x2^5*x3^2) + (14052 - 13475*x1 + 1680*x1^2)/
       (840*x2^5*x3^2) + 1287/(70*x1^2*x2^4*x3^2) + 216/(35*x1*x2^4*x3^2) + 
      (-6709 + 840*x1 + 2100*x1^2)/(840*x2^4*x3^2) + 
      239/(35*x1^3*x2^3*x3^2) - 6679/(210*x1^2*x2^3*x3^2) - 
      11929/(840*x1*x2^3*x3^2) + (3500 + 280*x1 + 2380*x1^2)/
       (840*x2^3*x3^2) + 2603/(70*x1^4*x2^2*x3^2) - 
      6353/(105*x1^3*x2^2*x3^2) + 8021/(420*x1^2*x2^2*x3^2) + 
      8/(5*x1*x2^2*x3^2) + (3640 + 2520*x1^2)/(840*x2^2*x3^2) + 
      3809/(140*x1^5*x2*x3^2) - 5147/(70*x1^4*x2*x3^2) - 
      37409/(840*x1^3*x2*x3^2) - 34/(5*x1^2*x2*x3^2) + 
      (3640 + 2520*x1^2)/(840*x2*x3^2) + (675 - 945*x2^2)/(840*x1^6*x3^2) + 
      (14052 - 13475*x2 + 1680*x2^2)/(840*x1^5*x3^2) + 
      (-6709 + 840*x2 + 2100*x2^2)/(840*x1^4*x3^2) + 
      (3500 + 280*x2 + 2380*x2^2)/(840*x1^3*x3^2) + (3640 + 2520*x2^2)/
       (840*x1^2*x3^2) + (3640 + 2520*x2^2)/(840*x1*x3^2) - 
      15/(14*x1*x2^6*x3) + (13230*x1 - 12600*x1^2)/(840*x2^6*x3) - 
      559/(140*x1^2*x2^5*x3) - 642/(35*x1*x2^5*x3) + 
      (87745 - 70770*x1 + 3360*x1^2)/(840*x2^5*x3) - 759/(35*x1^3*x2^4*x3) + 
      216/(35*x1^2*x2^4*x3) + 6709/(420*x1*x2^4*x3) + 
      (-2310 - 4200*x1 + 2100*x1^2)/(840*x2^4*x3) - 843/(35*x1^4*x2^3*x3) + 
      1164/(35*x1^3*x2^3*x3) - 12041/(840*x1^2*x2^3*x3) - 
      6007/(210*x1*x2^3*x3) + (9800 + 2520*x1^2)/(840*x2^3*x3) + 
      3809/(140*x1^5*x2^2*x3) - 5147/(70*x1^4*x2^2*x3) - 
      37409/(840*x1^3*x2^2*x3) - 34/(5*x1^2*x2^2*x3) + 
      (3640 + 2520*x1^2)/(840*x2^2*x3) + 11629/(70*x1^6*x2*x3) - 
      16371/(35*x1^5*x2*x3) - 25603/(420*x1^4*x2*x3) - 871/(42*x1^3*x2*x3) + 
      (13230*x2 - 12600*x2^2)/(840*x1^6*x3) + (-2310 - 4200*x2 + 2100*x2^2)/
       (840*x1^4*x3) + (3640 + 2520*x2^2)/(840*x1^2*x3) + 
      (9800 + 2520*x2^2)/(840*x1^3*x3) + (87745 - 70770*x2 + 3360*x2^2)/
       (840*x1^5*x3) - (9*x3)/(28*x1^3*x2^6) - (9*x3)/(28*x1^6*x2^3) + 
      (3*x3^2)/(56*x1^4*x2^6) + (79*x3^2)/(30*x1^5*x2^5) + 
      (3*x3^2)/(56*x1^6*x2^4) + (6720 - 6720*x2)/(840*(-1 + x1 + x3)^4) + 
      (-3360 + 6720*x2 - 3360*x2^2)/(840*x1*(-1 + x1 + x3)^4) + 
      (-3360 + 6720*x2 - 3360*x2^2)/(840*x3*(-1 + x1 + x3)^4) + 
      (-1680 + 3360*x2 - 1680*x2^2)/(840*x1^2*(-1 + x1 + x3)^3) + 
      (-1680 + 3360*x2 - 1680*x2^2)/(840*x3^2*(-1 + x1 + x3)^3) + 
      (-7280 - 5040*x2^2)/(840*x1*(-1 + x1 + x3)^2) + 
      (2520 - 2520*x2^2)/(840*x1^2*(-1 + x1 + x3)^2) + 
      (-1960 + 3920*x2 - 1960*x2^2)/(840*x1^3*(-1 + x1 + x3)^2) + 
      (-1960 + 3920*x2 - 1960*x2^2)/(840*x3^3*(-1 + x1 + x3)^2) + 
      (2520 - 2520*x2^2)/(840*x3^2*(-1 + x1 + x3)^2) + 
      (-7280 - 5040*x2^2)/(840*x3*(-1 + x1 + x3)^2) + 
      (-3640 - 2520*x2^2)/(840*x1^2*(-1 + x1 + x3)) + 
      (2520 - 2520*x2^2)/(840*x1^3*(-1 + x1 + x3)) + 
      (-2100 + 4200*x2 - 2100*x2^2)/(840*x1^4*(-1 + x1 + x3)) + 
      (-2100 + 4200*x2 - 2100*x2^2)/(840*x3^4*(-1 + x1 + x3)) + 
      (2520 - 2520*x2^2)/(840*x3^3*(-1 + x1 + x3)) + 
      (-3640 - 2520*x2^2)/(840*x3^2*(-1 + x1 + x3)) + 
      (6720 - 6720*x1)/(840*(-1 + x2 + x3)^4) + (-3360 + 6720*x1 - 3360*x1^2)/
       (840*x2*(-1 + x2 + x3)^4) + (-3360 + 6720*x1 - 3360*x1^2)/
       (840*x3*(-1 + x2 + x3)^4) + (-1680 + 3360*x1 - 1680*x1^2)/
       (840*x2^2*(-1 + x2 + x3)^3) + (-1680 + 3360*x1 - 1680*x1^2)/
       (840*x3^2*(-1 + x2 + x3)^3) + (-1960 + 3920*x1 - 1960*x1^2)/
       (840*x2^3*(-1 + x2 + x3)^2) + (2520 - 2520*x1^2)/
       (840*x2^2*(-1 + x2 + x3)^2) + (-7280 - 5040*x1^2)/
       (840*x2*(-1 + x2 + x3)^2) + (-1960 + 3920*x1 - 1960*x1^2)/
       (840*x3^3*(-1 + x2 + x3)^2) + (2520 - 2520*x1^2)/
       (840*x3^2*(-1 + x2 + x3)^2) + (-7280 - 5040*x1^2)/
       (840*x3*(-1 + x2 + x3)^2) + (-2100 + 4200*x1 - 2100*x1^2)/
       (840*x2^4*(-1 + x2 + x3)) + (2520 - 2520*x1^2)/
       (840*x2^3*(-1 + x2 + x3)) + (-3640 - 2520*x1^2)/
       (840*x2^2*(-1 + x2 + x3)) + (-2100 + 4200*x1 - 2100*x1^2)/
       (840*x3^4*(-1 + x2 + x3)) + (2520 - 2520*x1^2)/
       (840*x3^3*(-1 + x2 + x3)) + (-3640 - 2520*x1^2)/
       (840*x3^2*(-1 + x2 + x3)) + (-27300 + 6720*x1 + 6720*x3)/(840*x2^4) + 
      (-27300 + 6720*x2 + 6720*x3)/(840*x1^4) + 
      (-436380 + 342510*x1 + 342510*x3 - 269640*x1*x3)/(840*x2^5) + 
      (-436380 + 342510*x2 + 342510*x3 - 269640*x2*x3)/(840*x1^5) + 
      (13230*x3 - 12600*x3^2)/(840*x1*x2^6) + (13230*x3 - 12600*x3^2)/
       (840*x1^6*x2) + (-7280 - 5040*x3^2)/(840*x1*(-1 + x1 + x2)^2) + 
      (-7280 - 5040*x3^2)/(840*x2*(-1 + x1 + x2)^2) + 
      (-3360 + 6720*x3 - 3360*x3^2)/(840*x1*(-1 + x1 + x2)^4) + 
      (-3360 + 6720*x3 - 3360*x3^2)/(840*x2*(-1 + x1 + x2)^4) + 
      (-3640 - 2520*x3^2)/(840*x1^2*(-1 + x1 + x2)) + 
      (-3640 - 2520*x3^2)/(840*x2^2*(-1 + x1 + x2)) + 
      (2520 - 2520*x3^2)/(840*x1^2*(-1 + x1 + x2)^2) + 
      (2520 - 2520*x3^2)/(840*x2^2*(-1 + x1 + x2)^2) + 
      (2520 - 2520*x3^2)/(840*x1^3*(-1 + x1 + x2)) + 
      (2520 - 2520*x3^2)/(840*x2^3*(-1 + x1 + x2)) + 
      (-2100 + 4200*x3 - 2100*x3^2)/(840*x1^4*(-1 + x1 + x2)) + 
      (-2100 + 4200*x3 - 2100*x3^2)/(840*x2^4*(-1 + x1 + x2)) + 
      (-1960 + 3920*x3 - 1960*x3^2)/(840*x1^3*(-1 + x1 + x2)^2) + 
      (-1960 + 3920*x3 - 1960*x3^2)/(840*x2^3*(-1 + x1 + x2)^2) + 
      (-1680 + 3360*x3 - 1680*x3^2)/(840*x1^2*(-1 + x1 + x2)^3) + 
      (-1680 + 3360*x3 - 1680*x3^2)/(840*x2^2*(-1 + x1 + x2)^3) + 
      (675 - 945*x3^2)/(840*x1^2*x2^6) + (675 - 945*x3^2)/(840*x1^6*x2^2) + 
      (-18144*x1 - 18144*x2 + 45472*x1*x2 - 3360*x1*x2^2 + 1120*x2^3 - 
        67200*x1*x2^3 + 33600*x2^4)/(840*x3*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      32/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      12/(x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      453/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (33600 - 25368*x3)/(840*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (-181440 - 6720*x3)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      12/(x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (4*x2)/(x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (-6272 + 448*x1 + 448*x2 + 2240*x1*x2 + 20160*x1*x2^2 - 
        6720*x2^3)/(840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^2) + 453/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (33600 - 25368*x2)/
       (840*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (16*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (50792 + 12320*x1 + 11200*x2 - 20160*x2^2)/
       (840*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      (4*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) - (16*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^2) + (50792 + 12320*x1 + 11200*x3 - 20160*x3^2)/
       (840*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (50792 + 12320*x2 + 11200*x3 - 20160*x3^2)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
      528/(5*x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      2074/(5*x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      3628/(15*x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      2/(5*x1*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      126/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      152/(5*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-3360 - 1008*x3)/(840*x1^3*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - 2/(5*x1*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-3360 - 1008*x2)/(840*x1^3*x3^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (12*x2)/(5*x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (2016 + 112*x2)/(840*x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-560 - 1120*x1 - 1120*x2 - 6720*x1*x2)/
       (840*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      126/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (64*x2)/(5*x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-11200 + 6720*x2)/(840*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-51184 + 7056*x2)/
       (840*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-61572 + 25480*x2)/(840*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-22848 + 39228*x2)/(840*x1^4*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      152/(5*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (264*x2)/(5*x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-228760 + 5712*x2)/(840*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-387660 + 101584*x2)/
       (840*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-99456 + 174216*x2)/(840*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (12*x3)/(5*x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (64*x3)/(5*x1^5*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (264*x3)/(5*x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (2016 + 112*x3)/(840*x1^2*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-228760 + 5712*x3)/
       (840*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-11200 + 6720*x3)/(840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-11200 + 6720*x3)/
       (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-51184 + 7056*x3)/(840*x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-61572 + 25480*x3)/(840*x1^3*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-22848 + 39228*x3)/(840*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-387660 + 101584*x3)/
       (840*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-99456 + 174216*x3)/(840*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-560 - 1120*x1 - 1120*x3 - 6720*x1*x3)/
       (840*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-11984 - 1120*x2 - 1120*x3 - 6720*x2*x3)/
       (840*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      440/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 1364/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 1056/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      440/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 176/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 55/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      88/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-582120 - 36960*x3)/(840*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (184800 - 12320*x3)/
       (840*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - 55/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - (44*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (55440 + 27720*x2)/
       (840*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 88/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-582120 - 36960*x2)/
       (840*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (184800 - 12320*x2)/(840*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (220*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (406560 + 203280*x2)/
       (840*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) - (44*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      (220*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (55440 + 27720*x3)/(840*x1^4*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (406560 + 203280*x3)/(840*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (14052 - 13475*x3 + 1680*x3^2)/
       (840*x1^2*x2^5) + (14052 - 13475*x3 + 1680*x3^2)/(840*x1^5*x2^2) + 
      (8517 - 8448*x3 + 1960*x3^2)/(840*x1^3*x2^5) + 
      (8517 - 8448*x3 + 1960*x3^2)/(840*x1^5*x2^3) + 
      (-7375*x3 + 2100*x3^2)/(840*x1^4*x2^5) + (-7375*x3 + 2100*x3^2)/
       (840*x1^5*x2^4) + (-2310 - 4200*x3 + 2100*x3^2)/(840*x1*x2^4) + 
      (-2310 - 4200*x3 + 2100*x3^2)/(840*x1^4*x2) + 
      (-8404 + 840*x3 + 2100*x3^2)/(840*x1^3*x2^4) + 
      (-8404 + 840*x3 + 2100*x3^2)/(840*x1^4*x2^3) + 
      (-6709 + 840*x3 + 2100*x3^2)/(840*x1^2*x2^4) + 
      (-6709 + 840*x3 + 2100*x3^2)/(840*x1^4*x2^2) + 
      (17824 + 1120*x3 + 2100*x3^2)/(840*x1^4*x2^4) + 
      (3864 + 560*x3 + 2240*x3^2)/(840*x1^3*x2^3) + 
      (3500 + 280*x3 + 2380*x3^2)/(840*x1^2*x2^3) + 
      (3500 + 280*x3 + 2380*x3^2)/(840*x1^3*x2^2) + (3640 + 2520*x3^2)/
       (840*x1^2*x2^2) + (3640 + 2520*x3^2)/(840*x1*x2^2) + 
      (3640 + 2520*x3^2)/(840*x1^2*x2) + (9800 + 2520*x3^2)/(840*x1*x2^3) + 
      (9800 + 2520*x3^2)/(840*x1^3*x2) + (87745 - 70770*x3 + 3360*x3^2)/
       (840*x1*x2^5) + (87745 - 70770*x3 + 3360*x3^2)/(840*x1^5*x2) + 
      (88830 - 308700*x1 + 223650*x1^2 - 308700*x3 + 800100*x1*x3 - 
        510300*x1^2*x3 + 223650*x3^2 - 510300*x1*x3^2 + 302400*x1^2*x3^2)/
       (840*x2^6) + (-16296*x1 + 96600*x2 - 342160*x1*x2 - 472640*x2^2 + 
        67200*x2^3 + 96600*x3 - 341040*x1*x3 - 798560*x2*x3 - 
        456960*x1*x2*x3 - 2728320*x2^2*x3 - 474880*x3^2 + 33600*x1*x3^2 - 
        2795520*x2*x3^2)/(840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^3) + (88830 - 308700*x2 + 223650*x2^2 - 308700*x3 + 
        800100*x2*x3 - 510300*x2^2*x3 + 223650*x3^2 - 510300*x2*x3^2 + 
        302400*x2^2*x3^2)/(840*x1^6) + (-6272 + 448*x1 + 448*x3 + 
        2240*x1*x3 + 20160*x1*x3^2 - 6720*x3^3)/
       (840*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (44464 + 448*x2 + 448*x3 + 2240*x2*x3 + 20160*x2*x3^2 - 6720*x3^3)/
       (840*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-18144*x1 - 18144*x3 + 45472*x1*x3 - 3360*x1*x3^2 + 1120*x3^3 - 
        67200*x1*x3^3 + 33600*x3^4)/(840*x2*(x1^2 - 2*x1*x2 + x2^2 - 
          2*x1*x3 - 2*x2*x3 + x3^2)^3) + (-18144*x2 - 18144*x3 + 
        45472*x2*x3 - 3360*x2*x3^2 + 1120*x3^3 - 67200*x2*x3^3 + 33600*x3^4)/
       (840*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (338688*x1*x2^2 - 112896*x2^3 - 940800*x1*x2^3 + 470400*x2^4 + 
        235200*x1*x2^4 - 141120*x2^5 + 451584*x1*x2*x3 + 225792*x2^2*x3 - 
        3304560*x1*x2^2*x3 - 3445680*x2^3*x3 - 11101440*x1*x2^3*x3 - 
        8796480*x2^4*x3 + 338688*x1*x3^2 + 225792*x2*x3^2 - 
        3304560*x1*x2*x3^2 - 4398240*x2^2*x3^2 - 21685440*x1*x2^2*x3^2 - 
        46898880*x2^3*x3^2 - 112896*x3^3 - 940800*x1*x3^3 - 3445680*x2*x3^3 - 
        11101440*x1*x2*x3^3 - 46898880*x2^2*x3^3 + 470400*x3^4 + 
        235200*x1*x3^4 - 8796480*x2*x3^4 - 141120*x3^5)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-4939200*x1*x2^4*x3 + 2963520*x2^5*x3 - 17781120*x1*x2^5*x3 + 
        11854080*x2^6*x3 - 15805440*x1*x2^3*x3^2 - 1975680*x2^4*x3^2 - 
        143942400*x1*x2^4*x3^2 - 26248320*x2^5*x3^2 - 15805440*x1*x2^2*x3^3 - 
        1975680*x2^3*x3^3 - 222687360*x1*x2^3*x3^3 - 181198080*x2^4*x3^3 - 
        4939200*x1*x2*x3^4 - 1975680*x2^2*x3^4 - 143942400*x1*x2^2*x3^4 - 
        181198080*x2^3*x3^4 + 2963520*x2*x3^5 - 17781120*x1*x2*x3^5 - 
        26248320*x2^2*x3^5 + 11854080*x2*x3^6)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-65197440*x1*x2^6*x3^2 + 46569600*x2^7*x3^2 - 409812480*x1*x2^5*x3^3 + 
        55883520*x2^6*x3^3 - 614718720*x1*x2^4*x3^4 - 102453120*x2^5*x3^4 - 
        409812480*x1*x2^3*x3^5 - 102453120*x2^4*x3^5 - 
        65197440*x1*x2^2*x3^6 + 55883520*x2^3*x3^6 + 46569600*x2^2*x3^7)/
       (840*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     (Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3]) + 
    (-70/(3*x1^2*x2^2) - 6/(x1*x2^2) - 6/(x1^2*x2) + 
      (-120 - 210*x3)/(15*x1^3*x2^3) + (-15 - 180*x3)/(15*x1*x2^3) + 
      (-15 - 180*x3)/(15*x1^3*x2) + (255 - 105*x3)/(15*x1^2*x2^3) + 
      (255 - 105*x3)/(15*x1^3*x2^2) + (60 - 120*x2)/(15*x1*x3^4) + 
      (2*x1^2)/(x2^4*x3^4) + (-90*x1 + 30*x1^2)/(15*x2^3*x3^4) + 
      (90 - 90*x1 + 30*x1^2)/(15*x2^2*x3^4) + (60 - 120*x1)/(15*x2*x3^4) - 
      4/(x1*x2*x3^4) + (2*x2^2)/(x1^4*x3^4) + (-90*x2 + 30*x2^2)/
       (15*x1^3*x3^4) + (90 - 90*x2 + 30*x2^2)/(15*x1^2*x3^4) + 
      (180 + 120*x1^2 - 240*x1*x2 + 120*x2^2)/(15*x3^4) - 
      (4*x1)/(x2^4*x3^3) + (60 + 105*x1)/(15*x2^3*x3^3) + 
      (-180 + 105*x1)/(15*x2^2*x3^3) + 10/(x1*x2*x3^3) + 
      (-105 + 180*x1)/(15*x2*x3^3) - (4*x2)/(x1^4*x3^3) + 
      (-180 + 105*x2)/(15*x1^2*x3^3) + (60 + 105*x2)/(15*x1^3*x3^3) + 
      (-105 + 180*x2)/(15*x1*x3^3) + (-360 - 60*x1 - 60*x2 + 240*x1*x2)/
       (15*x3^3) - 5/(x1^3*x3^2) + 35/(3*x1^2*x3^2) + 6/(x1*x3^2) + 
      (30 + 30*x1)/(15*x2^4*x3^2) - 5/(x2^3*x3^2) + 35/(3*x2^2*x3^2) + 
      5/(x1*x2^2*x3^2) + 6/(x2*x3^2) + 5/(x1^2*x2*x3^2) - 22/(3*x1*x2*x3^2) + 
      (30 + 30*x2)/(15*x1^4*x3^2) + (460 + 120*x2)/(15*x3^2) + 8/(x1^3*x3) + 
      2/(x1*x2^4*x3) + (-60 + 30*x1)/(15*x2^4*x3) + 8/(x2^3*x3) - 
      5/(x1*x2^3*x3) + 14/(x1^2*x2^2*x3) + 53/(3*x1*x2^2*x3) + 
      2/(x1^4*x2*x3) + 43/(x1^3*x2*x3) + 113/(3*x1^2*x2*x3) + 12/(x1*x2*x3) + 
      (-60 + 30*x2)/(15*x1^4*x3) + (6*x3)/(x1*x2^4) + (6*x3)/(x1^4*x2) - 
      (4*x3^2)/(x1^4*x2^4) + (-90 + 120*x1*x3 - 120*x3^2)/(15*x2^4) + 
      (-90 + 120*x2*x3 - 120*x3^2)/(15*x1^4) + (-120 + 60*x3 - 30*x3^2)/
       (15*x1^2*x2^4) + (-120 + 60*x3 - 30*x3^2)/(15*x1^4*x2^2) + 
      (150*x3 - 30*x3^2)/(15*x1^3*x2^4) + (150*x3 - 30*x3^2)/(15*x1^4*x2^3) + 
      (180*x1*x2^2 - 60*x2^3 - 960*x1*x2^3 + 480*x2^4)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-306 - 100*x2)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (1800 - 720*x3)/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (1260 - 540*x3)/
       (15*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360 - 420*x3)/(15*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (360*x1*x2^2 - 120*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      60/(x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1440 - 300*x2)/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (48*x2)/(x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (360 + 230*x1 + 290*x2 + 80*x1*x2 - 
        240*x2^2)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (24*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (48*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (120 - 623*x3 - 152*x3^2)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (120 - 623*x3 - 152*x3^2)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (180 + 240*x3^2)/(15*x1^3) + 
      (180 + 240*x3^2)/(15*x2^3) + (-180*x1 - 180*x2 - 940*x1*x2 - 360*x2^2 - 
        300*x1*x2^2 + 820*x2^3 + 720*x3 + 2413*x1*x3 + 12503*x2*x3 + 
        8*x1*x2*x3 + 360*x2^2*x3 + 1902*x3^2 - 336*x1*x3^2 + 3052*x2*x3^2 - 
        292*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (420 + 270*x1 - 270*x3 + 500*x1*x3 - 260*x3^2 + 216*x1*x3^2 - 144*x3^3)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1020 + 270*x2 - 270*x3 + 500*x2*x3 - 260*x3^2 + 216*x2*x3^2 - 
        144*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-60*x1*x3^2 + 60*x3^3 + 240*x1*x3^3 - 240*x3^4)/
       (15*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1440 - 60*x2*x3^2 + 60*x3^3 + 240*x2*x3^3 - 240*x3^4)/
       (15*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-720*x1 + 720*x3 - 480*x1*x3 + 480*x3^2 - 1709*x1*x3^2 + 457*x3^3 - 
        368*x1*x3^3 + 696*x3^4)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (-720*x2 + 720*x3 - 480*x2*x3 + 480*x3^2 - 
        1709*x2*x3^2 + 457*x3^3 - 368*x2*x3^3 + 696*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (320*x1*x3^3 - 320*x3^4 - 624*x1*x3^4 + 624*x3^5)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (320*x2*x3^3 - 320*x3^4 - 624*x2*x3^4 + 624*x3^5)/
       (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-960*x1*x2^3 + 480*x2^4 + 3000*x1*x2^4 - 1800*x2^5 + 3600*x1*x2*x3 + 
        55530*x1*x2^2*x3 + 67010*x2^3*x3 + 1120*x1*x2^3*x3 - 2960*x2^4*x3 + 
        1800*x1*x3^2 + 1800*x2*x3^2 + 76888*x1*x2*x3^2 + 185420*x2^2*x3^2 + 
        42064*x1*x2^2*x3^2 + 191872*x2^3*x3^2 - 1800*x3^3 + 17336*x1*x3^3 + 
        143686*x2*x3^3 + 14064*x1*x2*x3^3 + 281152*x2^2*x3^3 - 3800*x3^4 - 
        4732*x1*x3^4 + 47972*x2*x3^4 + 1788*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-1556*x1*x3^4 + 1556*x3^5 + 2032*x1*x3^5 - 2032*x3^6)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-1556*x2*x3^4 + 1556*x3^5 + 2032*x2*x3^5 - 2032*x3^6)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (130200*x1*x2^4*x3 - 78120*x2^5*x3 - 10080*x1*x2^5*x3 + 6720*x2^6*x3 + 
        719040*x1*x2^3*x3^2 + 354480*x2^4*x3^2 + 659400*x1*x2^4*x3^2 + 
        318360*x2^5*x3^2 + 848820*x1*x2^2*x3^3 + 885780*x2^3*x3^3 + 
        1717632*x1*x2^3*x3^3 + 3050544*x2^4*x3^3 + 390180*x1*x2*x3^4 + 
        788760*x2^2*x3^4 + 1250928*x1*x2^2*x3^4 + 3800160*x2^3*x3^4 + 
        10920*x1*x3^5 - 34860*x2*x3^5 + 93240*x1*x2*x3^5 + 
        1418088*x2^2*x3^5 - 10920*x3^6 - 8232*x1*x3^6 - 13944*x2*x3^6 + 
        8232*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         4) + (544320*x1*x2^5*x3^2 - 362880*x2^6*x3^2 + 740880*x1*x2^6*x3^2 - 
        529200*x2^7*x3^2 + 2494800*x1*x2^4*x3^3 - 45360*x2^5*x3^3 + 
        8164800*x1*x2^5*x3^3 + 131040*x2^6*x3^3 + 2993760*x1*x2^3*x3^4 + 
        498960*x2^4*x3^4 + 16211160*x1*x2^4*x3^4 + 10959480*x2^5*x3^4 + 
        1496880*x1*x2^2*x3^5 + 498960*x2^3*x3^5 + 13093920*x1*x2^3*x3^5 + 
        13484520*x2^4*x3^5 + 90720*x1*x2*x3^6 - 498960*x2^2*x3^6 + 
        3076920*x1*x2^2*x3^6 + 5092920*x2^3*x3^6 - 90720*x2*x3^7 + 
        50400*x1*x2*x3^7 - 1146600*x2^2*x3^7 - 50400*x2*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (2661120*x1*x2^7*x3^3 - 1995840*x2^8*x3^3 + 22120560*x1*x2^6*x3^4 - 
        5155920*x2^7*x3^4 + 42078960*x1*x2^5*x3^5 + 5322240*x2^6*x3^5 + 
        34760880*x1*x2^4*x3^6 + 7318080*x2^5*x3^6 + 9812880*x1*x2^3*x3^7 - 
        332640*x2^4*x3^7 + 332640*x1*x2^2*x3^8 - 4823280*x2^3*x3^8 - 
        332640*x2^2*x3^9)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[x3]) + 
  2*CF*nf*TF*((240 - 240*x3)/(30*(-1 + x1 + x2)^3) + 
    (-80 - 20*x3)/(30*x1*(-1 + x1 + x2)) + (-80 - 20*x3)/
     (30*x2*(-1 + x1 + x2)) + (8*x1^2)/(5*x2^4*x3^4) + 
    (-234*x1 + 60*x1^2)/(30*x2^3*x3^4) + (390 - 486*x1 + 80*x1^2)/
     (30*x2^2*x3^4) - 34/(5*x1*x2*x3^4) + (1344 - 1300*x1 + 120*x1^2)/
     (30*x2*x3^4) + (8*x2^2)/(5*x1^4*x3^4) + 
    (-13880 + 13140*x1 + 13140*x2 - 12240*x1*x2)/(30*x3^4) + 
    (-234*x2 + 60*x2^2)/(30*x1^3*x3^4) + (390 - 486*x2 + 80*x2^2)/
     (30*x1^2*x3^4) + (1344 - 1300*x2 + 120*x2^2)/(30*x1*x3^4) + 
    (-234*x1 + 60*x1^2)/(30*x2^4*x3^3) + (564 - 96*x1 + 60*x1^2)/
     (30*x2^3*x3^3) - 6/(x1*x2^2*x3^3) + (153 - 90*x1 + 60*x1^2)/
     (30*x2^2*x3^3) - 6/(x1^2*x2*x3^3) + 22/(5*x1*x2*x3^3) + 
    (19 - 80*x1 + 60*x1^2)/(30*x2*x3^3) + (-1300 + 240*x1 + 240*x2)/
     (30*x3^3) + (-234*x2 + 60*x2^2)/(30*x1^4*x3^3) + 
    (564 - 96*x2 + 60*x2^2)/(30*x1^3*x3^3) + (153 - 90*x2 + 60*x2^2)/
     (30*x1^2*x3^3) + (19 - 80*x2 + 60*x2^2)/(30*x1*x3^3) + 
    (390 - 486*x1 + 80*x1^2)/(30*x2^4*x3^2) - 6/(x1*x2^3*x3^2) + 
    (153 - 90*x1 + 60*x1^2)/(30*x2^3*x3^2) - 4/(x1^2*x2^2*x3^2) + 
    56/(15*x1*x2^2*x3^2) + (76 - 50*x1 + 40*x1^2)/(30*x2^2*x3^2) - 
    6/(x1^3*x2*x3^2) + 44/(15*x1^2*x2*x3^2) - 14/(5*x1*x2*x3^2) + 
    (90 - 10*x1 + 20*x1^2)/(30*x2*x3^2) + (90 - 10*x2 + 20*x2^2)/
     (30*x1*x3^2) + (76 - 50*x2 + 40*x2^2)/(30*x1^2*x3^2) + 
    (153 - 90*x2 + 60*x2^2)/(30*x1^3*x3^2) + (390 - 486*x2 + 80*x2^2)/
     (30*x1^4*x3^2) - 34/(5*x1*x2^4*x3) + (1344 - 1300*x1 + 120*x1^2)/
     (30*x2^4*x3) - 6/(x1^2*x2^3*x3) + 22/(5*x1*x2^3*x3) + 
    (19 - 80*x1 + 60*x1^2)/(30*x2^3*x3) - 6/(x1^3*x2^2*x3) + 
    44/(15*x1^2*x2^2*x3) - 14/(5*x1*x2^2*x3) + (90 - 10*x1 + 20*x1^2)/
     (30*x2^2*x3) - 34/(5*x1^4*x2*x3) + 6/(5*x1^3*x2*x3) - 
    23/(15*x1^2*x2*x3) + (80 + 20*x1)/(30*x2*x3) + (80 + 20*x2)/(30*x1*x3) + 
    (90 - 10*x2 + 20*x2^2)/(30*x1^2*x3) + (19 - 80*x2 + 60*x2^2)/
     (30*x1^3*x3) + (1344 - 1300*x2 + 120*x2^2)/(30*x1^4*x3) + 
    (8*x3^2)/(5*x1^4*x2^4) + (240 - 240*x2)/(30*(-1 + x1 + x3)^3) + 
    (-120 + 240*x2 - 120*x2^2)/(30*x1*(-1 + x1 + x3)^3) + 
    (-120 + 240*x2 - 120*x2^2)/(30*x3*(-1 + x1 + x3)^3) + 
    (-80 + 160*x2 - 80*x2^2)/(30*x1^2*(-1 + x1 + x3)^2) + 
    (40*x2 - 40*x2^2)/(30*x1*(-1 + x1 + x3)^2) + (-80 + 160*x2 - 80*x2^2)/
     (30*x3^2*(-1 + x1 + x3)^2) + (40*x2 - 40*x2^2)/
     (30*x3*(-1 + x1 + x3)^2) + (-80 - 20*x2)/(30*x1*(-1 + x1 + x3)) + 
    (-60 + 120*x2 - 60*x2^2)/(30*x1^3*(-1 + x1 + x3)) + 
    (10 + 10*x2 - 20*x2^2)/(30*x1^2*(-1 + x1 + x3)) + 
    (-60 + 120*x2 - 60*x2^2)/(30*x3^3*(-1 + x1 + x3)) + 
    (10 + 10*x2 - 20*x2^2)/(30*x3^2*(-1 + x1 + x3)) + 
    (-80 - 20*x2)/(30*x3*(-1 + x1 + x3)) + (240 - 240*x1)/
     (30*(-1 + x2 + x3)^3) + (-120 + 240*x1 - 120*x1^2)/
     (30*x2*(-1 + x2 + x3)^3) + (-120 + 240*x1 - 120*x1^2)/
     (30*x3*(-1 + x2 + x3)^3) + (-80 + 160*x1 - 80*x1^2)/
     (30*x2^2*(-1 + x2 + x3)^2) + (40*x1 - 40*x1^2)/
     (30*x2*(-1 + x2 + x3)^2) + (-80 + 160*x1 - 80*x1^2)/
     (30*x3^2*(-1 + x2 + x3)^2) + (40*x1 - 40*x1^2)/
     (30*x3*(-1 + x2 + x3)^2) + (-60 + 120*x1 - 60*x1^2)/
     (30*x2^3*(-1 + x2 + x3)) + (10 + 10*x1 - 20*x1^2)/
     (30*x2^2*(-1 + x2 + x3)) + (-80 - 20*x1)/(30*x2*(-1 + x2 + x3)) + 
    (-60 + 120*x1 - 60*x1^2)/(30*x3^3*(-1 + x2 + x3)) + 
    (10 + 10*x1 - 20*x1^2)/(30*x3^2*(-1 + x2 + x3)) + 
    (-80 - 20*x1)/(30*x3*(-1 + x2 + x3)) + (80 + 20*x3)/(30*x1*x2) + 
    (-1300 + 240*x1 + 240*x3)/(30*x2^3) + (-1300 + 240*x2 + 240*x3)/
     (30*x1^3) + (-13880 + 13140*x1 + 13140*x3 - 12240*x1*x3)/(30*x2^4) + 
    (-13880 + 13140*x2 + 13140*x3 - 12240*x2*x3)/(30*x1^4) + 
    (-120 + 240*x3 - 120*x3^2)/(30*x1*(-1 + x1 + x2)^3) + 
    (-120 + 240*x3 - 120*x3^2)/(30*x2*(-1 + x1 + x2)^3) + 
    (-80 + 160*x3 - 80*x3^2)/(30*x1^2*(-1 + x1 + x2)^2) + 
    (-80 + 160*x3 - 80*x3^2)/(30*x2^2*(-1 + x1 + x2)^2) + 
    (-60 + 120*x3 - 60*x3^2)/(30*x1^3*(-1 + x1 + x2)) + 
    (-60 + 120*x3 - 60*x3^2)/(30*x2^3*(-1 + x1 + x2)) + 
    (40*x3 - 40*x3^2)/(30*x1*(-1 + x1 + x2)^2) + 
    (40*x3 - 40*x3^2)/(30*x2*(-1 + x1 + x2)^2) + (10 + 10*x3 - 20*x3^2)/
     (30*x1^2*(-1 + x1 + x2)) + (10 + 10*x3 - 20*x3^2)/
     (30*x2^2*(-1 + x1 + x2)) + (168*x1 + 168*x2 - 392*x1*x2 + 888*x1*x2^2 - 
      296*x2^3)/(30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
       2) + (-482*x1 - 1922*x2 - 520*x1*x2 - 3296*x2^2 - 1922*x3 - 
      816*x1*x3 - 6224*x2*x3 - 2704*x3^2)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) - 
    32/(5*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
    12/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    19/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-240 - 38*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) - 12/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (4*x2)/(5*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
       2*x2*x3 + x3^2)) + (32 + 16*x1 + 16*x2 - 128*x1*x2)/
     (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    19/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-240 - 38*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (16*x2)/(5*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
       2*x2*x3 + x3^2)) + (-130 + 296*x2)/
     (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (4*x3)/(5*x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (16*x3)/(5*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (-130 + 296*x3)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
       x3^2)) + (-130 + 296*x3)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
       2*x2*x3 + x3^2)) + (32 + 16*x1 + 16*x3 - 128*x1*x3)/
     (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
    (108 + 16*x2 + 16*x3 - 128*x2*x3)/(30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 
       2*x1*x3 - 2*x2*x3 + x3^2)) + (90 - 10*x3 + 20*x3^2)/(30*x1*x2^2) + 
    (90 - 10*x3 + 20*x3^2)/(30*x1^2*x2) + (76 - 50*x3 + 40*x3^2)/
     (30*x1^2*x2^2) + (-234*x3 + 60*x3^2)/(30*x1^3*x2^4) + 
    (-234*x3 + 60*x3^2)/(30*x1^4*x2^3) + (564 - 96*x3 + 60*x3^2)/
     (30*x1^3*x2^3) + (153 - 90*x3 + 60*x3^2)/(30*x1^2*x2^3) + 
    (153 - 90*x3 + 60*x3^2)/(30*x1^3*x2^2) + (19 - 80*x3 + 60*x3^2)/
     (30*x1*x2^3) + (19 - 80*x3 + 60*x3^2)/(30*x1^3*x2) + 
    (390 - 486*x3 + 80*x3^2)/(30*x1^2*x2^4) + (390 - 486*x3 + 80*x3^2)/
     (30*x1^4*x2^2) + (1344 - 1300*x3 + 120*x3^2)/(30*x1*x2^4) + 
    (1344 - 1300*x3 + 120*x3^2)/(30*x1^4*x2) + 
    (168*x1 + 168*x3 - 392*x1*x3 + 888*x1*x3^2 - 296*x3^3)/
     (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
    (168*x2 + 168*x3 - 392*x2*x3 + 888*x2*x3^2 - 296*x3^3)/
     (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
    (-4320*x1*x2^2 + 1440*x2^3 - 7776*x1*x2^3 + 3888*x2^4 - 5760*x1*x2*x3 - 
      2880*x2^2*x3 - 34200*x1*x2^2*x3 - 35928*x2^3*x3 - 4320*x1*x3^2 - 
      2880*x2*x3^2 - 34200*x1*x2*x3^2 - 50688*x2^2*x3^2 + 1440*x3^3 - 
      7776*x1*x3^3 - 35928*x2*x3^3 + 3888*x3^4)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
    (-55440*x1*x2^4*x3 + 33264*x2^5*x3 - 177408*x1*x2^3*x3^2 - 
      22176*x2^4*x3^2 - 177408*x1*x2^2*x3^3 - 22176*x2^3*x3^3 - 
      55440*x1*x2*x3^4 - 22176*x2^2*x3^4 + 33264*x2*x3^5)/
     (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
    ((8 - 8*x3)/(-1 + x1 + x2)^3 + (4*x1 - 4*x3)/x2^3 + 
      (4*x1^3 - 12*x1^2*x2 + 12*x1*x2^2 - 4*x2^3)/x3^5 + 
      (-4*x1^2 + 8*x1^2*x2 + 4*x2^2 - 8*x1*x2^2)/x3^4 + (4*x1 - 4*x2)/x3^3 + 
      (8 - 8*x2)/(-1 + x1 + x3)^3 + (-8 + 8*x1)/(-1 + x2 + x3)^3 + 
      (-24 + 12*x2 + 12*x3)/x1^3 + (-8 + 16*x1 - 8*x1^2 + 16*x3 - 32*x1*x3 + 
        16*x1^2*x3)/(-1 + x2 + x3)^4 + (8 - 16*x2 + 8*x2^2 - 16*x3 + 
        32*x2*x3 - 16*x2^2*x3)/(-1 + x1 + x3)^4 + 
      (-4*x1^2 + 8*x1^2*x3 + 4*x3^2 - 8*x1*x3^2)/x2^4 + 
      (-8 + 24*x1 - 24*x1^2 + 8*x1^3 + 16*x3 - 32*x1*x3 + 16*x1^2*x3 - 
        16*x3^2 + 32*x1*x3^2 - 16*x1^2*x3^2)/(-1 + x2 + x3)^5 + 
      (8 - 16*x2 - 16*x3 + 32*x2*x3 + 8*x3^2 - 16*x2*x3^2)/(-1 + x1 + x2)^4 + 
      (-120 + 144*x2 - 12*x2^2 + 144*x3 - 192*x2*x3 + 24*x2^2*x3 - 12*x3^2 + 
        24*x2*x3^2)/x1^4 + (8 - 24*x2 + 24*x2^2 - 8*x2^3 - 16*x3 + 32*x2*x3 - 
        16*x2^2*x3 + 16*x3^2 - 32*x2*x3^2 + 16*x2^2*x3^2)/(-1 + x1 + x3)^5 + 
      (8 - 16*x2 + 16*x2^2 - 24*x3 + 32*x2*x3 - 32*x2^2*x3 + 24*x3^2 - 
        16*x2*x3^2 + 16*x2^2*x3^2 - 8*x3^3)/(-1 + x1 + x2)^5 + 
      (4*x1^3 - 12*x1^2*x3 + 12*x1*x3^2 - 4*x3^3)/x2^5 + 
      (-408 + 1020*x2 - 636*x2^2 + 12*x2^3 + 1020*x3 - 2400*x2*x3 + 
        1416*x2^2*x3 - 636*x3^2 + 1416*x2*x3^2 - 816*x2^2*x3^2 + 12*x3^3)/
       x1^5)*g[1] + ((8 - 8*x3)/(-1 + x1 + x2)^3 + (4*x2 - 4*x3)/x1^3 + 
      (-4*x1^3 + 12*x1^2*x2 - 12*x1*x2^2 + 4*x2^3)/x3^5 + 
      (4*x1^2 - 8*x1^2*x2 - 4*x2^2 + 8*x1*x2^2)/x3^4 + (-4*x1 + 4*x2)/x3^3 + 
      (-8 + 8*x2)/(-1 + x1 + x3)^3 + (8 - 8*x1)/(-1 + x2 + x3)^3 + 
      (-24 + 12*x1 + 12*x3)/x2^3 + (8 - 16*x1 + 8*x1^2 - 16*x3 + 32*x1*x3 - 
        16*x1^2*x3)/(-1 + x2 + x3)^4 + (-8 + 16*x2 - 8*x2^2 + 16*x3 - 
        32*x2*x3 + 16*x2^2*x3)/(-1 + x1 + x3)^4 + 
      (-120 + 144*x1 - 12*x1^2 + 144*x3 - 192*x1*x3 + 24*x1^2*x3 - 12*x3^2 + 
        24*x1*x3^2)/x2^4 + (8 - 24*x1 + 24*x1^2 - 8*x1^3 - 16*x3 + 32*x1*x3 - 
        16*x1^2*x3 + 16*x3^2 - 32*x1*x3^2 + 16*x1^2*x3^2)/(-1 + x2 + x3)^5 + 
      (8 - 16*x2 - 16*x3 + 32*x2*x3 + 8*x3^2 - 16*x2*x3^2)/(-1 + x1 + x2)^4 + 
      (-4*x2^2 + 8*x2^2*x3 + 4*x3^2 - 8*x2*x3^2)/x1^4 + 
      (-8 + 24*x2 - 24*x2^2 + 8*x2^3 + 16*x3 - 32*x2*x3 + 16*x2^2*x3 - 
        16*x3^2 + 32*x2*x3^2 - 16*x2^2*x3^2)/(-1 + x1 + x3)^5 + 
      (8 - 16*x2 + 16*x2^2 - 24*x3 + 32*x2*x3 - 32*x2^2*x3 + 24*x3^2 - 
        16*x2*x3^2 + 16*x2^2*x3^2 - 8*x3^3)/(-1 + x1 + x2)^5 + 
      (4*x2^3 - 12*x2^2*x3 + 12*x2*x3^2 - 4*x3^3)/x1^5 + 
      (-408 + 1020*x1 - 636*x1^2 + 12*x1^3 + 1020*x3 - 2400*x1*x3 + 
        1416*x1^2*x3 - 636*x3^2 + 1416*x1*x3^2 - 816*x1^2*x3^2 + 12*x3^3)/
       x2^5)*g[2] + ((-408 + 1020*x1 - 636*x1^2 + 12*x1^3 + 1020*x2 - 
        2400*x1*x2 + 1416*x1^2*x2 - 636*x2^2 + 1416*x1*x2^2 - 816*x1^2*x2^2 + 
        12*x2^3)/x3^5 + (-120 + 144*x1 - 12*x1^2 + 144*x2 - 192*x1*x2 + 
        24*x1^2*x2 - 12*x2^2 + 24*x1*x2^2)/x3^4 + (-24 + 12*x1 + 12*x2)/
       x3^3 + (8 - 8*x2)/(-1 + x1 + x3)^3 + (8 - 8*x1)/(-1 + x2 + x3)^3 + 
      (-4*x1 + 4*x3)/x2^3 + (-4*x2 + 4*x3)/x1^3 + 
      (-8 + 8*x3)/(-1 + x1 + x2)^3 + (8 - 16*x1 + 8*x1^2 - 16*x3 + 32*x1*x3 - 
        16*x1^2*x3)/(-1 + x2 + x3)^4 + (8 - 16*x2 + 8*x2^2 - 16*x3 + 
        32*x2*x3 - 16*x2^2*x3)/(-1 + x1 + x3)^4 + 
      (4*x1^2 - 8*x1^2*x3 - 4*x3^2 + 8*x1*x3^2)/x2^4 + 
      (8 - 24*x1 + 24*x1^2 - 8*x1^3 - 16*x3 + 32*x1*x3 - 16*x1^2*x3 + 
        16*x3^2 - 32*x1*x3^2 + 16*x1^2*x3^2)/(-1 + x2 + x3)^5 + 
      (4*x2^2 - 8*x2^2*x3 - 4*x3^2 + 8*x2*x3^2)/x1^4 + 
      (-8 + 16*x2 + 16*x3 - 32*x2*x3 - 8*x3^2 + 16*x2*x3^2)/
       (-1 + x1 + x2)^4 + (8 - 24*x2 + 24*x2^2 - 8*x2^3 - 16*x3 + 32*x2*x3 - 
        16*x2^2*x3 + 16*x3^2 - 32*x2*x3^2 + 16*x2^2*x3^2)/(-1 + x1 + x3)^5 + 
      (-4*x1^3 + 12*x1^2*x3 - 12*x1*x3^2 + 4*x3^3)/x2^5 + 
      (-4*x2^3 + 12*x2^2*x3 - 12*x2*x3^2 + 4*x3^3)/x1^5 + 
      (-8 + 16*x2 - 16*x2^2 + 24*x3 - 32*x2*x3 + 32*x2^2*x3 - 24*x3^2 + 
        16*x2*x3^2 - 16*x2^2*x3^2 + 8*x3^3)/(-1 + x1 + x2)^5)*g[3] + 
    ((4*(6 - 6*x3))/(3*x1^3) + (4*(6 - 6*x3))/(3*x2^3) + 
      (4*(-204 + 510*x1 - 318*x1^2 + 6*x1^3 + 510*x2 - 1200*x1*x2 + 
         708*x1^2*x2 - 318*x2^2 + 708*x1*x2^2 - 408*x1^2*x2^2 + 6*x2^3))/
       (3*x3^5) + (4*(-60 + 72*x1 - 6*x1^2 + 72*x2 - 96*x1*x2 + 12*x1^2*x2 - 
         6*x2^2 + 12*x1*x2^2))/(3*x3^4) + (4*(-12 + 6*x1 + 6*x2))/(3*x3^3) + 
      (4*(2 - 2*x2))/(3*(-1 + x1 + x3)^3) + (4*(2 - 2*x1))/
       (3*(-1 + x2 + x3)^3) + (4*(-4 + 4*x3))/(3*(-1 + x1 + x2)^3) + 
      (4*(2 - 4*x1 + 2*x1^2 - 4*x3 + 8*x1*x3 - 4*x1^2*x3))/
       (3*(-1 + x2 + x3)^4) + (4*(2 - 4*x2 + 2*x2^2 - 4*x3 + 8*x2*x3 - 
         4*x2^2*x3))/(3*(-1 + x1 + x3)^4) + 
      (4*(30 - 36*x1 - 36*x3 + 48*x1*x3 + 6*x3^2 - 12*x1*x3^2))/(3*x2^4) + 
      (4*(2 - 6*x1 + 6*x1^2 - 2*x1^3 - 4*x3 + 8*x1*x3 - 4*x1^2*x3 + 4*x3^2 - 
         8*x1*x3^2 + 4*x1^2*x3^2))/(3*(-1 + x2 + x3)^5) + 
      (4*(30 - 36*x2 - 36*x3 + 48*x2*x3 + 6*x3^2 - 12*x2*x3^2))/(3*x1^4) + 
      (4*(-4 + 8*x2 + 8*x3 - 16*x2*x3 - 4*x3^2 + 8*x2*x3^2))/
       (3*(-1 + x1 + x2)^4) + (4*(2 - 6*x2 + 6*x2^2 - 2*x2^3 - 4*x3 + 
         8*x2*x3 - 4*x2^2*x3 + 4*x3^2 - 8*x2*x3^2 + 4*x2^2*x3^2))/
       (3*(-1 + x1 + x3)^5) + (4*(102 - 255*x1 + 159*x1^2 - 255*x3 + 
         600*x1*x3 - 363*x1^2*x3 + 159*x3^2 - 345*x1*x3^2 + 204*x1^2*x3^2 - 
         6*x3^3))/(3*x2^5) + (4*(102 - 255*x2 + 159*x2^2 - 255*x3 + 
         600*x2*x3 - 363*x2^2*x3 + 159*x3^2 - 345*x2*x3^2 + 204*x2^2*x3^2 - 
         6*x3^3))/(3*x1^5) + (4*(-4 + 8*x2 - 8*x2^2 + 12*x3 - 16*x2*x3 + 
         16*x2^2*x3 - 12*x3^2 + 8*x2*x3^2 - 8*x2^2*x3^2 + 4*x3^3))/
       (3*(-1 + x1 + x2)^5))*g[4] + ((-4*(-6 + 6*x2))/(3*x1^3) - 
      (4*(12 - 6*x1 - 6*x3))/(3*x2^3) - 
      (4*(-102 + 255*x1 - 159*x1^2 + 255*x2 - 600*x1*x2 + 363*x1^2*x2 - 
         159*x2^2 + 345*x1*x2^2 - 204*x1^2*x2^2 + 6*x2^3))/(3*x3^5) - 
      (4*(-30 + 36*x1 + 36*x2 - 48*x1*x2 - 6*x2^2 + 12*x1*x2^2))/(3*x3^4) - 
      (4*(-6 + 6*x2))/(3*x3^3) - (4*(4 - 4*x2))/(3*(-1 + x1 + x3)^3) - 
      (4*(-2 + 2*x1))/(3*(-1 + x2 + x3)^3) - (4*(-2 + 2*x3))/
       (3*(-1 + x1 + x2)^3) - (4*(-2 + 4*x1 - 2*x1^2 + 4*x3 - 8*x1*x3 + 
         4*x1^2*x3))/(3*(-1 + x2 + x3)^4) - 
      (4*(4 - 8*x2 + 4*x2^2 - 8*x3 + 16*x2*x3 - 8*x2^2*x3))/
       (3*(-1 + x1 + x3)^4) - (4*(-30 + 36*x2 - 6*x2^2 + 36*x3 - 48*x2*x3 + 
         12*x2^2*x3))/(3*x1^4) - (4*(60 - 72*x1 + 6*x1^2 - 72*x3 + 96*x1*x3 - 
         12*x1^2*x3 + 6*x3^2 - 12*x1*x3^2))/(3*x2^4) - 
      (4*(-2 + 6*x1 - 6*x1^2 + 2*x1^3 + 4*x3 - 8*x1*x3 + 4*x1^2*x3 - 4*x3^2 + 
         8*x1*x3^2 - 4*x1^2*x3^2))/(3*(-1 + x2 + x3)^5) - 
      (4*(-2 + 4*x2 + 4*x3 - 8*x2*x3 - 2*x3^2 + 4*x2*x3^2))/
       (3*(-1 + x1 + x2)^4) - (4*(-102 + 255*x2 - 159*x2^2 + 6*x2^3 + 
         255*x3 - 600*x2*x3 + 345*x2^2*x3 - 159*x3^2 + 363*x2*x3^2 - 
         204*x2^2*x3^2))/(3*x1^5) - (4*(4 - 12*x2 + 12*x2^2 - 4*x2^3 - 8*x3 + 
         16*x2*x3 - 8*x2^2*x3 + 8*x3^2 - 16*x2*x3^2 + 8*x2^2*x3^2))/
       (3*(-1 + x1 + x3)^5) - (4*(204 - 510*x1 + 318*x1^2 - 6*x1^3 - 510*x3 + 
         1200*x1*x3 - 708*x1^2*x3 + 318*x3^2 - 708*x1*x3^2 + 408*x1^2*x3^2 - 
         6*x3^3))/(3*x2^5) - (4*(-2 + 4*x2 - 4*x2^2 + 6*x3 - 8*x2*x3 + 
         8*x2^2*x3 - 6*x3^2 + 4*x2*x3^2 - 4*x2^2*x3^2 + 2*x3^3))/
       (3*(-1 + x1 + x2)^5))*g[5] + ((4*(1 - x3))/(3*(-1 + x1 + x2)^3) + 
      (4*(1 - x2))/(3*(-1 + x1 + x3)^3) + (4*(1 - x1))/(3*(-1 + x2 + x3)^3) + 
      (4*(1 - 2*x1 + x1^2 - 2*x3 + 4*x1*x3 - 2*x1^2*x3))/
       (3*(-1 + x2 + x3)^4) + (4*(1 - 2*x2 + x2^2 - 2*x3 + 4*x2*x3 - 
         2*x2^2*x3))/(3*(-1 + x1 + x3)^4) + 
      (4*(1 - 3*x1 + 3*x1^2 - x1^3 - 2*x3 + 4*x1*x3 - 2*x1^2*x3 + 2*x3^2 - 
         4*x1*x3^2 + 2*x1^2*x3^2))/(3*(-1 + x2 + x3)^5) + 
      (4*(1 - 2*x2 - 2*x3 + 4*x2*x3 + x3^2 - 2*x2*x3^2))/
       (3*(-1 + x1 + x2)^4) + (4*(1 - 3*x2 + 3*x2^2 - x2^3 - 2*x3 + 4*x2*x3 - 
         2*x2^2*x3 + 2*x3^2 - 4*x2*x3^2 + 2*x2^2*x3^2))/
       (3*(-1 + x1 + x3)^5) + (4*(1 - 2*x2 + 2*x2^2 - 3*x3 + 4*x2*x3 - 
         4*x2^2*x3 + 3*x3^2 - 2*x2*x3^2 + 2*x2^2*x3^2 - x3^3))/
       (3*(-1 + x1 + x2)^5))*g[10] + ((2*(4 - 4*x3))/(3*(-1 + x1 + x2)^3) + 
      (2*(-102 + 255*x1 - 159*x1^2 + 3*x1^3 + 255*x2 - 600*x1*x2 + 
         354*x1^2*x2 - 159*x2^2 + 354*x1*x2^2 - 204*x1^2*x2^2 + 3*x2^3))/
       (3*x3^5) + (2*(-30 + 36*x1 - 3*x1^2 + 36*x2 - 48*x1*x2 + 6*x1^2*x2 - 
         3*x2^2 + 6*x1*x2^2))/(3*x3^4) + (2*(-6 + 3*x1 + 3*x2))/(3*x3^3) + 
      (2*(4 - 4*x2))/(3*(-1 + x1 + x3)^3) + (2*(4 - 4*x1))/
       (3*(-1 + x2 + x3)^3) + (2*(-6 + 3*x1 + 3*x3))/(3*x2^3) + 
      (2*(-6 + 3*x2 + 3*x3))/(3*x1^3) + 
      (2*(4 - 8*x1 + 4*x1^2 - 8*x3 + 16*x1*x3 - 8*x1^2*x3))/
       (3*(-1 + x2 + x3)^4) + (2*(4 - 8*x2 + 4*x2^2 - 8*x3 + 16*x2*x3 - 
         8*x2^2*x3))/(3*(-1 + x1 + x3)^4) + 
      (2*(-30 + 36*x1 - 3*x1^2 + 36*x3 - 48*x1*x3 + 6*x1^2*x3 - 3*x3^2 + 
         6*x1*x3^2))/(3*x2^4) + (2*(4 - 12*x1 + 12*x1^2 - 4*x1^3 - 8*x3 + 
         16*x1*x3 - 8*x1^2*x3 + 8*x3^2 - 16*x1*x3^2 + 8*x1^2*x3^2))/
       (3*(-1 + x2 + x3)^5) + (2*(4 - 8*x2 - 8*x3 + 16*x2*x3 + 4*x3^2 - 
         8*x2*x3^2))/(3*(-1 + x1 + x2)^4) + 
      (2*(-30 + 36*x2 - 3*x2^2 + 36*x3 - 48*x2*x3 + 6*x2^2*x3 - 3*x3^2 + 
         6*x2*x3^2))/(3*x1^4) + (2*(4 - 12*x2 + 12*x2^2 - 4*x2^3 - 8*x3 + 
         16*x2*x3 - 8*x2^2*x3 + 8*x3^2 - 16*x2*x3^2 + 8*x2^2*x3^2))/
       (3*(-1 + x1 + x3)^5) + (2*(4 - 8*x2 + 8*x2^2 - 12*x3 + 16*x2*x3 - 
         16*x2^2*x3 + 12*x3^2 - 8*x2*x3^2 + 8*x2^2*x3^2 - 4*x3^3))/
       (3*(-1 + x1 + x2)^5) + (2*(-102 + 255*x1 - 159*x1^2 + 3*x1^3 + 
         255*x3 - 600*x1*x3 + 354*x1^2*x3 - 159*x3^2 + 354*x1*x3^2 - 
         204*x1^2*x3^2 + 3*x3^3))/(3*x2^5) + 
      (2*(-102 + 255*x2 - 159*x2^2 + 3*x2^3 + 255*x3 - 600*x2*x3 + 
         354*x2^2*x3 - 159*x3^2 + 354*x2*x3^2 - 204*x2^2*x3^2 + 3*x3^3))/
       (3*x1^5))*g[11] + ((4*x1 - 4*x3)/x2^3 + 
      (-4*x1^2 + 8*x1^2*x3 + 4*x3^2 - 8*x1*x3^2)/x2^4 + 
      (4*x1^3 - 12*x1^2*x3 + 12*x1*x3^2 - 4*x3^3)/x2^5)*g[14] + 
    ((4*x1^3 - 12*x1^2*x2 + 12*x1*x2^2 - 4*x2^3)/x3^5 + 
      (-4*x1^2 + 8*x1^2*x2 + 4*x2^2 - 8*x1*x2^2)/x3^4 + (4*x1 - 4*x2)/x3^3)*
     g[15] + ((4*x2 - 4*x3)/x1^3 + (-4*x2^2 + 8*x2^2*x3 + 4*x3^2 - 8*x2*x3^2)/
       x1^4 + (4*x2^3 - 12*x2^2*x3 + 12*x2*x3^2 - 4*x3^3)/x1^5)*g[16] + 
    ((-8*x1^3 + 24*x1^2*x2 - 24*x1*x2^2 + 8*x2^3)/x3^5 + 
      (8*x1^2 - 16*x1^2*x2 - 8*x2^2 + 16*x1*x2^2)/x3^4 + (-8*x1 + 8*x2)/x3^3)*
     g[18] + ((-8*x1 + 8*x3)/x2^3 + (8*x1^2 - 16*x1^2*x3 - 8*x3^2 + 
        16*x1*x3^2)/x2^4 + (-8*x1^3 + 24*x1^2*x3 - 24*x1*x3^2 + 8*x3^3)/x2^5)*
     g[19] + ((-8*x2 + 8*x3)/x1^3 + (8*x2^2 - 16*x2^2*x3 - 8*x3^2 + 
        16*x2*x3^2)/x1^4 + (-8*x2^3 + 24*x2^2*x3 - 24*x2*x3^2 + 8*x3^3)/x1^5)*
     g[20] + s1*((4*x1^2 - 8*x1*x2 + 4*x2^2)/x3^5 + (8*x1*x2)/x3^4 + 
      (4 + 8*x2)/x3^3 + (8*x1*x3)/x2^4 + (8*x2*x3)/x1^4 + (4 + 8*x3)/x1^3 + 
      (4 + 8*x3)/x2^3 + (-16*x1*x2^3 + 8*x2^4 + 80*x1*x2^4 - 48*x2^5)/
       (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-32*x1*x2^3 + 16*x2^4)/(x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (-8*x1*x2 - 8*x2^2 - 16*x1*x2^2 + 16*x2^3)/
       (x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-4 - 8*x3)/(x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-4 - 8*x3)/(x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (8*x1*x2 + 24*x1*x2^2 - 8*x2^3)/(x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (4*x1 + 4*x2 + 8*x1*x2)/
       (x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-4 - 8*x2)/(x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (4*x1 + 4*x3 + 8*x1*x3)/(x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (4*x2 + 4*x3 + 8*x2*x3)/
       (x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (4*x1^2 - 8*x1*x3 + 4*x3^2)/x2^5 + (4*x2^2 - 8*x2*x3 + 4*x3^2)/x1^5 + 
      (8*x2 + 16*x2^2 + 8*x3 + 32*x3^2)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)^2 + (8*x1*x3 + 24*x1*x3^2 - 8*x3^3)/
       (x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (8*x2*x3 + 24*x2*x3^2 - 8*x3^3)/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-8*x1*x3 - 8*x3^2 - 16*x1*x3^2 + 
        16*x3^3)/(x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-8*x2*x3 - 8*x3^2 - 16*x2*x3^2 + 16*x3^3)/
       (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-32*x1*x3^3 + 16*x3^4)/(x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (-32*x2*x3^3 + 16*x3^4)/
       (x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (24*x1*x2^2 + 24*x2^3 + 48*x1*x2^3 - 64*x2^4 - 264*x1*x2*x3 - 
        1532*x2^2*x3 - 48*x2^3*x3 + 32*x1*x3^2 - 1548*x2*x3^2 - 
        16*x1*x2*x3^2 - 1088*x2^2*x3^2 + 8*x3^3 + 80*x2*x3^3 + 32*x3^4)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3 + 
      (-16*x1*x3^3 + 8*x3^4 + 80*x1*x3^4 - 48*x3^5)/
       (x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-16*x2*x3^3 + 8*x3^4 + 80*x2*x3^4 - 48*x3^5)/
       (x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (80*x1*x2^4 - 48*x2^5 - 240*x1*x2^5 + 160*x2^6 - 6456*x1*x2^3*x3 - 
        5292*x2^4*x3 - 160*x1*x2^4*x3 + 240*x2^5*x3 - 12240*x1*x2^2*x3^2 - 
        27768*x2^3*x3^2 - 8672*x1*x2^3*x3^2 - 25184*x2^4*x3^2 - 
        6456*x1*x2*x3^3 - 27768*x2^2*x3^3 - 8672*x1*x2^2*x3^3 - 
        53888*x2^3*x3^3 + 80*x1*x3^4 - 5292*x2*x3^4 - 160*x1*x2*x3^4 - 
        25184*x2^2*x3^4 - 48*x3^5 - 240*x1*x3^5 + 240*x2*x3^5 + 160*x3^6)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4 + 
      (-10416*x1*x2^5*x3 + 6944*x2^6*x3 + 784*x1*x2^6*x3 - 560*x2^7*x3 - 
        86940*x1*x2^4*x3^2 - 17948*x2^5*x3^2 - 72688*x1*x2^5*x3^2 - 
        14784*x2^6*x3^2 - 134232*x1*x2^3*x3^3 - 116004*x2^4*x3^3 - 
        267792*x1*x2^4*x3^3 - 344512*x2^5*x3^3 - 86940*x1*x2^2*x3^4 - 
        116004*x2^3*x3^4 - 267792*x1*x2^3*x3^4 - 580608*x2^4*x3^4 - 
        10416*x1*x2*x3^5 - 17948*x2^2*x3^5 - 72688*x1*x2^2*x3^5 - 
        344512*x2^3*x3^5 + 6944*x2*x3^6 + 784*x1*x2*x3^6 - 14784*x2^2*x3^6 - 
        560*x2*x3^7)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5 + 
      (-42336*x1*x2^6*x3^2 + 30240*x2^7*x3^2 - 56448*x1*x2^7*x3^2 + 
        42336*x2^8*x3^2 - 266112*x1*x2^5*x3^3 + 36288*x2^6*x3^3 - 
        832608*x1*x2^6*x3^3 + 102816*x2^7*x3^3 - 399168*x1*x2^4*x3^4 - 
        66528*x2^5*x3^4 - 2177280*x1*x2^5*x3^4 - 1088640*x2^6*x3^4 - 
        266112*x1*x2^3*x3^5 - 66528*x2^4*x3^5 - 2177280*x1*x2^4*x3^5 - 
        1838592*x2^5*x3^5 - 42336*x1*x2^2*x3^6 + 36288*x2^3*x3^6 - 
        832608*x1*x2^3*x3^6 - 1088640*x2^4*x3^6 + 30240*x2^2*x3^7 - 
        56448*x1*x2^2*x3^7 + 102816*x2^3*x3^7 + 42336*x2^2*x3^8)/
       (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6 + 
      (-199584*x1*x2^8*x3^3 + 155232*x2^9*x3^3 - 2128896*x1*x2^7*x3^4 + 
        665280*x2^8*x3^4 - 5122656*x1*x2^6*x3^5 - 332640*x2^7*x3^5 - 
        5122656*x1*x2^5*x3^6 - 975744*x2^6*x3^6 - 2128896*x1*x2^4*x3^7 - 
        332640*x2^5*x3^7 - 199584*x1*x2^3*x3^8 + 665280*x2^4*x3^8 + 
        155232*x2^3*x3^9)/(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
        7)*g[21] + ((-200 - 240*x3)/(30*x2^2) + (4*x1^3)/(5*x2^5*x3^5) + 
      (-141*x1^2 + 30*x1^3)/(30*x2^4*x3^5) + (312*x1 - 273*x1^2 + 40*x1^3)/
       (30*x2^3*x3^5) + (-297 + 915*x1 - 690*x1^2 + 60*x1^3)/(30*x2^2*x3^5) + 
      (-1590 + 4320*x1 - 2910*x1^2 + 120*x1^3)/(30*x2*x3^5) - 
      (4*x2^3)/(5*x1^5*x3^5) + (-16050*x1 + 15060*x1^2 + 16050*x2 - 
        12240*x1^2*x2 - 15060*x2^2 + 12240*x1*x2^2)/(30*x3^5) + 
      (1590 - 4320*x2 + 2910*x2^2 - 120*x2^3)/(30*x1*x3^5) + 
      (297 - 915*x2 + 690*x2^2 - 60*x2^3)/(30*x1^2*x3^5) + 
      (-312*x2 + 273*x2^2 - 40*x2^3)/(30*x1^3*x3^5) + 
      (141*x2^2 - 30*x2^3)/(30*x1^4*x3^5) + (-141*x1^2 + 30*x1^3)/
       (30*x2^5*x3^4) + (492*x1 - 72*x1^2 + 30*x1^3)/(30*x2^4*x3^4) + 
      (-474 + 186*x1 - 70*x1^2 + 30*x1^3)/(30*x2^3*x3^4) - 
      1/(10*x1*x2^2*x3^4) + (-270 + 330*x1 - 70*x1^2 + 30*x1^3)/
       (30*x2^2*x3^4) + 1/(10*x1^2*x2*x3^4) + 
      (-830 + 970*x1 - 90*x1^2 + 30*x1^3)/(30*x2*x3^4) + 
      (-2400*x1 + 2400*x2 + 240*x1*x2 - 240*x2^2)/(30*x3^4) + 
      (270 - 330*x2 + 70*x2^2 - 30*x2^3)/(30*x1^2*x3^4) + 
      (474 - 186*x2 + 70*x2^2 - 30*x2^3)/(30*x1^3*x3^4) + 
      (-492*x2 + 72*x2^2 - 30*x2^3)/(30*x1^4*x3^4) + 
      (830 - 970*x2 + 90*x2^2 - 30*x2^3)/(30*x1*x3^4) + 
      (141*x2^2 - 30*x2^3)/(30*x1^5*x3^4) + (312*x1 - 273*x1^2 + 40*x1^3)/
       (30*x2^5*x3^3) + (-474 + 186*x1 - 70*x1^2 + 30*x1^3)/(30*x2^4*x3^3) + 
      (168 + 60*x1 - 40*x1^2 + 20*x1^3)/(30*x2^3*x3^3) + 
      7/(15*x1*x2^2*x3^3) + (-90 + 50*x1 - 10*x1^2 + 10*x1^3)/
       (30*x2^2*x3^3) - 7/(15*x1^2*x2*x3^3) + (-220 + 80*x1 + 20*x1^2)/
       (30*x2*x3^3) + (120*x1 + 120*x2 - 480*x1*x2 - 480*x2^2)/(30*x3^3) + 
      (220 - 80*x2 - 20*x2^2)/(30*x1*x3^3) + (-312*x2 + 273*x2^2 - 40*x2^3)/
       (30*x1^5*x3^3) + (474 - 186*x2 + 70*x2^2 - 30*x2^3)/(30*x1^4*x3^3) + 
      (-168 - 60*x2 + 40*x2^2 - 20*x2^3)/(30*x1^3*x3^3) + 
      (90 - 50*x2 + 10*x2^2 - 10*x2^3)/(30*x1^2*x3^3) + 
      (-200 - 240*x2)/(30*x3^2) + (-297 + 915*x1 - 690*x1^2 + 60*x1^3)/
       (30*x2^5*x3^2) - 1/(10*x1*x2^4*x3^2) + 
      (-270 + 330*x1 - 70*x1^2 + 30*x1^3)/(30*x2^4*x3^2) + 
      7/(15*x1*x2^3*x3^2) + (-90 + 50*x1 - 10*x1^2 + 10*x1^3)/
       (30*x2^3*x3^2) - 4/(15*x1^2*x2^2*x3^2) - 2/(3*x1*x2^2*x3^2) + 
      (-40 + 20*x1 + 20*x1^2)/(30*x2^2*x3^2) + 1/(10*x1^4*x2*x3^2) - 
      1/(5*x1^3*x2*x3^2) + 2/(3*x1^2*x2*x3^2) + (-40 + 20*x1 + 20*x1^2)/
       (30*x2*x3^2) + (40 - 20*x2 - 20*x2^2)/(30*x1^2*x3^2) + 
      (40 - 20*x2 - 20*x2^2)/(30*x1*x3^2) + 
      (297 - 915*x2 + 690*x2^2 - 60*x2^3)/(30*x1^5*x3^2) + 
      (270 - 330*x2 + 70*x2^2 - 30*x2^3)/(30*x1^4*x3^2) + 
      (90 - 50*x2 + 10*x2^2 - 10*x2^3)/(30*x1^3*x3^2) + 
      (-1590 + 4320*x1 - 2910*x1^2 + 120*x1^3)/(30*x2^5*x3) + 
      1/(10*x1^2*x2^4*x3) + (-830 + 970*x1 - 90*x1^2 + 30*x1^3)/
       (30*x2^4*x3) - 7/(15*x1^2*x2^3*x3) + (-220 + 80*x1 + 20*x1^2)/
       (30*x2^3*x3) + 1/(10*x1^4*x2^2*x3) - 1/(5*x1^3*x2^2*x3) + 
      2/(3*x1^2*x2^2*x3) + (-40 + 20*x1 + 20*x1^2)/(30*x2^2*x3) + 
      (220 - 80*x2 - 20*x2^2)/(30*x1^3*x3) + (40 - 20*x2 - 20*x2^2)/
       (30*x1^2*x3) + (1590 - 4320*x2 + 2910*x2^2 - 120*x2^3)/(30*x1^5*x3) + 
      (830 - 970*x2 + 90*x2^2 - 30*x2^3)/(30*x1^4*x3) - 
      (4*x3^3)/(5*x1^5*x2^5) + (240 - 480*x2 + 240*x2^2)/
       (30*(-1 + x1 + x3)^4) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1*(-1 + x1 + x3)^4) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3*(-1 + x1 + x3)^4) + (-60 + 180*x2 - 180*x2^2 + 60*x2^3)/
       (30*x1^2*(-1 + x1 + x3)^3) + (-60 + 180*x2 - 180*x2^2 + 60*x2^3)/
       (30*x3^2*(-1 + x1 + x3)^3) + (20 - 40*x2 + 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)^2) + (-80 + 40*x2 + 40*x2^2)/
       (30*x1*(-1 + x1 + x3)^2) + (-40 + 120*x2 - 120*x2^2 + 40*x2^3)/
       (30*x1^3*(-1 + x1 + x3)^2) + (-40 + 120*x2 - 120*x2^2 + 40*x2^3)/
       (30*x3^3*(-1 + x1 + x3)^2) + (20 - 40*x2 + 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)^2) + (-80 + 40*x2 + 40*x2^2)/
       (30*x3*(-1 + x1 + x3)^2) + (20 - 40*x2 + 20*x2^2)/
       (30*x1^3*(-1 + x1 + x3)) + (-40 + 20*x2 + 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
       (30*x1^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
       (30*x3^4*(-1 + x1 + x3)) + (20 - 40*x2 + 20*x2^2)/
       (30*x3^3*(-1 + x1 + x3)) + (-40 + 20*x2 + 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)) + (-240 + 480*x1 - 240*x1^2)/
       (30*(-1 + x2 + x3)^4) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x2*(-1 + x2 + x3)^4) + (120 - 360*x1 + 360*x1^2 - 120*x1^3)/
       (30*x3*(-1 + x2 + x3)^4) + (60 - 180*x1 + 180*x1^2 - 60*x1^3)/
       (30*x2^2*(-1 + x2 + x3)^3) + (60 - 180*x1 + 180*x1^2 - 60*x1^3)/
       (30*x3^2*(-1 + x2 + x3)^3) + (40 - 120*x1 + 120*x1^2 - 40*x1^3)/
       (30*x2^3*(-1 + x2 + x3)^2) + (-20 + 40*x1 - 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)^2) + (80 - 40*x1 - 40*x1^2)/
       (30*x2*(-1 + x2 + x3)^2) + (40 - 120*x1 + 120*x1^2 - 40*x1^3)/
       (30*x3^3*(-1 + x2 + x3)^2) + (-20 + 40*x1 - 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)^2) + (80 - 40*x1 - 40*x1^2)/
       (30*x3*(-1 + x2 + x3)^2) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
       (30*x2^4*(-1 + x2 + x3)) + (-20 + 40*x1 - 20*x1^2)/
       (30*x2^3*(-1 + x2 + x3)) + (40 - 20*x1 - 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)) + (30 - 90*x1 + 90*x1^2 - 30*x1^3)/
       (30*x3^4*(-1 + x2 + x3)) + (-20 + 40*x1 - 20*x1^2)/
       (30*x3^3*(-1 + x2 + x3)) + (40 - 20*x1 - 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)) + (200 + 240*x3)/(30*x1^2) + 
      (-4080 + 2880*x2 + 2880*x3 - 1440*x2*x3)/(30*x1^4) + 
      (-480 - 120*x2 - 120*x3 + 480*x2*x3)/(30*x1^3) + 
      (120*x1 + 120*x3 - 480*x1*x3 - 480*x3^2)/(30*x2^3) + 
      (-2400*x1 + 2400*x3 + 240*x1*x3 - 240*x3^2)/(30*x2^4) + 
      (220 - 80*x3 - 20*x3^2)/(30*x1*x2^3) + (220 - 80*x3 - 20*x3^2)/
       (30*x1^3*x2) + (40 - 20*x3 - 20*x3^2)/(30*x1^2*x2^2) + 
      (40 - 20*x3 - 20*x3^2)/(30*x1*x2^2) + (40 - 20*x3 - 20*x3^2)/
       (30*x1^2*x2) + (3112*x1*x2^4 - 3112*x2^5 - 4064*x1*x2^5 + 4064*x2^6)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-640*x1*x2^3 + 640*x2^4 + 1248*x1*x2^4 - 1248*x2^5)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1158*x1*x2^2 + 1106*x2^3 + 2656*x1*x2^3 - 2352*x2^4)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (64 + 200*x2 - 40*x3)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (120*x1*x2^2 - 120*x2^3 - 480*x1*x2^3 + 480*x2^4)/
       (30*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-280*x1*x2 - 200*x2^2 - 1152*x1*x2^2 + 528*x2^3)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-100*x1 + 206*x2 - 160*x1*x2 + 784*x2^2)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (100*x2 + 220*x3 + 160*x2*x3 - 480*x3^2)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (20 - 40*x3 + 20*x3^2)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (20 - 40*x3 + 20*x3^2)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (20 - 40*x3 + 20*x3^2)/(30*x1^3*(-1 + x1 + x2)) + 
      (20 - 40*x3 + 20*x3^2)/(30*x2^3*(-1 + x1 + x2)) + 
      (-40 + 20*x3 + 20*x3^2)/(30*x1^2*(-1 + x1 + x2)) + 
      (-40 + 20*x3 + 20*x3^2)/(30*x2^2*(-1 + x1 + x2)) + 
      (-80 + 40*x3 + 40*x3^2)/(30*x1*(-1 + x1 + x2)^2) + 
      (-80 + 40*x3 + 40*x3^2)/(30*x2*(-1 + x1 + x2)^2) + 
      (240 - 480*x3 + 240*x3^2)/(30*(-1 + x1 + x2)^4) + 
      (-100*x1 + 206*x3 - 160*x1*x3 + 784*x3^2)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-16050*x1 + 15060*x1^2 + 16050*x3 - 12240*x1^2*x3 - 15060*x3^2 + 
        12240*x1*x3^2)/(30*x2^5) + (-21220 + 34890*x2 - 15540*x2^2 + 
        34890*x3 - 42120*x2*x3 + 12240*x2^2*x3 - 15540*x3^2 + 12240*x2*x3^2)/
       (30*x1^5) + (-600*x1*x2 - 6936*x2^2 + 1096*x1*x2^2 + 544*x2^3 - 
        720*x1*x3 - 37116*x2*x3 - 192*x1*x2*x3 - 4904*x2^2*x3 - 6696*x3^2 + 
        2056*x1*x3^2 - 6824*x2*x3^2 - 1376*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (720*x2*x3^2 - 240*x3^3)/(30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (1590 - 4320*x3 + 2910*x3^2 - 120*x3^3)/
       (30*x1*x2^5) + (1590 - 4320*x3 + 2910*x3^2 - 120*x3^3)/(30*x1^5*x2) + 
      (297 - 915*x3 + 690*x3^2 - 60*x3^3)/(30*x1^2*x2^5) + 
      (297 - 915*x3 + 690*x3^2 - 60*x3^3)/(30*x1^5*x2^2) + 
      (-312*x3 + 273*x3^2 - 40*x3^3)/(30*x1^3*x2^5) + 
      (-312*x3 + 273*x3^2 - 40*x3^3)/(30*x1^5*x2^3) + 
      (270 - 330*x3 + 70*x3^2 - 30*x3^3)/(30*x1^2*x2^4) + 
      (270 - 330*x3 + 70*x3^2 - 30*x3^3)/(30*x1^4*x2^2) + 
      (474 - 186*x3 + 70*x3^2 - 30*x3^3)/(30*x1^3*x2^4) + 
      (474 - 186*x3 + 70*x3^2 - 30*x3^3)/(30*x1^4*x2^3) + 
      (-492*x3 + 72*x3^2 - 30*x3^3)/(30*x1^4*x2^4) + 
      (830 - 970*x3 + 90*x3^2 - 30*x3^3)/(30*x1*x2^4) + 
      (830 - 970*x3 + 90*x3^2 - 30*x3^3)/(30*x1^4*x2) + 
      (141*x3^2 - 30*x3^3)/(30*x1^4*x2^5) + (141*x3^2 - 30*x3^3)/
       (30*x1^5*x2^4) + (-168 - 60*x3 + 40*x3^2 - 20*x3^3)/(30*x1^3*x2^3) + 
      (90 - 50*x3 + 10*x3^2 - 10*x3^3)/(30*x1^2*x2^3) + 
      (90 - 50*x3 + 10*x3^2 - 10*x3^3)/(30*x1^3*x2^2) + 
      (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(30*x1^4*(-1 + x1 + x2)) + 
      (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(30*x2^4*(-1 + x1 + x2)) + 
      (-40 + 120*x3 - 120*x3^2 + 40*x3^3)/(30*x1^3*(-1 + x1 + x2)^2) + 
      (-40 + 120*x3 - 120*x3^2 + 40*x3^3)/(30*x2^3*(-1 + x1 + x2)^2) + 
      (-60 + 180*x3 - 180*x3^2 + 60*x3^3)/(30*x1^2*(-1 + x1 + x2)^3) + 
      (-60 + 180*x3 - 180*x3^2 + 60*x3^3)/(30*x2^2*(-1 + x1 + x2)^3) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1*(-1 + x1 + x2)^4) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2*(-1 + x1 + x2)^4) + 
      (-280*x1*x3 - 200*x3^2 - 1152*x1*x3^2 + 528*x3^3)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1158*x1*x3^2 + 1106*x3^3 + 2656*x1*x3^3 - 2352*x3^4)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (120*x1*x3^2 - 120*x3^3 - 480*x1*x3^3 + 480*x3^4)/
       (30*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360*x2*x3^2 - 120*x3^3 - 1920*x2*x3^3 + 960*x3^4)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-640*x1*x3^3 + 640*x3^4 + 1248*x1*x3^4 - 1248*x3^5)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-22840*x1*x2^3 - 6384*x2^4 - 600*x1*x2^4 + 8152*x2^5 - 
        219924*x1*x2^2*x3 - 446240*x2^3*x3 - 34432*x1*x2^3*x3 - 
        73768*x2^4*x3 - 219924*x1*x2*x3^2 - 766128*x2^2*x3^2 - 
        172320*x1*x2^2*x3^2 - 929792*x2^3*x3^2 - 22840*x1*x3^3 - 
        446240*x2*x3^3 - 34432*x1*x2*x3^3 - 929792*x2^2*x3^3 - 6384*x3^4 - 
        600*x1*x3^4 - 73768*x2*x3^4 + 8152*x3^5)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (3112*x1*x3^4 - 3112*x3^5 - 4064*x1*x3^5 + 4064*x3^6)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-21840*x1*x2^5 + 21840*x2^6 + 16464*x1*x2^6 - 16464*x2^7 - 
        1049160*x1*x2^4*x3 + 234360*x2^5*x3 - 166320*x1*x2^5*x3 + 
        14448*x2^6*x3 - 3228120*x1*x2^3*x3^2 - 2269680*x2^4*x3^2 - 
        3820656*x1*x2^4*x3^2 - 3472896*x2^5*x3^2 - 3228120*x1*x2^2*x3^3 - 
        3593520*x2^3*x3^3 - 6870528*x1*x2^3*x3^3 - 13701408*x2^4*x3^3 - 
        1049160*x1*x2*x3^4 - 2269680*x2^2*x3^4 - 3820656*x1*x2^2*x3^4 - 
        13701408*x2^3*x3^4 - 21840*x1*x3^5 + 234360*x2*x3^5 - 
        166320*x1*x2*x3^5 - 3472896*x2^2*x3^5 + 21840*x3^6 + 16464*x1*x3^6 + 
        14448*x2*x3^6 - 16464*x3^7)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4) + (-181440*x1*x2^6*x3 + 181440*x2^7*x3 - 
        100800*x1*x2^7*x3 + 100800*x2^8*x3 - 4082400*x1*x2^5*x3^2 + 
        1723680*x2^6*x3^2 - 7635600*x1*x2^6*x3^2 + 3351600*x2^7*x3^2 - 
        10977120*x1*x2^4*x3^3 - 907200*x2^5*x3^3 - 42517440*x1*x2^5*x3^3 - 
        10447920*x2^6*x3^3 - 10977120*x1*x2^3*x3^4 - 1995840*x2^4*x3^4 - 
        64844640*x1*x2^4*x3^4 - 48888000*x2^5*x3^4 - 4082400*x1*x2^2*x3^5 - 
        907200*x2^3*x3^5 - 42517440*x1*x2^3*x3^5 - 48888000*x2^4*x3^5 - 
        181440*x1*x2*x3^6 + 1723680*x2^2*x3^6 - 7635600*x1*x2^2*x3^6 - 
        10447920*x2^3*x3^6 + 181440*x2*x3^7 - 100800*x1*x2*x3^7 + 
        3351600*x2^2*x3^7 + 100800*x2*x3^8)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-665280*x1*x2^8*x3^2 + 665280*x2^9*x3^2 - 24948000*x1*x2^7*x3^3 + 
        13638240*x2^8*x3^3 - 113762880*x1*x2^6*x3^4 + 10977120*x2^7*x3^4 - 
        168315840*x1*x2^5*x3^5 - 25280640*x2^6*x3^5 - 113762880*x1*x2^4*
         x3^6 - 25280640*x2^5*x3^6 - 24948000*x1*x2^3*x3^7 + 
        10977120*x2^4*x3^7 - 665280*x1*x2^2*x3^8 + 13638240*x2^3*x3^8 + 
        665280*x2^2*x3^9)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[1 - x1] + ((-100 - 120*x3)/(15*x1^2) + 
      (120*x1^2 - 120*x1*x2)/(15*x3^4) + (-60*x1 - 60*x2 + 240*x1*x2 + 
        240*x2^2)/(15*x3^3) + (100 + 120*x2)/(15*x3^2) + 
      (100 + 120*x3)/(15*x2^2) + (120*x1^2 - 120*x1*x3)/(15*x2^4) + 
      (60*x2 + 60*x3 - 240*x2*x3)/(15*x1^3) + 
      (-120*x2^2 + 240*x2*x3 - 120*x3^2)/(15*x1^4) + 
      (-1556*x1*x2^4 + 1556*x2^5 + 2032*x1*x2^5 - 2032*x2^6)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (320*x1*x2^3 - 320*x2^4 - 624*x1*x2^4 + 624*x2^5)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-579*x1*x2^2 - 553*x2^3 - 1328*x1*x2^3 + 1176*x2^4)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-60*x1*x2^2 + 60*x2^3 + 240*x1*x2^3 - 240*x2^4)/
       (15*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (140*x1*x2 + 100*x2^2 + 576*x1*x2^2 - 264*x2^3)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (50*x1 - 103*x2 + 80*x1*x2 - 392*x2^2)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-32 - 100*x2 + 20*x3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (50*x1 - 103*x3 + 80*x1*x3 - 392*x3^2)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-60*x1 - 60*x3 + 240*x1*x3 + 240*x3^2)/
       (15*x2^3) + (-50*x2 - 110*x3 - 80*x2*x3 + 240*x3^2)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (140*x1*x3 + 100*x3^2 + 576*x1*x3^2 - 264*x3^3)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-360*x2*x3^2 + 120*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (300*x1*x2 + 3468*x2^2 - 548*x1*x2^2 - 272*x2^3 + 
        360*x1*x3 + 18558*x2*x3 + 96*x1*x2*x3 + 2452*x2^2*x3 + 3348*x3^2 - 
        1028*x1*x3^2 + 3412*x2*x3^2 + 688*x3^3)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-180*x2*x3^2 + 60*x3^3 + 960*x2*x3^3 - 480*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-60*x1*x3^2 + 60*x3^3 + 240*x1*x3^3 - 240*x3^4)/
       (15*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-579*x1*x3^2 - 553*x3^3 - 1328*x1*x3^3 + 1176*x3^4)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (11420*x1*x2^3 + 3192*x2^4 + 300*x1*x2^4 - 4076*x2^5 + 
        109962*x1*x2^2*x3 + 223120*x2^3*x3 + 17216*x1*x2^3*x3 + 
        36884*x2^4*x3 + 109962*x1*x2*x3^2 + 383064*x2^2*x3^2 + 
        86160*x1*x2^2*x3^2 + 464896*x2^3*x3^2 + 11420*x1*x3^3 + 
        223120*x2*x3^3 + 17216*x1*x2*x3^3 + 464896*x2^2*x3^3 + 3192*x3^4 + 
        300*x1*x3^4 + 36884*x2*x3^4 - 4076*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (320*x1*x3^3 - 320*x3^4 - 624*x1*x3^4 + 624*x3^5)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1556*x1*x3^4 + 1556*x3^5 + 2032*x1*x3^5 - 2032*x3^6)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (10920*x1*x2^5 - 10920*x2^6 - 8232*x1*x2^6 + 8232*x2^7 + 
        524580*x1*x2^4*x3 - 117180*x2^5*x3 + 83160*x1*x2^5*x3 - 
        7224*x2^6*x3 + 1614060*x1*x2^3*x3^2 + 1134840*x2^4*x3^2 + 
        1910328*x1*x2^4*x3^2 + 1736448*x2^5*x3^2 + 1614060*x1*x2^2*x3^3 + 
        1796760*x2^3*x3^3 + 3435264*x1*x2^3*x3^3 + 6850704*x2^4*x3^3 + 
        524580*x1*x2*x3^4 + 1134840*x2^2*x3^4 + 1910328*x1*x2^2*x3^4 + 
        6850704*x2^3*x3^4 + 10920*x1*x3^5 - 117180*x2*x3^5 + 
        83160*x1*x2*x3^5 + 1736448*x2^2*x3^5 - 10920*x3^6 - 8232*x1*x3^6 - 
        7224*x2*x3^6 + 8232*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4) + (90720*x1*x2^6*x3 - 90720*x2^7*x3 + 
        50400*x1*x2^7*x3 - 50400*x2^8*x3 + 2041200*x1*x2^5*x3^2 - 
        861840*x2^6*x3^2 + 3817800*x1*x2^6*x3^2 - 1675800*x2^7*x3^2 + 
        5488560*x1*x2^4*x3^3 + 453600*x2^5*x3^3 + 21258720*x1*x2^5*x3^3 + 
        5223960*x2^6*x3^3 + 5488560*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 
        32422320*x1*x2^4*x3^4 + 24444000*x2^5*x3^4 + 2041200*x1*x2^2*x3^5 + 
        453600*x2^3*x3^5 + 21258720*x1*x2^3*x3^5 + 24444000*x2^4*x3^5 + 
        90720*x1*x2*x3^6 - 861840*x2^2*x3^6 + 3817800*x1*x2^2*x3^6 + 
        5223960*x2^3*x3^6 - 90720*x2*x3^7 + 50400*x1*x2*x3^7 - 
        1675800*x2^2*x3^7 - 50400*x2*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (332640*x1*x2^8*x3^2 - 332640*x2^9*x3^2 + 12474000*x1*x2^7*x3^3 - 
        6819120*x2^8*x3^3 + 56881440*x1*x2^6*x3^4 - 5488560*x2^7*x3^4 + 
        84157920*x1*x2^5*x3^5 + 12640320*x2^6*x3^5 + 56881440*x1*x2^4*x3^6 + 
        12640320*x2^5*x3^6 + 12474000*x1*x2^3*x3^7 - 5488560*x2^4*x3^7 + 
        332640*x1*x2^2*x3^8 - 6819120*x2^3*x3^8 - 332640*x2^2*x3^9)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*Log[x1] + 
    ((-200 - 240*x3)/(30*x1^2) - (4*x1^3)/(5*x2^5*x3^5) + 
      (141*x1^2 - 30*x1^3)/(30*x2^4*x3^5) + (-312*x1 + 273*x1^2 - 40*x1^3)/
       (30*x2^3*x3^5) + (297 - 915*x1 + 690*x1^2 - 60*x1^3)/(30*x2^2*x3^5) + 
      (1590 - 4320*x1 + 2910*x1^2 - 120*x1^3)/(30*x2*x3^5) + 
      (4*x2^3)/(5*x1^5*x3^5) + (16050*x1 - 15060*x1^2 - 16050*x2 + 
        12240*x1^2*x2 + 15060*x2^2 - 12240*x1*x2^2)/(30*x3^5) + 
      (-141*x2^2 + 30*x2^3)/(30*x1^4*x3^5) + (312*x2 - 273*x2^2 + 40*x2^3)/
       (30*x1^3*x3^5) + (-297 + 915*x2 - 690*x2^2 + 60*x2^3)/(30*x1^2*x3^5) + 
      (-1590 + 4320*x2 - 2910*x2^2 + 120*x2^3)/(30*x1*x3^5) + 
      (141*x1^2 - 30*x1^3)/(30*x2^5*x3^4) + (-492*x1 + 72*x1^2 - 30*x1^3)/
       (30*x2^4*x3^4) + (474 - 186*x1 + 70*x1^2 - 30*x1^3)/(30*x2^3*x3^4) + 
      1/(10*x1*x2^2*x3^4) + (270 - 330*x1 + 70*x1^2 - 30*x1^3)/
       (30*x2^2*x3^4) - 1/(10*x1^2*x2*x3^4) + 
      (830 - 970*x1 + 90*x1^2 - 30*x1^3)/(30*x2*x3^4) + 
      (2400*x1 - 240*x1^2 - 2400*x2 + 240*x1*x2)/(30*x3^4) + 
      (-141*x2^2 + 30*x2^3)/(30*x1^5*x3^4) + 
      (-830 + 970*x2 - 90*x2^2 + 30*x2^3)/(30*x1*x3^4) + 
      (492*x2 - 72*x2^2 + 30*x2^3)/(30*x1^4*x3^4) + 
      (-474 + 186*x2 - 70*x2^2 + 30*x2^3)/(30*x1^3*x3^4) + 
      (-270 + 330*x2 - 70*x2^2 + 30*x2^3)/(30*x1^2*x3^4) + 
      (-312*x1 + 273*x1^2 - 40*x1^3)/(30*x2^5*x3^3) + 
      (474 - 186*x1 + 70*x1^2 - 30*x1^3)/(30*x2^4*x3^3) + 
      (-168 - 60*x1 + 40*x1^2 - 20*x1^3)/(30*x2^3*x3^3) - 
      7/(15*x1*x2^2*x3^3) + (90 - 50*x1 + 10*x1^2 - 10*x1^3)/(30*x2^2*x3^3) + 
      7/(15*x1^2*x2*x3^3) + (220 - 80*x1 - 20*x1^2)/(30*x2*x3^3) + 
      (16*x2^2)/x3^3 + (-220 + 80*x2 + 20*x2^2)/(30*x1*x3^3) + 
      (-90 + 50*x2 - 10*x2^2 + 10*x2^3)/(30*x1^2*x3^3) + 
      (168 + 60*x2 - 40*x2^2 + 20*x2^3)/(30*x1^3*x3^3) + 
      (-474 + 186*x2 - 70*x2^2 + 30*x2^3)/(30*x1^4*x3^3) + 
      (312*x2 - 273*x2^2 + 40*x2^3)/(30*x1^5*x3^3) + 
      (297 - 915*x1 + 690*x1^2 - 60*x1^3)/(30*x2^5*x3^2) + 
      1/(10*x1*x2^4*x3^2) + (270 - 330*x1 + 70*x1^2 - 30*x1^3)/
       (30*x2^4*x3^2) - 1/(5*x1*x2^3*x3^2) + (90 - 50*x1 + 10*x1^2 - 10*x1^3)/
       (30*x2^3*x3^2) - 4/(15*x1^2*x2^2*x3^2) + 2/(3*x1*x2^2*x3^2) + 
      (40 - 20*x1 - 20*x1^2)/(30*x2^2*x3^2) - 1/(10*x1^4*x2*x3^2) + 
      7/(15*x1^3*x2*x3^2) - 2/(3*x1^2*x2*x3^2) + (40 - 20*x1 - 20*x1^2)/
       (30*x2*x3^2) + (-40 + 20*x2 + 20*x2^2)/(30*x1^2*x3^2) + 
      (-40 + 20*x2 + 20*x2^2)/(30*x1*x3^2) + 
      (-90 + 50*x2 - 10*x2^2 + 10*x2^3)/(30*x1^3*x3^2) + 
      (-270 + 330*x2 - 70*x2^2 + 30*x2^3)/(30*x1^4*x3^2) + 
      (-297 + 915*x2 - 690*x2^2 + 60*x2^3)/(30*x1^5*x3^2) + 
      (1590 - 4320*x1 + 2910*x1^2 - 120*x1^3)/(30*x2^5*x3) + 
      1/(10*x1^2*x2^4*x3) + (830 - 970*x1 + 90*x1^2 - 30*x1^3)/(30*x2^4*x3) - 
      1/(5*x1^2*x2^3*x3) + (220 - 80*x1 - 20*x1^2)/(30*x2^3*x3) + 
      1/(10*x1^4*x2^2*x3) - 7/(15*x1^3*x2^2*x3) + 2/(3*x1^2*x2^2*x3) + 
      (40 - 20*x1 - 20*x1^2)/(30*x2^2*x3) + (-40 + 20*x2 + 20*x2^2)/
       (30*x1^2*x3) + (-220 + 80*x2 + 20*x2^2)/(30*x1^3*x3) + 
      (-830 + 970*x2 - 90*x2^2 + 30*x2^3)/(30*x1^4*x3) + 
      (-1590 + 4320*x2 - 2910*x2^2 + 120*x2^3)/(30*x1^5*x3) - 
      (4*x3^3)/(5*x1^5*x2^5) + (-240 + 480*x2 - 240*x2^2)/
       (30*(-1 + x1 + x3)^4) + (120 - 360*x2 + 360*x2^2 - 120*x2^3)/
       (30*x1*(-1 + x1 + x3)^4) + (120 - 360*x2 + 360*x2^2 - 120*x2^3)/
       (30*x3*(-1 + x1 + x3)^4) + (60 - 180*x2 + 180*x2^2 - 60*x2^3)/
       (30*x1^2*(-1 + x1 + x3)^3) + (60 - 180*x2 + 180*x2^2 - 60*x2^3)/
       (30*x3^2*(-1 + x1 + x3)^3) + (80 - 40*x2 - 40*x2^2)/
       (30*x1*(-1 + x1 + x3)^2) + (-20 + 40*x2 - 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)^2) + (40 - 120*x2 + 120*x2^2 - 40*x2^3)/
       (30*x1^3*(-1 + x1 + x3)^2) + (40 - 120*x2 + 120*x2^2 - 40*x2^3)/
       (30*x3^3*(-1 + x1 + x3)^2) + (-20 + 40*x2 - 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)^2) + (80 - 40*x2 - 40*x2^2)/
       (30*x3*(-1 + x1 + x3)^2) + (40 - 20*x2 - 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)) + (-20 + 40*x2 - 20*x2^2)/
       (30*x1^3*(-1 + x1 + x3)) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
       (30*x1^4*(-1 + x1 + x3)) + (30 - 90*x2 + 90*x2^2 - 30*x2^3)/
       (30*x3^4*(-1 + x1 + x3)) + (-20 + 40*x2 - 20*x2^2)/
       (30*x3^3*(-1 + x1 + x3)) + (40 - 20*x2 - 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)) + (240 - 480*x1 + 240*x1^2)/
       (30*(-1 + x2 + x3)^4) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x2*(-1 + x2 + x3)^4) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x3*(-1 + x2 + x3)^4) + (-60 + 180*x1 - 180*x1^2 + 60*x1^3)/
       (30*x2^2*(-1 + x2 + x3)^3) + (-60 + 180*x1 - 180*x1^2 + 60*x1^3)/
       (30*x3^2*(-1 + x2 + x3)^3) + (-40 + 120*x1 - 120*x1^2 + 40*x1^3)/
       (30*x2^3*(-1 + x2 + x3)^2) + (20 - 40*x1 + 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)^2) + (-80 + 40*x1 + 40*x1^2)/
       (30*x2*(-1 + x2 + x3)^2) + (-40 + 120*x1 - 120*x1^2 + 40*x1^3)/
       (30*x3^3*(-1 + x2 + x3)^2) + (20 - 40*x1 + 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)^2) + (-80 + 40*x1 + 40*x1^2)/
       (30*x3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
       (30*x2^4*(-1 + x2 + x3)) + (20 - 40*x1 + 20*x1^2)/
       (30*x2^3*(-1 + x2 + x3)) + (-40 + 20*x1 + 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
       (30*x3^4*(-1 + x2 + x3)) + (20 - 40*x1 + 20*x1^2)/
       (30*x3^3*(-1 + x2 + x3)) + (-40 + 20*x1 + 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)) + (200 + 240*x3)/(30*x2^2) + 
      (-4080 + 2880*x1 + 2880*x3 - 1440*x1*x3)/(30*x2^4) + 
      (-480 - 120*x1 - 120*x3 + 480*x1*x3)/(30*x2^3) + 
      (120*x2 + 120*x3 - 480*x2*x3 - 480*x3^2)/(30*x1^3) + 
      (-2400*x2 + 2400*x3 + 240*x2*x3 - 240*x3^2)/(30*x1^4) + 
      (220 - 80*x3 - 20*x3^2)/(30*x1*x2^3) + (220 - 80*x3 - 20*x3^2)/
       (30*x1^3*x2) + (40 - 20*x3 - 20*x3^2)/(30*x1^2*x2^2) + 
      (40 - 20*x3 - 20*x3^2)/(30*x1*x2^2) + (40 - 20*x3 - 20*x3^2)/
       (30*x1^2*x2) + (-3112*x1*x2^4 + 3112*x2^5 + 4064*x1*x2^5 - 4064*x2^6)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (640*x1*x2^3 - 640*x2^4 - 1248*x1*x2^4 + 1248*x2^5)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1518*x1*x2^2 - 986*x2^3 - 736*x1*x2^3 + 1392*x2^4)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-120*x1*x2^2 + 120*x2^3 + 480*x1*x2^3 - 480*x2^4)/
       (30*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (280*x1*x2 + 200*x2^2 + 432*x1*x2^2 - 288*x2^3)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-426*x2 - 304*x2^2)/(30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (68 + 40*x3)/(30*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (100*x1 + 220*x3 + 160*x1*x3 - 
        480*x3^2)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (20 - 40*x3 + 20*x3^2)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (20 - 40*x3 + 20*x3^2)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (20 - 40*x3 + 20*x3^2)/(30*x1^3*(-1 + x1 + x2)) + 
      (20 - 40*x3 + 20*x3^2)/(30*x2^3*(-1 + x1 + x2)) + 
      (-40 + 20*x3 + 20*x3^2)/(30*x1^2*(-1 + x1 + x2)) + 
      (-40 + 20*x3 + 20*x3^2)/(30*x2^2*(-1 + x1 + x2)) + 
      (-80 + 40*x3 + 40*x3^2)/(30*x1*(-1 + x1 + x2)^2) + 
      (-80 + 40*x3 + 40*x3^2)/(30*x2*(-1 + x1 + x2)^2) + 
      (240 - 480*x3 + 240*x3^2)/(30*(-1 + x1 + x2)^4) + 
      (-100*x2 + 206*x3 - 160*x2*x3 + 784*x3^2)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-21220 + 34890*x1 - 15540*x1^2 + 34890*x3 - 42120*x1*x3 + 
        12240*x1^2*x3 - 15540*x3^2 + 12240*x1*x3^2)/(30*x2^5) + 
      (-16050*x2 + 15060*x2^2 + 16050*x3 - 12240*x2^2*x3 - 15060*x3^2 + 
        12240*x2*x3^2)/(30*x1^5) + (720*x1*x3^2 - 240*x3^3)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1590 - 4320*x3 + 2910*x3^2 - 120*x3^3)/(30*x1*x2^5) + 
      (1590 - 4320*x3 + 2910*x3^2 - 120*x3^3)/(30*x1^5*x2) + 
      (297 - 915*x3 + 690*x3^2 - 60*x3^3)/(30*x1^2*x2^5) + 
      (297 - 915*x3 + 690*x3^2 - 60*x3^3)/(30*x1^5*x2^2) + 
      (-312*x3 + 273*x3^2 - 40*x3^3)/(30*x1^3*x2^5) + 
      (-312*x3 + 273*x3^2 - 40*x3^3)/(30*x1^5*x2^3) + 
      (270 - 330*x3 + 70*x3^2 - 30*x3^3)/(30*x1^2*x2^4) + 
      (270 - 330*x3 + 70*x3^2 - 30*x3^3)/(30*x1^4*x2^2) + 
      (474 - 186*x3 + 70*x3^2 - 30*x3^3)/(30*x1^3*x2^4) + 
      (474 - 186*x3 + 70*x3^2 - 30*x3^3)/(30*x1^4*x2^3) + 
      (-492*x3 + 72*x3^2 - 30*x3^3)/(30*x1^4*x2^4) + 
      (830 - 970*x3 + 90*x3^2 - 30*x3^3)/(30*x1*x2^4) + 
      (830 - 970*x3 + 90*x3^2 - 30*x3^3)/(30*x1^4*x2) + 
      (141*x3^2 - 30*x3^3)/(30*x1^4*x2^5) + (141*x3^2 - 30*x3^3)/
       (30*x1^5*x2^4) + (-168 - 60*x3 + 40*x3^2 - 20*x3^3)/(30*x1^3*x2^3) + 
      (90 - 50*x3 + 10*x3^2 - 10*x3^3)/(30*x1^2*x2^3) + 
      (90 - 50*x3 + 10*x3^2 - 10*x3^3)/(30*x1^3*x2^2) + 
      (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(30*x1^4*(-1 + x1 + x2)) + 
      (-30 + 90*x3 - 90*x3^2 + 30*x3^3)/(30*x2^4*(-1 + x1 + x2)) + 
      (-40 + 120*x3 - 120*x3^2 + 40*x3^3)/(30*x1^3*(-1 + x1 + x2)^2) + 
      (-40 + 120*x3 - 120*x3^2 + 40*x3^3)/(30*x2^3*(-1 + x1 + x2)^2) + 
      (-60 + 180*x3 - 180*x3^2 + 60*x3^3)/(30*x1^2*(-1 + x1 + x2)^3) + 
      (-60 + 180*x3 - 180*x3^2 + 60*x3^3)/(30*x2^2*(-1 + x1 + x2)^3) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x1*(-1 + x1 + x2)^4) + 
      (-120 + 360*x3 - 360*x3^2 + 120*x3^3)/(30*x2*(-1 + x1 + x2)^4) + 
      (-280*x2*x3 - 200*x3^2 - 1152*x2*x3^2 + 528*x3^3)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (1040*x1*x2 + 7656*x2^2 - 496*x1*x2^2 - 2184*x2^3 - 1166*x1*x3 + 
        20450*x2*x3 + 176*x1*x2*x3 + 4184*x2^2*x3 + 1372*x3^2 - 
        1384*x1*x3^2 + 720*x2*x3^2 + 1960*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1158*x2*x3^2 + 1106*x3^3 + 2656*x2*x3^3 - 2352*x3^4)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (120*x2*x3^2 - 120*x3^3 - 480*x2*x3^3 + 480*x3^4)/
       (30*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (360*x1*x3^2 - 120*x3^3 - 1920*x1*x3^3 + 960*x3^4)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (24760*x1*x2^3 + 5424*x2^4 - 5400*x1*x2^4 - 4552*x2^5 + 
        125064*x1*x2^2*x3 + 306820*x2^3*x3 + 32192*x1*x2^3*x3 + 
        79688*x2^4*x3 + 91748*x1*x2*x3^2 + 389288*x2^2*x3^2 + 
        88192*x1*x2^2*x3^2 + 546048*x2^3*x3^2 - 5032*x1*x3^3 + 
        151868*x2*x3^3 + 6304*x1*x2*x3^3 + 367488*x2^2*x3^3 + 7184*x3^4 + 
        10064*x1*x3^4 - 22176*x2*x3^4 - 11728*x3^5)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-640*x2*x3^3 + 640*x3^4 + 1248*x2*x3^4 - 1248*x3^5)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (3112*x2*x3^4 - 3112*x3^5 - 4064*x2*x3^5 + 4064*x3^6)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (21840*x1*x2^5 - 21840*x2^6 - 16464*x1*x2^6 + 16464*x2^7 + 
        788760*x1*x2^4*x3 - 78120*x2^5*x3 + 186480*x1*x2^5*x3 - 
        27888*x2^6*x3 + 1756440*x1*x2^3*x3^2 + 1577520*x2^4*x3^2 + 
        2501856*x1*x2^4*x3^2 + 2836176*x2^5*x3^2 + 1471680*x1*x2^2*x3^3 + 
        1796760*x2^3*x3^3 + 3435264*x1*x2^3*x3^3 + 7600320*x2^4*x3^3 + 
        260400*x1*x2*x3^4 + 692160*x2^2*x3^4 + 1318800*x1*x2^2*x3^4 + 
        6101088*x2^3*x3^4 - 156240*x2*x3^5 - 20160*x1*x2*x3^5 + 
        636720*x2^2*x3^5 + 13440*x2*x3^6)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (181440*x1*x2^6*x3 - 181440*x2^7*x3 + 100800*x1*x2^7*x3 - 
        100800*x2^8*x3 + 2993760*x1*x2^5*x3^2 - 997920*x2^6*x3^2 + 
        6153840*x1*x2^6*x3^2 - 2293200*x2^7*x3^2 + 5987520*x1*x2^4*x3^3 + 
        997920*x2^5*x3^3 + 26187840*x1*x2^5*x3^3 + 10185840*x2^6*x3^3 + 
        4989600*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 32422320*x1*x2^4*x3^4 + 
        26969040*x2^5*x3^4 + 1088640*x1*x2^2*x3^5 - 90720*x2^3*x3^5 + 
        16329600*x1*x2^3*x3^5 + 21918960*x2^4*x3^5 - 725760*x2^2*x3^6 + 
        1481760*x1*x2^2*x3^6 + 262080*x2^3*x3^6 - 1058400*x2^2*x3^7)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (665280*x1*x2^8*x3^2 - 665280*x2^9*x3^2 + 19625760*x1*x2^7*x3^3 - 
        9646560*x2^8*x3^3 + 69521760*x1*x2^6*x3^4 - 665280*x2^7*x3^4 + 
        84157920*x1*x2^5*x3^5 + 14636160*x2^6*x3^5 + 44241120*x1*x2^4*x3^6 + 
        10644480*x2^5*x3^6 + 5322240*x1*x2^3*x3^7 - 10311840*x2^4*x3^7 - 
        3991680*x2^3*x3^8)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[1 - x2] + ((-100 - 120*x3)/(15*x2^2) + 
      (-120*x1*x2 + 120*x2^2)/(15*x3^4) - (16*x2^2)/x3^3 + 
      (100 + 120*x3)/(15*x1^2) + (60*x1 + 60*x3 - 240*x1*x3)/(15*x2^3) + 
      (120*x2^2 - 120*x2*x3)/(15*x1^4) + (-120*x1^2 + 240*x1*x3 - 120*x3^2)/
       (15*x2^4) + (1556*x1*x2^4 - 1556*x2^5 - 2032*x1*x2^5 + 2032*x2^6)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-320*x1*x2^3 + 320*x2^4 + 624*x1*x2^4 - 624*x2^5)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (759*x1*x2^2 + 493*x2^3 + 368*x1*x2^3 - 696*x2^4)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-34 - 20*x3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (60*x1*x2^2 - 60*x2^3 - 240*x1*x2^3 + 240*x2^4)/
       (15*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-140*x1*x2 - 100*x2^2 - 216*x1*x2^2 + 144*x2^3)/
       (15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (213*x2 + 152*x2^2)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (50*x2 - 103*x3 + 80*x2*x3 - 392*x3^2)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-50*x1 - 110*x3 - 80*x1*x3 + 240*x3^2)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-60*x2 - 60*x3 + 240*x2*x3 + 240*x3^2)/(15*x1^3) + 
      (-520*x1*x2 - 3828*x2^2 + 248*x1*x2^2 + 1092*x2^3 + 583*x1*x3 - 
        10225*x2*x3 - 88*x1*x2*x3 - 2092*x2^2*x3 - 686*x3^2 + 692*x1*x3^2 - 
        360*x2*x3^2 - 980*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (140*x2*x3 + 100*x3^2 + 576*x2*x3^2 - 
        264*x3^3)/(15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-360*x1*x3^2 + 120*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-180*x1*x3^2 + 60*x3^3 + 960*x1*x3^3 - 
        480*x3^4)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (-60*x2*x3^2 + 60*x3^3 + 240*x2*x3^3 - 240*x3^4)/
       (15*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-579*x2*x3^2 - 553*x3^3 - 1328*x2*x3^3 + 1176*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (320*x2*x3^3 - 320*x3^4 - 624*x2*x3^4 + 624*x3^5)/
       (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-12380*x1*x2^3 - 2712*x2^4 + 2700*x1*x2^4 + 2276*x2^5 - 
        62532*x1*x2^2*x3 - 153410*x2^3*x3 - 16096*x1*x2^3*x3 - 
        39844*x2^4*x3 - 45874*x1*x2*x3^2 - 194644*x2^2*x3^2 - 
        44096*x1*x2^2*x3^2 - 273024*x2^3*x3^2 + 2516*x1*x3^3 - 
        75934*x2*x3^3 - 3152*x1*x2*x3^3 - 183744*x2^2*x3^3 - 3592*x3^4 - 
        5032*x1*x3^4 + 11088*x2*x3^4 + 5864*x3^5)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-1556*x2*x3^4 + 1556*x3^5 + 2032*x2*x3^5 - 2032*x3^6)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-10920*x1*x2^5 + 10920*x2^6 + 8232*x1*x2^6 - 8232*x2^7 - 
        394380*x1*x2^4*x3 + 39060*x2^5*x3 - 93240*x1*x2^5*x3 + 
        13944*x2^6*x3 - 878220*x1*x2^3*x3^2 - 788760*x2^4*x3^2 - 
        1250928*x1*x2^4*x3^2 - 1418088*x2^5*x3^2 - 735840*x1*x2^2*x3^3 - 
        898380*x2^3*x3^3 - 1717632*x1*x2^3*x3^3 - 3800160*x2^4*x3^3 - 
        130200*x1*x2*x3^4 - 346080*x2^2*x3^4 - 659400*x1*x2^2*x3^4 - 
        3050544*x2^3*x3^4 + 78120*x2*x3^5 + 10080*x1*x2*x3^5 - 
        318360*x2^2*x3^5 - 6720*x2*x3^6)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^4) + 
      (-90720*x1*x2^6*x3 + 90720*x2^7*x3 - 50400*x1*x2^7*x3 + 50400*x2^8*x3 - 
        1496880*x1*x2^5*x3^2 + 498960*x2^6*x3^2 - 3076920*x1*x2^6*x3^2 + 
        1146600*x2^7*x3^2 - 2993760*x1*x2^4*x3^3 - 498960*x2^5*x3^3 - 
        13093920*x1*x2^5*x3^3 - 5092920*x2^6*x3^3 - 2494800*x1*x2^3*x3^4 - 
        498960*x2^4*x3^4 - 16211160*x1*x2^4*x3^4 - 13484520*x2^5*x3^4 - 
        544320*x1*x2^2*x3^5 + 45360*x2^3*x3^5 - 8164800*x1*x2^3*x3^5 - 
        10959480*x2^4*x3^5 + 362880*x2^2*x3^6 - 740880*x1*x2^2*x3^6 - 
        131040*x2^3*x3^6 + 529200*x2^2*x3^7)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-332640*x1*x2^8*x3^2 + 332640*x2^9*x3^2 - 9812880*x1*x2^7*x3^3 + 
        4823280*x2^8*x3^3 - 34760880*x1*x2^6*x3^4 + 332640*x2^7*x3^4 - 
        42078960*x1*x2^5*x3^5 - 7318080*x2^6*x3^5 - 22120560*x1*x2^4*x3^6 - 
        5322240*x2^5*x3^6 - 2661120*x1*x2^3*x3^7 + 5155920*x2^4*x3^7 + 
        1995840*x2^3*x3^8)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[x2] + ((-4*x1^3)/(5*x2^5*x3^5) + 
      (141*x1^2 - 30*x1^3)/(30*x2^4*x3^5) + (-312*x1 + 273*x1^2 - 40*x1^3)/
       (30*x2^3*x3^5) + (297 - 915*x1 + 690*x1^2 - 60*x1^3)/(30*x2^2*x3^5) + 
      (1590 - 4320*x1 + 2910*x1^2 - 120*x1^3)/(30*x2*x3^5) - 
      (4*x2^3)/(5*x1^5*x3^5) + (-21220 + 34890*x1 - 15540*x1^2 + 34890*x2 - 
        42120*x1*x2 + 12240*x1^2*x2 - 15540*x2^2 + 12240*x1*x2^2)/(30*x3^5) + 
      (1590 - 4320*x2 + 2910*x2^2 - 120*x2^3)/(30*x1*x3^5) + 
      (297 - 915*x2 + 690*x2^2 - 60*x2^3)/(30*x1^2*x3^5) + 
      (-312*x2 + 273*x2^2 - 40*x2^3)/(30*x1^3*x3^5) + 
      (141*x2^2 - 30*x2^3)/(30*x1^4*x3^5) + (141*x1^2 - 30*x1^3)/
       (30*x2^5*x3^4) + (-492*x1 + 72*x1^2 - 30*x1^3)/(30*x2^4*x3^4) + 
      (474 - 186*x1 + 70*x1^2 - 30*x1^3)/(30*x2^3*x3^4) + 
      1/(10*x1*x2^2*x3^4) + (270 - 330*x1 + 70*x1^2 - 30*x1^3)/
       (30*x2^2*x3^4) + 1/(10*x1^2*x2*x3^4) + 
      (830 - 970*x1 + 90*x1^2 - 30*x1^3)/(30*x2*x3^4) + 
      (-4080 + 2880*x1 + 2880*x2 - 1440*x1*x2)/(30*x3^4) + 
      (270 - 330*x2 + 70*x2^2 - 30*x2^3)/(30*x1^2*x3^4) + 
      (474 - 186*x2 + 70*x2^2 - 30*x2^3)/(30*x1^3*x3^4) + 
      (-492*x2 + 72*x2^2 - 30*x2^3)/(30*x1^4*x3^4) + 
      (830 - 970*x2 + 90*x2^2 - 30*x2^3)/(30*x1*x3^4) + 
      (141*x2^2 - 30*x2^3)/(30*x1^5*x3^4) + (-312*x1 + 273*x1^2 - 40*x1^3)/
       (30*x2^5*x3^3) + (474 - 186*x1 + 70*x1^2 - 30*x1^3)/(30*x2^4*x3^3) + 
      (-168 - 60*x1 + 40*x1^2 - 20*x1^3)/(30*x2^3*x3^3) - 
      1/(5*x1*x2^2*x3^3) + (90 - 50*x1 + 10*x1^2 - 10*x1^3)/(30*x2^2*x3^3) - 
      1/(5*x1^2*x2*x3^3) + (220 - 80*x1 - 20*x1^2)/(30*x2*x3^3) + 
      (-480 - 120*x1 - 120*x2 + 480*x1*x2)/(30*x3^3) + 
      (220 - 80*x2 - 20*x2^2)/(30*x1*x3^3) + (-312*x2 + 273*x2^2 - 40*x2^3)/
       (30*x1^5*x3^3) + (474 - 186*x2 + 70*x2^2 - 30*x2^3)/(30*x1^4*x3^3) + 
      (-168 - 60*x2 + 40*x2^2 - 20*x2^3)/(30*x1^3*x3^3) + 
      (90 - 50*x2 + 10*x2^2 - 10*x2^3)/(30*x1^2*x3^3) + 
      (297 - 915*x1 + 690*x1^2 - 60*x1^3)/(30*x2^5*x3^2) + 
      1/(10*x1*x2^4*x3^2) + (270 - 330*x1 + 70*x1^2 - 30*x1^3)/
       (30*x2^4*x3^2) - 7/(15*x1*x2^3*x3^2) + 
      (90 - 50*x1 + 10*x1^2 - 10*x1^3)/(30*x2^3*x3^2) - 
      4/(15*x1^2*x2^2*x3^2) + 2/(3*x1*x2^2*x3^2) + (40 - 20*x1 - 20*x1^2)/
       (30*x2^2*x3^2) + 1/(10*x1^4*x2*x3^2) - 7/(15*x1^3*x2*x3^2) + 
      2/(3*x1^2*x2*x3^2) + (40 - 20*x1 - 20*x1^2)/(30*x2*x3^2) + 
      (200 + 240*x2)/(30*x3^2) + (40 - 20*x2 - 20*x2^2)/(30*x1^2*x3^2) + 
      (40 - 20*x2 - 20*x2^2)/(30*x1*x3^2) + 
      (297 - 915*x2 + 690*x2^2 - 60*x2^3)/(30*x1^5*x3^2) + 
      (270 - 330*x2 + 70*x2^2 - 30*x2^3)/(30*x1^4*x3^2) + 
      (90 - 50*x2 + 10*x2^2 - 10*x2^3)/(30*x1^3*x3^2) + 
      (1590 - 4320*x1 + 2910*x1^2 - 120*x1^3)/(30*x2^5*x3) - 
      1/(10*x1^2*x2^4*x3) + (830 - 970*x1 + 90*x1^2 - 30*x1^3)/(30*x2^4*x3) + 
      7/(15*x1^2*x2^3*x3) + (220 - 80*x1 - 20*x1^2)/(30*x2^3*x3) - 
      1/(10*x1^4*x2^2*x3) + 7/(15*x1^3*x2^2*x3) - 2/(3*x1^2*x2^2*x3) + 
      (40 - 20*x1 - 20*x1^2)/(30*x2^2*x3) + (220 - 80*x2 - 20*x2^2)/
       (30*x1^3*x3) + (40 - 20*x2 - 20*x2^2)/(30*x1^2*x3) + 
      (1590 - 4320*x2 + 2910*x2^2 - 120*x2^3)/(30*x1^5*x3) + 
      (830 - 970*x2 + 90*x2^2 - 30*x2^3)/(30*x1^4*x3) + (16*x3^2)/x1^3 + 
      (16*x3^2)/x2^3 + (4*x3^3)/(5*x1^5*x2^5) + (240 - 480*x2 + 240*x2^2)/
       (30*(-1 + x1 + x3)^4) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x1*(-1 + x1 + x3)^4) + (-120 + 360*x2 - 360*x2^2 + 120*x2^3)/
       (30*x3*(-1 + x1 + x3)^4) + (-60 + 180*x2 - 180*x2^2 + 60*x2^3)/
       (30*x1^2*(-1 + x1 + x3)^3) + (-60 + 180*x2 - 180*x2^2 + 60*x2^3)/
       (30*x3^2*(-1 + x1 + x3)^3) + (20 - 40*x2 + 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)^2) + (-80 + 40*x2 + 40*x2^2)/
       (30*x1*(-1 + x1 + x3)^2) + (-40 + 120*x2 - 120*x2^2 + 40*x2^3)/
       (30*x1^3*(-1 + x1 + x3)^2) + (-40 + 120*x2 - 120*x2^2 + 40*x2^3)/
       (30*x3^3*(-1 + x1 + x3)^2) + (20 - 40*x2 + 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)^2) + (-80 + 40*x2 + 40*x2^2)/
       (30*x3*(-1 + x1 + x3)^2) + (20 - 40*x2 + 20*x2^2)/
       (30*x1^3*(-1 + x1 + x3)) + (-40 + 20*x2 + 20*x2^2)/
       (30*x1^2*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
       (30*x1^4*(-1 + x1 + x3)) + (-30 + 90*x2 - 90*x2^2 + 30*x2^3)/
       (30*x3^4*(-1 + x1 + x3)) + (20 - 40*x2 + 20*x2^2)/
       (30*x3^3*(-1 + x1 + x3)) + (-40 + 20*x2 + 20*x2^2)/
       (30*x3^2*(-1 + x1 + x3)) + (240 - 480*x1 + 240*x1^2)/
       (30*(-1 + x2 + x3)^4) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x2*(-1 + x2 + x3)^4) + (-120 + 360*x1 - 360*x1^2 + 120*x1^3)/
       (30*x3*(-1 + x2 + x3)^4) + (-60 + 180*x1 - 180*x1^2 + 60*x1^3)/
       (30*x2^2*(-1 + x2 + x3)^3) + (-60 + 180*x1 - 180*x1^2 + 60*x1^3)/
       (30*x3^2*(-1 + x2 + x3)^3) + (-40 + 120*x1 - 120*x1^2 + 40*x1^3)/
       (30*x2^3*(-1 + x2 + x3)^2) + (20 - 40*x1 + 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)^2) + (-80 + 40*x1 + 40*x1^2)/
       (30*x2*(-1 + x2 + x3)^2) + (-40 + 120*x1 - 120*x1^2 + 40*x1^3)/
       (30*x3^3*(-1 + x2 + x3)^2) + (20 - 40*x1 + 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)^2) + (-80 + 40*x1 + 40*x1^2)/
       (30*x3*(-1 + x2 + x3)^2) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
       (30*x2^4*(-1 + x2 + x3)) + (20 - 40*x1 + 20*x1^2)/
       (30*x2^3*(-1 + x2 + x3)) + (-40 + 20*x1 + 20*x1^2)/
       (30*x2^2*(-1 + x2 + x3)) + (-30 + 90*x1 - 90*x1^2 + 30*x1^3)/
       (30*x3^4*(-1 + x2 + x3)) + (20 - 40*x1 + 20*x1^2)/
       (30*x3^3*(-1 + x2 + x3)) + (-40 + 20*x1 + 20*x1^2)/
       (30*x3^2*(-1 + x2 + x3)) + (2400*x1 - 240*x1^2 - 2400*x3 + 240*x1*x3)/
       (30*x2^4) + (2400*x2 - 240*x2^2 - 2400*x3 + 240*x2*x3)/(30*x1^4) + 
      (-240 + 480*x3 - 240*x3^2)/(30*(-1 + x1 + x2)^4) + 
      (80 - 40*x3 - 40*x3^2)/(30*x1*(-1 + x1 + x2)^2) + 
      (80 - 40*x3 - 40*x3^2)/(30*x2*(-1 + x1 + x2)^2) + 
      (40 - 20*x3 - 20*x3^2)/(30*x1^2*(-1 + x1 + x2)) + 
      (40 - 20*x3 - 20*x3^2)/(30*x2^2*(-1 + x1 + x2)) + 
      (-20 + 40*x3 - 20*x3^2)/(30*x1^2*(-1 + x1 + x2)^2) + 
      (-20 + 40*x3 - 20*x3^2)/(30*x2^2*(-1 + x1 + x2)^2) + 
      (-20 + 40*x3 - 20*x3^2)/(30*x1^3*(-1 + x1 + x2)) + 
      (-20 + 40*x3 - 20*x3^2)/(30*x2^3*(-1 + x1 + x2)) + 
      (360*x1*x2^2 - 120*x2^3 - 1920*x1*x2^3 + 960*x2^4)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-132 - 200*x2)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (720*x1*x2^2 - 240*x2^3)/(30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (100*x1 + 220*x2 + 160*x1*x2 - 
        480*x2^2)/(30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-426*x3 - 304*x3^2)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-426*x3 - 304*x3^2)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-40 + 20*x3 + 20*x3^2)/(30*x1^2*x2^2) + (-40 + 20*x3 + 20*x3^2)/
       (30*x1*x2^2) + (-40 + 20*x3 + 20*x3^2)/(30*x1^2*x2) + 
      (-220 + 80*x3 + 20*x3^2)/(30*x1*x2^3) + (-220 + 80*x3 + 20*x3^2)/
       (30*x1^3*x2) + (16050*x1 - 15060*x1^2 - 16050*x3 + 12240*x1^2*x3 + 
        15060*x3^2 - 12240*x1*x3^2)/(30*x2^5) + 
      (16050*x2 - 15060*x2^2 - 16050*x3 + 12240*x2^2*x3 + 15060*x3^2 - 
        12240*x2*x3^2)/(30*x1^5) + (-440*x1*x2 - 720*x2^2 - 600*x1*x2^2 + 
        1640*x2^3 + 1886*x1*x3 + 16666*x2*x3 + 16*x1*x2*x3 + 720*x2^2*x3 + 
        5324*x3^2 - 672*x1*x3^2 + 6104*x2*x3^2 - 584*x3^3)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (280*x1*x3 + 200*x3^2 + 432*x1*x3^2 - 288*x3^3)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (280*x2*x3 + 200*x3^2 + 432*x2*x3^2 - 288*x3^3)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x1*(-1 + x1 + x2)^4) + 
      (120 - 360*x3 + 360*x3^2 - 120*x3^3)/(30*x2*(-1 + x1 + x2)^4) + 
      (60 - 180*x3 + 180*x3^2 - 60*x3^3)/(30*x1^2*(-1 + x1 + x2)^3) + 
      (60 - 180*x3 + 180*x3^2 - 60*x3^3)/(30*x2^2*(-1 + x1 + x2)^3) + 
      (40 - 120*x3 + 120*x3^2 - 40*x3^3)/(30*x1^3*(-1 + x1 + x2)^2) + 
      (40 - 120*x3 + 120*x3^2 - 40*x3^3)/(30*x2^3*(-1 + x1 + x2)^2) + 
      (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(30*x1^4*(-1 + x1 + x2)) + 
      (30 - 90*x3 + 90*x3^2 - 30*x3^3)/(30*x2^4*(-1 + x1 + x2)) + 
      (-90 + 50*x3 - 10*x3^2 + 10*x3^3)/(30*x1^2*x2^3) + 
      (-90 + 50*x3 - 10*x3^2 + 10*x3^3)/(30*x1^3*x2^2) + 
      (168 + 60*x3 - 40*x3^2 + 20*x3^3)/(30*x1^3*x2^3) + 
      (-141*x3^2 + 30*x3^3)/(30*x1^4*x2^5) + (-141*x3^2 + 30*x3^3)/
       (30*x1^5*x2^4) + (-830 + 970*x3 - 90*x3^2 + 30*x3^3)/(30*x1*x2^4) + 
      (-830 + 970*x3 - 90*x3^2 + 30*x3^3)/(30*x1^4*x2) + 
      (492*x3 - 72*x3^2 + 30*x3^3)/(30*x1^4*x2^4) + 
      (-474 + 186*x3 - 70*x3^2 + 30*x3^3)/(30*x1^3*x2^4) + 
      (-474 + 186*x3 - 70*x3^2 + 30*x3^3)/(30*x1^4*x2^3) + 
      (-270 + 330*x3 - 70*x3^2 + 30*x3^3)/(30*x1^2*x2^4) + 
      (-270 + 330*x3 - 70*x3^2 + 30*x3^3)/(30*x1^4*x2^2) + 
      (312*x3 - 273*x3^2 + 40*x3^3)/(30*x1^3*x2^5) + 
      (312*x3 - 273*x3^2 + 40*x3^3)/(30*x1^5*x2^3) + 
      (-297 + 915*x3 - 690*x3^2 + 60*x3^3)/(30*x1^2*x2^5) + 
      (-297 + 915*x3 - 690*x3^2 + 60*x3^3)/(30*x1^5*x2^2) + 
      (-1590 + 4320*x3 - 2910*x3^2 + 120*x3^3)/(30*x1*x2^5) + 
      (-1590 + 4320*x3 - 2910*x3^2 + 120*x3^3)/(30*x1^5*x2) + 
      (-120*x1*x3^2 + 120*x3^3 + 480*x1*x3^3 - 480*x3^4)/
       (30*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-120*x2*x3^2 + 120*x3^3 + 480*x2*x3^3 - 480*x3^4)/
       (30*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-1518*x1*x3^2 - 986*x3^3 - 736*x1*x3^3 + 1392*x3^4)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1518*x2*x3^2 - 986*x3^3 - 736*x2*x3^3 + 1392*x3^4)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (640*x1*x3^3 - 640*x3^4 - 1248*x1*x3^4 + 1248*x3^5)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (640*x2*x3^3 - 640*x3^4 - 1248*x2*x3^4 + 1248*x3^5)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1920*x1*x2^3 + 960*x2^4 + 6000*x1*x2^4 - 3600*x2^5 + 
        94860*x1*x2^2*x3 + 139420*x2^3*x3 + 2240*x1*x2^3*x3 - 5920*x2^4*x3 + 
        128176*x1*x2*x3^2 + 376840*x2^2*x3^2 + 84128*x1*x2^2*x3^2 + 
        383744*x2^3*x3^2 + 27872*x1*x3^3 + 294372*x2*x3^3 + 
        28128*x1*x2*x3^3 + 562304*x2^2*x3^3 - 800*x3^4 - 9464*x1*x3^4 + 
        95944*x2*x3^4 + 3576*x3^5)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^3) + (-3112*x1*x3^4 + 3112*x3^5 + 4064*x1*x3^5 - 
        4064*x3^6)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) + (-3112*x2*x3^4 + 3112*x3^5 + 4064*x2*x3^5 - 4064*x3^6)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (260400*x1*x2^4*x3 - 156240*x2^5*x3 - 20160*x1*x2^5*x3 + 
        13440*x2^6*x3 + 1471680*x1*x2^3*x3^2 + 692160*x2^4*x3^2 + 
        1318800*x1*x2^4*x3^2 + 636720*x2^5*x3^2 + 1756440*x1*x2^2*x3^3 + 
        1796760*x2^3*x3^3 + 3435264*x1*x2^3*x3^3 + 6101088*x2^4*x3^3 + 
        788760*x1*x2*x3^4 + 1577520*x2^2*x3^4 + 2501856*x1*x2^2*x3^4 + 
        7600320*x2^3*x3^4 + 21840*x1*x3^5 - 78120*x2*x3^5 + 
        186480*x1*x2*x3^5 + 2836176*x2^2*x3^5 - 21840*x3^6 - 16464*x1*x3^6 - 
        27888*x2*x3^6 + 16464*x3^7)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4) + (1088640*x1*x2^5*x3^2 - 725760*x2^6*x3^2 + 
        1481760*x1*x2^6*x3^2 - 1058400*x2^7*x3^2 + 4989600*x1*x2^4*x3^3 - 
        90720*x2^5*x3^3 + 16329600*x1*x2^5*x3^3 + 262080*x2^6*x3^3 + 
        5987520*x1*x2^3*x3^4 + 997920*x2^4*x3^4 + 32422320*x1*x2^4*x3^4 + 
        21918960*x2^5*x3^4 + 2993760*x1*x2^2*x3^5 + 997920*x2^3*x3^5 + 
        26187840*x1*x2^3*x3^5 + 26969040*x2^4*x3^5 + 181440*x1*x2*x3^6 - 
        997920*x2^2*x3^6 + 6153840*x1*x2^2*x3^6 + 10185840*x2^3*x3^6 - 
        181440*x2*x3^7 + 100800*x1*x2*x3^7 - 2293200*x2^2*x3^7 - 
        100800*x2*x3^8)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^5) + (5322240*x1*x2^7*x3^3 - 3991680*x2^8*x3^3 + 
        44241120*x1*x2^6*x3^4 - 10311840*x2^7*x3^4 + 84157920*x1*x2^5*x3^5 + 
        10644480*x2^6*x3^5 + 69521760*x1*x2^4*x3^6 + 14636160*x2^5*x3^6 + 
        19625760*x1*x2^3*x3^7 - 665280*x2^4*x3^7 + 665280*x1*x2^2*x3^8 - 
        9646560*x2^3*x3^8 - 665280*x2^2*x3^9)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     Log[1 - x3] + s2*(-8/(3*x1*x2^3) - 4/(3*x1^2*x2^2) - 4/(3*x1*x2^2) - 
      8/(3*x1^3*x2) - 4/(3*x1^2*x2) + 8/(3*x1*(-1 + x1 + x2)^2) + 
      8/(3*x2*(-1 + x1 + x2)^2) + 4/(3*x1^2*(-1 + x1 + x2)) + 
      4/(3*x2^2*(-1 + x1 + x2)) + (480 - 240*x1 - 240*x3)/(30*x2^4) + 
      (480 - 240*x2 - 240*x3)/(30*x1^4) - (4*x1^2)/(5*x2^5*x3^5) + 
      (117*x1 - 30*x1^2)/(30*x2^4*x3^5) + (-195 + 243*x1 - 40*x1^2)/
       (30*x2^3*x3^5) + 17/(5*x1*x2^2*x3^5) + (-672 + 650*x1 - 60*x1^2)/
       (30*x2^2*x3^5) + 17/(5*x1^2*x2*x3^5) + 153/(5*x1*x2*x3^5) + 
      (-3670 + 2850*x1 - 120*x1^2)/(30*x2*x3^5) - (4*x2^2)/(5*x1^5*x3^5) + 
      (18900 - 15180*x1 - 15180*x2 + 12240*x1*x2)/(30*x3^5) + 
      (-3670 + 2850*x2 - 120*x2^2)/(30*x1*x3^5) + (-672 + 650*x2 - 60*x2^2)/
       (30*x1^2*x3^5) + (-195 + 243*x2 - 40*x2^2)/(30*x1^3*x3^5) + 
      (117*x2 - 30*x2^2)/(30*x1^4*x3^5) + (480 - 240*x1 - 240*x2)/(30*x3^4) + 
      (117*x1 - 30*x1^2)/(30*x2^5*x3^4) + (-306 + 60*x1 - 30*x1^2)/
       (30*x2^4*x3^4) + 53/(10*x1*x2^3*x3^4) + (-129 + 60*x1 - 30*x1^2)/
       (30*x2^3*x3^4) + 2/(x1^2*x2^2*x3^4) + 33/(10*x1*x2^2*x3^4) + 
      (-126 + 60*x1 - 30*x1^2)/(30*x2^2*x3^4) + 53/(10*x1^3*x2*x3^4) + 
      33/(10*x1^2*x2*x3^4) - 138/(5*x1*x2*x3^4) + (600 + 60*x1 - 30*x1^2)/
       (30*x2*x3^4) + (-306 + 60*x2 - 30*x2^2)/(30*x1^4*x3^4) + 
      (-129 + 60*x2 - 30*x2^2)/(30*x1^3*x3^4) + (-126 + 60*x2 - 30*x2^2)/
       (30*x1^2*x3^4) + (600 + 60*x2 - 30*x2^2)/(30*x1*x3^4) + 
      (117*x2 - 30*x2^2)/(30*x1^5*x3^4) - 8/(3*x1*x3^3) + 
      (-195 + 243*x1 - 40*x1^2)/(30*x2^5*x3^3) + 53/(10*x1*x2^4*x3^3) + 
      (-129 + 60*x1 - 30*x1^2)/(30*x2^4*x3^3) + 1/(x1^2*x2^3*x3^3) - 
      3/(x1*x2^3*x3^3) + (-48 + 40*x1 - 20*x1^2)/(30*x2^3*x3^3) + 
      9/(5*x1^3*x2^2*x3^3) + 49/(30*x1^2*x2^2*x3^3) - 31/(15*x1*x2^2*x3^3) + 
      (-50 + 20*x1 - 10*x1^2)/(30*x2^2*x3^3) - 8/(3*x2*x3^3) + 
      77/(10*x1^4*x2*x3^3) - 21/(5*x1^3*x2*x3^3) - 29/(15*x1^2*x2*x3^3) + 
      38/(5*x1*x2*x3^3) + (-195 + 243*x2 - 40*x2^2)/(30*x1^5*x3^3) + 
      (-129 + 60*x2 - 30*x2^2)/(30*x1^4*x3^3) + (-48 + 40*x2 - 20*x2^2)/
       (30*x1^3*x3^3) + (-50 + 20*x2 - 10*x2^2)/(30*x1^2*x3^3) - 
      4/(3*x1^2*x3^2) - 4/(3*x1*x3^2) + 17/(5*x1*x2^5*x3^2) + 
      (-672 + 650*x1 - 60*x1^2)/(30*x2^5*x3^2) + 2/(x1^2*x2^4*x3^2) + 
      33/(10*x1*x2^4*x3^2) + (-126 + 60*x1 - 30*x1^2)/(30*x2^4*x3^2) + 
      9/(5*x1^3*x2^3*x3^2) + 49/(30*x1^2*x2^3*x3^2) - 31/(15*x1*x2^3*x3^2) + 
      (-50 + 20*x1 - 10*x1^2)/(30*x2^3*x3^2) - 4/(3*x2^2*x3^2) + 
      6/(5*x1^4*x2^2*x3^2) + 7/(3*x1^3*x2^2*x3^2) - 8/(5*x1^2*x2^2*x3^2) + 
      2/(5*x1*x2^2*x3^2) - 4/(3*x2*x3^2) + 41/(5*x1^5*x2*x3^2) - 
      1/(x1^4*x2*x3^2) + 4/(15*x1^3*x2*x3^2) + 4/(5*x1^2*x2*x3^2) + 
      (-672 + 650*x2 - 60*x2^2)/(30*x1^5*x3^2) + (-126 + 60*x2 - 30*x2^2)/
       (30*x1^4*x3^2) + (-50 + 20*x2 - 10*x2^2)/(30*x1^3*x3^2) - 
      8/(3*x1^3*x3) - 4/(3*x1^2*x3) + 17/(5*x1^2*x2^5*x3) + 
      153/(5*x1*x2^5*x3) + (-3670 + 2850*x1 - 120*x1^2)/(30*x2^5*x3) + 
      53/(10*x1^3*x2^4*x3) + 33/(10*x1^2*x2^4*x3) - 138/(5*x1*x2^4*x3) + 
      (600 + 60*x1 - 30*x1^2)/(30*x2^4*x3) - 8/(3*x2^3*x3) + 
      77/(10*x1^4*x2^3*x3) - 21/(5*x1^3*x2^3*x3) - 29/(15*x1^2*x2^3*x3) + 
      38/(5*x1*x2^3*x3) - 4/(3*x2^2*x3) + 41/(5*x1^5*x2^2*x3) - 
      1/(x1^4*x2^2*x3) + 4/(15*x1^3*x2^2*x3) + 4/(5*x1^2*x2^2*x3) + 
      64/(5*x1^6*x2*x3) + 16/(x1^5*x2*x3) - 16/(x1^4*x2*x3) + 
      16/(15*x1^3*x2*x3) + (-3670 + 2850*x2 - 120*x2^2)/(30*x1^5*x3) + 
      (600 + 60*x2 - 30*x2^2)/(30*x1^4*x3) - (4*x3^2)/(5*x1^5*x2^5) + 
      (-240 + 240*x2)/(30*(-1 + x1 + x3)^4) + (120 - 240*x2 + 120*x2^2)/
       (30*x1*(-1 + x1 + x3)^4) + (120 - 240*x2 + 120*x2^2)/
       (30*x3*(-1 + x1 + x3)^4) + (60 - 120*x2 + 60*x2^2)/
       (30*x1^2*(-1 + x1 + x3)^3) + (60 - 120*x2 + 60*x2^2)/
       (30*x3^2*(-1 + x1 + x3)^3) + 8/(3*x1*(-1 + x1 + x3)^2) + 
      (40 - 80*x2 + 40*x2^2)/(30*x1^3*(-1 + x1 + x3)^2) + 
      (40 - 80*x2 + 40*x2^2)/(30*x3^3*(-1 + x1 + x3)^2) + 
      8/(3*x3*(-1 + x1 + x3)^2) + 4/(3*x1^2*(-1 + x1 + x3)) + 
      (30 - 60*x2 + 30*x2^2)/(30*x1^4*(-1 + x1 + x3)) + 
      (30 - 60*x2 + 30*x2^2)/(30*x3^4*(-1 + x1 + x3)) + 
      4/(3*x3^2*(-1 + x1 + x3)) + (-240 + 240*x1)/(30*(-1 + x2 + x3)^4) + 
      (120 - 240*x1 + 120*x1^2)/(30*x2*(-1 + x2 + x3)^4) + 
      (120 - 240*x1 + 120*x1^2)/(30*x3*(-1 + x2 + x3)^4) + 
      (60 - 120*x1 + 60*x1^2)/(30*x2^2*(-1 + x2 + x3)^3) + 
      (60 - 120*x1 + 60*x1^2)/(30*x3^2*(-1 + x2 + x3)^3) + 
      (40 - 80*x1 + 40*x1^2)/(30*x2^3*(-1 + x2 + x3)^2) + 
      8/(3*x2*(-1 + x2 + x3)^2) + (40 - 80*x1 + 40*x1^2)/
       (30*x3^3*(-1 + x2 + x3)^2) + 8/(3*x3*(-1 + x2 + x3)^2) + 
      (30 - 60*x1 + 30*x1^2)/(30*x2^4*(-1 + x2 + x3)) + 
      4/(3*x2^2*(-1 + x2 + x3)) + (30 - 60*x1 + 30*x1^2)/
       (30*x3^4*(-1 + x2 + x3)) + 4/(3*x3^2*(-1 + x2 + x3)) + 
      (-240 + 240*x3)/(30*(-1 + x1 + x2)^4) + 
      (18900 - 15180*x1 - 15180*x3 + 12240*x1*x3)/(30*x2^5) + 
      (18900 - 15180*x2 - 15180*x3 + 12240*x2*x3)/(30*x1^5) + 
      (-3670 + 2850*x3 - 120*x3^2)/(30*x1*x2^5) + 
      (-3670 + 2850*x3 - 120*x3^2)/(30*x1^5*x2) + (-672 + 650*x3 - 60*x3^2)/
       (30*x1^2*x2^5) + (-672 + 650*x3 - 60*x3^2)/(30*x1^5*x2^2) + 
      (-195 + 243*x3 - 40*x3^2)/(30*x1^3*x2^5) + (-195 + 243*x3 - 40*x3^2)/
       (30*x1^5*x2^3) + (-306 + 60*x3 - 30*x3^2)/(30*x1^4*x2^4) + 
      (-129 + 60*x3 - 30*x3^2)/(30*x1^3*x2^4) + (-129 + 60*x3 - 30*x3^2)/
       (30*x1^4*x2^3) + (-126 + 60*x3 - 30*x3^2)/(30*x1^2*x2^4) + 
      (-126 + 60*x3 - 30*x3^2)/(30*x1^4*x2^2) + (600 + 60*x3 - 30*x3^2)/
       (30*x1*x2^4) + (600 + 60*x3 - 30*x3^2)/(30*x1^4*x2) + 
      (117*x3 - 30*x3^2)/(30*x1^4*x2^5) + (117*x3 - 30*x3^2)/(30*x1^5*x2^4) + 
      (-48 + 40*x3 - 20*x3^2)/(30*x1^3*x2^3) + (-50 + 20*x3 - 10*x3^2)/
       (30*x1^2*x2^3) + (-50 + 20*x3 - 10*x3^2)/(30*x1^3*x2^2) + 
      (648*x1 + 648*x2 - 1624*x1*x2 + 120*x1*x2^2 - 40*x2^3 + 2400*x1*x2^3 - 
        1200*x2^4)/(30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) - 32/(x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) - 12/(x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + 127/(5*x1*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (-1200 - 254*x3)/(30*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) - 12/(x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (4*x2)/(x1^2*x3^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (224 - 16*x1 - 16*x2 - 80*x1*x2 - 720*x1*x2^2 + 240*x2^3)/
       (30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      127/(5*x1*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1200 - 254*x2)/(30*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (16*x2)/(x1^3*x3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-554 - 80*x1 - 40*x2 + 720*x2^2)/
       (30*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (4*x3)/(x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (16*x3)/(x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^2) + (1560 + 240*x3)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + 528/(5*x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - 586/(5*x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + 196/(5*x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + 2/(5*x1*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + 6/(5*x1*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - 104/(15*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-3825 - 588*x3)/
       (30*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (40 - 240*x3)/(30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (40 - 240*x3)/(30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-651 - 70*x3)/(30*x1^3*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (148 - 12*x3)/(30*x1^2*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-72 - 4*x3)/(30*x1^2*x2^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      2/(5*x1*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-72 - 4*x2)/(30*x1^2*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) - (12*x2)/(5*x1^4*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (120 + 36*x2)/(30*x1^3*x3^3*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (20 + 40*x1 + 40*x2 + 240*x1*x2)/(30*x3^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + 
      6/(5*x1*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (40 - 240*x2)/(30*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-651 - 70*x2)/(30*x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (148 - 12*x2)/
       (30*x1^2*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (64*x2)/(5*x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (816 + 309*x2)/(30*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - 
      104/(15*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-3825 - 588*x2)/(30*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (264*x2)/(5*x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (1250 + 116*x2)/
       (30*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (3552 + 1758*x2)/(30*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) - (12*x3)/(5*x1^4*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) - (64*x3)/(5*x1^5*x2^2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      (264*x3)/(5*x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (120 + 36*x3)/(30*x1^3*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (1250 + 116*x3)/
       (30*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (816 + 309*x3)/(30*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (3552 + 1758*x3)/(30*x1^5*x2*
        (x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (20 + 40*x1 + 40*x3 + 240*x1*x3)/(30*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-212 + 40*x2 + 40*x3 + 240*x2*x3)/
       (30*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) - 
      80/(x1^6*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 248/(x1^5*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 192/(x1^4*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      80/(3*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + 32/(3*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + 10/(x1^3*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) - 
      16/(3*x1^2*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-2640 - 1320*x3)/(30*x1^5*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-360 - 180*x3)/(30*x1^4*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      10/(x1^3*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (-360 - 180*x2)/(30*x1^4*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (8*x2)/(x1^5*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) - 16/(3*x1^2*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-2640 - 1320*x2)/
       (30*x1^5*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (40*x2)/(x1^6*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (-1200 + 80*x2)/
       (30*x1^3*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (3780 + 240*x2)/(30*x1^4*x3*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (8*x3)/(x1^5*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         4*x1*x2*x3 + x3^2)) + (40*x3)/(x1^6*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + x3^2)) + 
      (-1200 + 80*x3)/(30*x1^3*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + 4*x1*x2*x3 + x3^2)) + (3780 + 240*x3)/
       (30*x1^4*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 4*x1*x2*x3 + 
         x3^2)) + (30 - 60*x3 + 30*x3^2)/(30*x1^4*(-1 + x1 + x2)) + 
      (30 - 60*x3 + 30*x3^2)/(30*x2^4*(-1 + x1 + x2)) + 
      (40 - 80*x3 + 40*x3^2)/(30*x1^3*(-1 + x1 + x2)^2) + 
      (40 - 80*x3 + 40*x3^2)/(30*x2^3*(-1 + x1 + x2)^2) + 
      (60 - 120*x3 + 60*x3^2)/(30*x1^2*(-1 + x1 + x2)^3) + 
      (60 - 120*x3 + 60*x3^2)/(30*x2^2*(-1 + x1 + x2)^3) + 
      (120 - 240*x3 + 120*x3^2)/(30*x1*(-1 + x1 + x2)^4) + 
      (120 - 240*x3 + 120*x3^2)/(30*x2*(-1 + x1 + x2)^4) + 
      (-554 - 80*x1 - 40*x3 + 720*x3^2)/
       (30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-554 - 80*x2 - 40*x3 + 720*x3^2)/
       (30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-1918*x1 - 5950*x2 + 6820*x1*x2 + 16880*x2^2 - 2400*x2^3 - 5950*x3 + 
        6780*x1*x3 + 27320*x2*x3 + 16320*x1*x2*x3 + 97440*x2^2*x3 + 
        16960*x3^2 - 1200*x1*x3^2 + 99840*x2*x3^2)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (224 - 16*x1 - 16*x3 - 80*x1*x3 - 720*x1*x3^2 + 240*x3^3)/
       (30*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (732 - 16*x2 - 16*x3 - 80*x2*x3 - 720*x2*x3^2 + 240*x3^3)/
       (30*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (648*x1 + 648*x3 - 1624*x1*x3 + 120*x1*x3^2 - 40*x3^3 + 2400*x1*x3^3 - 
        1200*x3^4)/(30*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) + (648*x2 + 648*x3 - 1624*x2*x3 + 120*x2*x3^2 - 40*x3^3 + 
        2400*x2*x3^3 - 1200*x3^4)/(30*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^3) + (-12096*x1*x2^2 + 4032*x2^3 + 33600*x1*x2^3 - 
        16800*x2^4 - 8400*x1*x2^4 + 5040*x2^5 - 16128*x1*x2*x3 - 
        8064*x2^2*x3 + 130620*x1*x2^2*x3 + 118860*x2^3*x3 + 
        396480*x1*x2^3*x3 + 314160*x2^4*x3 - 12096*x1*x3^2 - 8064*x2*x3^2 + 
        130620*x1*x2*x3^2 + 165480*x2^2*x3^2 + 774480*x1*x2^2*x3^2 + 
        1674960*x2^3*x3^2 + 4032*x3^3 + 33600*x1*x3^3 + 118860*x2*x3^3 + 
        396480*x1*x2*x3^3 + 1674960*x2^2*x3^3 - 16800*x3^4 - 8400*x1*x3^4 + 
        314160*x2*x3^4 + 5040*x3^5)/(30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^4) + (176400*x1*x2^4*x3 - 105840*x2^5*x3 + 
        635040*x1*x2^5*x3 - 423360*x2^6*x3 + 564480*x1*x2^3*x3^2 + 
        70560*x2^4*x3^2 + 5140800*x1*x2^4*x3^2 + 937440*x2^5*x3^2 + 
        564480*x1*x2^2*x3^3 + 70560*x2^3*x3^3 + 7953120*x1*x2^3*x3^3 + 
        6471360*x2^4*x3^3 + 176400*x1*x2*x3^4 + 70560*x2^2*x3^4 + 
        5140800*x1*x2^2*x3^4 + 6471360*x2^3*x3^4 - 105840*x2*x3^5 + 
        635040*x1*x2*x3^5 + 937440*x2^2*x3^5 - 423360*x2*x3^6)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (2328480*x1*x2^6*x3^2 - 1663200*x2^7*x3^2 + 14636160*x1*x2^5*x3^3 - 
        1995840*x2^6*x3^3 + 21954240*x1*x2^4*x3^4 + 3659040*x2^5*x3^4 + 
        14636160*x1*x2^3*x3^5 + 3659040*x2^4*x3^5 + 2328480*x1*x2^2*x3^6 - 
        1995840*x2^3*x3^6 - 1663200*x2^2*x3^7)/
       (30*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^6))*
     (Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3]) + 
    ((-120*x1^2 + 240*x1*x2 - 120*x2^2)/(15*x3^4) + 
      (60*x1 + 60*x2 - 240*x1*x2)/(15*x3^3) + (-100 - 120*x2)/(15*x3^2) - 
      (16*x3^2)/x1^3 - (16*x3^2)/x2^3 + (-180*x1*x2^2 + 60*x2^3 + 
        960*x1*x2^3 - 480*x2^4)/(15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (66 + 100*x2)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-360*x1*x2^2 + 120*x2^3)/(15*x3^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
         2*x2*x3 + x3^2)) + (-50*x1 - 110*x2 - 80*x1*x2 + 240*x2^2)/
       (15*x3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (-120*x1*x3 + 120*x3^2)/(15*x2^4) + (-120*x2*x3 + 120*x3^2)/(15*x1^4) + 
      (213*x3 + 152*x3^2)/(15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (213*x3 + 152*x3^2)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 
         2*x1*x3 - 2*x2*x3 + x3^2)) + (-140*x1*x3 - 100*x3^2 - 216*x1*x3^2 + 
        144*x3^3)/(15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
         x3^2)) + (-140*x2*x3 - 100*x3^2 - 216*x2*x3^2 + 144*x3^3)/
       (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (220*x1*x2 + 360*x2^2 + 300*x1*x2^2 - 820*x2^3 - 943*x1*x3 - 
        8333*x2*x3 - 8*x1*x2*x3 - 360*x2^2*x3 - 2662*x3^2 + 336*x1*x3^2 - 
        3052*x2*x3^2 + 292*x3^3)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 
          2*x2*x3 + x3^2)^2) + (759*x1*x3^2 + 493*x3^3 + 368*x1*x3^3 - 
        696*x3^4)/(15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         2) + (759*x2*x3^2 + 493*x3^3 + 368*x2*x3^3 - 696*x3^4)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (60*x1*x3^2 - 60*x3^3 - 240*x1*x3^3 + 240*x3^4)/
       (15*x2^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (60*x2*x3^2 - 60*x3^3 - 240*x2*x3^3 + 240*x3^4)/
       (15*x1^3*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)) + 
      (960*x1*x2^3 - 480*x2^4 - 3000*x1*x2^4 + 1800*x2^5 - 47430*x1*x2^2*x3 - 
        69710*x2^3*x3 - 1120*x1*x2^3*x3 + 2960*x2^4*x3 - 64088*x1*x2*x3^2 - 
        188420*x2^2*x3^2 - 42064*x1*x2^2*x3^2 - 191872*x2^3*x3^2 - 
        13936*x1*x3^3 - 147186*x2*x3^3 - 14064*x1*x2*x3^3 - 
        281152*x2^2*x3^3 + 400*x3^4 + 4732*x1*x3^4 - 47972*x2*x3^4 - 
        1788*x3^5)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         3) + (-320*x1*x3^3 + 320*x3^4 + 624*x1*x3^4 - 624*x3^5)/
       (15*x2^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (-320*x2*x3^3 + 320*x3^4 + 624*x2*x3^4 - 624*x3^5)/
       (15*x1^2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^2) + 
      (1556*x1*x3^4 - 1556*x3^5 - 2032*x1*x3^5 + 2032*x3^6)/
       (15*x2*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (1556*x2*x3^4 - 1556*x3^5 - 2032*x2*x3^5 + 2032*x3^6)/
       (15*x1*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^3) + 
      (-130200*x1*x2^4*x3 + 78120*x2^5*x3 + 10080*x1*x2^5*x3 - 6720*x2^6*x3 - 
        735840*x1*x2^3*x3^2 - 346080*x2^4*x3^2 - 659400*x1*x2^4*x3^2 - 
        318360*x2^5*x3^2 - 878220*x1*x2^2*x3^3 - 898380*x2^3*x3^3 - 
        1717632*x1*x2^3*x3^3 - 3050544*x2^4*x3^3 - 394380*x1*x2*x3^4 - 
        788760*x2^2*x3^4 - 1250928*x1*x2^2*x3^4 - 3800160*x2^3*x3^4 - 
        10920*x1*x3^5 + 39060*x2*x3^5 - 93240*x1*x2*x3^5 - 
        1418088*x2^2*x3^5 + 10920*x3^6 + 8232*x1*x3^6 + 13944*x2*x3^6 - 
        8232*x3^7)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^
         4) + (-544320*x1*x2^5*x3^2 + 362880*x2^6*x3^2 - 
        740880*x1*x2^6*x3^2 + 529200*x2^7*x3^2 - 2494800*x1*x2^4*x3^3 + 
        45360*x2^5*x3^3 - 8164800*x1*x2^5*x3^3 - 131040*x2^6*x3^3 - 
        2993760*x1*x2^3*x3^4 - 498960*x2^4*x3^4 - 16211160*x1*x2^4*x3^4 - 
        10959480*x2^5*x3^4 - 1496880*x1*x2^2*x3^5 - 498960*x2^3*x3^5 - 
        13093920*x1*x2^3*x3^5 - 13484520*x2^4*x3^5 - 90720*x1*x2*x3^6 + 
        498960*x2^2*x3^6 - 3076920*x1*x2^2*x3^6 - 5092920*x2^3*x3^6 + 
        90720*x2*x3^7 - 50400*x1*x2*x3^7 + 1146600*x2^2*x3^7 + 50400*x2*x3^8)/
       (15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + x3^2)^5) + 
      (-2661120*x1*x2^7*x3^3 + 1995840*x2^8*x3^3 - 22120560*x1*x2^6*x3^4 + 
        5155920*x2^7*x3^4 - 42078960*x1*x2^5*x3^5 - 5322240*x2^6*x3^5 - 
        34760880*x1*x2^4*x3^6 - 7318080*x2^5*x3^6 - 9812880*x1*x2^3*x3^7 + 
        332640*x2^4*x3^7 - 332640*x1*x2^2*x3^8 + 4823280*x2^3*x3^8 + 
        332640*x2^2*x3^9)/(15*(x1^2 - 2*x1*x2 + x2^2 - 2*x1*x3 - 2*x2*x3 + 
          x3^2)^6))*Log[x3]), {g[1] -> PolyLog[2, x1/(-1 + x1)], 
  g[2] -> PolyLog[2, x2/(-1 + x2)], g[3] -> PolyLog[2, x3/(-1 + x3)], 
  g[4] -> 2*PolyLog[2, x1/(-1 + x1)] - 
    PolyLog[2, (-2*x1*x2)/(s2 + x1 + x2 - 2*x1*x2 - x3)] - 
    2*PolyLog[2, x3/(-1 + x3)] - PolyLog[2, 
     (2*x1*x2)/(s2 - x1 - x2 + 2*x1*x2 + x3)] + 
    PolyLog[2, (-s2 + x1 - x2 - x3 + 2*x2*x3)/(2*(-1 + x2)*(-1 + x3))] + 
    PolyLog[2, (s2 + x1 - x2 - x3 + 2*x2*x3)/(2*(-1 + x2)*(-1 + x3))], 
  g[5] -> 2*PolyLog[2, x1/(-1 + x1)] - 2*PolyLog[2, x2/(-1 + x2)] - 
    PolyLog[2, (-2*x1*x3)/(s2 + x1 - x2 + x3 - 2*x1*x3)] - 
    PolyLog[2, (2*x1*x3)/(s2 - x1 + x2 - x3 + 2*x1*x3)] + 
    PolyLog[2, (-s2 + x1 - x2 - x3 + 2*x2*x3)/(2*(-1 + x2)*(-1 + x3))] + 
    PolyLog[2, (s2 + x1 - x2 - x3 + 2*x2*x3)/(2*(-1 + x2)*(-1 + x3))], 
  g[6] -> -1/2*((-Log[(-s2 - x1 + x2 - x3)/(2*x1*(-1 + x2))] + 
       Log[(s2 - x1 + x2 - x3)/(2*x1*(-1 + x2))])*
      (Log[(-2*(-1 + x1)*x2)/(s2 + x1 + x2 - 2*x1*x2 - x3)] + 
       Log[(2*(-1 + x1)*x2)/(s2 - x1 - x2 + 2*x1*x2 + x3)])) + 
    PolyLog[2, (-2*(-1 + x1)*x2)/(s2 + x1 + x2 - 2*x1*x2 - x3)] - 
    PolyLog[2, (2*(-1 + x1)*x2)/(s2 - x1 - x2 + 2*x1*x2 + x3)], 
  g[7] -> -1/2*((-Log[(-s2 - x1 - x2 + x3)/(2*x1*(-1 + x3))] + 
       Log[(s2 - x1 - x2 + x3)/(2*x1*(-1 + x3))])*
      (Log[(-2*(-1 + x1)*x3)/(s2 + x1 - x2 + x3 - 2*x1*x3)] + 
       Log[(2*(-1 + x1)*x3)/(s2 - x1 + x2 - x3 + 2*x1*x3)])) + 
    PolyLog[2, (-2*(-1 + x1)*x3)/(s2 + x1 - x2 + x3 - 2*x1*x3)] - 
    PolyLog[2, (2*(-1 + x1)*x3)/(s2 - x1 + x2 - x3 + 2*x1*x3)], 
  g[8] -> -1/2*((-Log[(-s2 - x1 - x2 + x3)/(2*x2*(-1 + x3))] + 
       Log[(s2 - x1 - x2 + x3)/(2*x2*(-1 + x3))])*
      (Log[(-2*(-1 + x2)*x3)/(s2 - x1 + x2 + x3 - 2*x2*x3)] + 
       Log[(2*(-1 + x2)*x3)/(s2 + x1 - x2 - x3 + 2*x2*x3)])) + 
    PolyLog[2, (-2*(-1 + x2)*x3)/(s2 - x1 + x2 + x3 - 2*x2*x3)] - 
    PolyLog[2, (2*(-1 + x2)*x3)/(s2 + x1 - x2 - x3 + 2*x2*x3)], 
  g[9] -> ((Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3])*
      Log[(1 - x1)*(-1 + x2)*(-1 + x3)])/2 + 
    PolyLog[2, (-s2 + x1 - x2 - x3)/(2*(-1 + x1))] - 
    PolyLog[2, (s2 + x1 - x2 - x3)/(2*(-1 + x1))] - 
    PolyLog[2, (s2 - x1 + x2 - x3)/(2*(-1 + x2))] + 
    PolyLog[2, (2*x1*x2)/(-s2 + x1 + x2 - x3)] - 
    PolyLog[2, (2*x1*x2)/(s2 + x1 + x2 - x3)] + 
    PolyLog[2, (s2 + x1 - x2 + x3)/(2 - 2*x2)], g[10] -> Pi^2, 
  g[11] -> (Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3])^2, 
  g[12] -> Log[((-1 + x1)*x2)/(x1*(-1 + x2))]*(Log[2 - s2 - x1 - x2 - x3] - 
     Log[2 + s2 - x1 - x2 - x3]), 
  g[13] -> (Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3])*
    Log[((-1 + x1)*x3)/(x1*(-1 + x3))], 
  g[14] -> Log[1 - x1]*Log[((-1 + x1)*x2)/(x1*(-1 + x2))] - 
    Log[1 - x3]*Log[(x2*(-1 + x3))/((-1 + x2)*x3)], 
  g[15] -> Log[1 - x1]*Log[((-1 + x1)*x3)/(x1*(-1 + x3))] - 
    Log[1 - x2]*Log[((-1 + x2)*x3)/(x2*(-1 + x3))], 
  g[16] -> Log[1 - x2]*Log[(x1*(-1 + x2))/((-1 + x1)*x2)] - 
    Log[1 - x3]*Log[(x1*(-1 + x3))/((-1 + x1)*x3)], 
  g[17] -> -1/2*((Log[2 - s2 - x1 - x2 - x3] - Log[2 + s2 - x1 - x2 - x3])*
      Log[s2^2/((-1 + x1)*(-1 + x2)*(-1 + x3))]) + 
    (PolyLog[2, (-2 - s2 + x1 + x2 + x3)/(-2 + s2 + x1 + x2 + x3)] - 
      PolyLog[2, (-2 + s2 + x1 + x2 + x3)/(-2 - s2 + x1 + x2 + x3)])/2, 
  g[18] -> (Log[((-1 + x1)*x2)/(x1*(-1 + x2))]*Log[x3/(x1 - x1*x2)])/2 + 
    PolyLog[2, (x1 - x2)/(x1 - x1*x2)], 
  g[19] -> (Log[((-1 + x1)*x3)/(x1*(-1 + x3))]*Log[x2/(x1 - x1*x3)])/2 + 
    PolyLog[2, (x1 - x3)/(x1 - x1*x3)], 
  g[20] -> (Log[((-1 + x2)*x3)/(x2*(-1 + x3))]*Log[x1/(x2 - x2*x3)])/2 + 
    PolyLog[2, (x2 - x3)/(x2 - x2*x3)], 
  g[21] -> -(Log[(s1 - s2)/(s1 + s2)]*(Log[2 - s2 - x1 - x2 - x3] - 
       Log[2 + s2 - x1 - x2 - x3])) + 
    ((Log[(s1 + x1 + x2 - x3)/(-s2 + x1 + x2 - x3)] + 
       Log[(-s1 + x1 + x2 - x3)/(s2 + x1 + x2 - x3)])*
      (-Log[(s1 + s2)/(s2 + x1 + x2 - x3)] + 
       Log[(s1 + s2)/(s2 - x1 - x2 + x3)]))/2 + 
    ((-Log[(s1 - s2)/(-s2 + x1 + x2 - x3)] + 
       Log[(-s1 + s2)/(s2 + x1 + x2 - x3)])*
      (Log[(s1 + x1 + x2 - x3)/(s2 + x1 + x2 - x3)] + 
       Log[(s1 - x1 - x2 + x3)/(s2 - x1 - x2 + x3)]))/2 + 
    ((Log[(s1 + s2)/(s2 + x1 - x2 - x3)] - 
       Log[(s1 + s2)/(s2 - x1 + x2 + x3)])*
      (Log[-((s1 - x1 + x2 + x3)/(s2 + x1 - x2 - x3))] + 
       Log[(-s1 - x1 + x2 + x3)/(s2 - x1 + x2 + x3)]))/2 + 
    ((-Log[(-s1 + s2)/(s2 + x1 - x2 - x3)] + 
       Log[(-s1 + s2)/(s2 - x1 + x2 + x3)])*
      (Log[(s1 + x1 - x2 - x3)/(s2 + x1 - x2 - x3)] + 
       Log[(s1 - x1 + x2 + x3)/(s2 - x1 + x2 + x3)]))/2 - 
    ((-Log[(-2*(s1 + s2)*(-1 + x1)*x2)/((s2 + x1 + x2 - 2*x1*x2 - x3)*
           (s2 - x1 + x2 + x3))] + Log[(2*(s1 + s2)*(-1 + x1)*x2)/
         ((s2 + x1 - x2 - x3)*(s2 - x1 - x2 + 2*x1*x2 + x3))])*
      (Log[(2*(-1 + x1)*x2*(s1 + x1 - x2 + x3))/
         ((s2 + x1 + x2 - 2*x1*x2 - x3)*(s2 - x1 + x2 + x3))] + 
       Log[(2*(-1 + x1)*x2*(-s1 + x1 - x2 + x3))/((s2 + x1 - x2 - x3)*
          (s2 - x1 - x2 + 2*x1*x2 + x3))]))/2 - 
    ((Log[(2*(s1 - s2)*(-1 + x1)*x2)/((s2 + x1 + x2 - 2*x1*x2 - x3)*
          (s2 - x1 + x2 + x3))] - Log[(-2*(s1 - s2)*(-1 + x1)*x2)/
         ((s2 + x1 - x2 - x3)*(s2 - x1 - x2 + 2*x1*x2 + x3))])*
      (Log[(2*(-1 + x1)*x2*(-s1 + x1 - x2 + x3))/
         ((s2 + x1 + x2 - 2*x1*x2 - x3)*(s2 - x1 + x2 + x3))] + 
       Log[(2*(-1 + x1)*x2*(s1 + x1 - x2 + x3))/((s2 + x1 - x2 - x3)*
          (s2 - x1 - x2 + 2*x1*x2 + x3))]))/2 - 
    PolyLog[2, (s1 + x1 - x2 - x3)/(s2 + x1 - x2 - x3)] + 
    PolyLog[2, (s1 + x1 + x2 - x3)/(-s2 + x1 + x2 - x3)] - 
    PolyLog[2, (-s1 + x1 + x2 - x3)/(s2 + x1 + x2 - x3)] + 
    PolyLog[2, (s1 + x1 + x2 - x3)/(s2 + x1 + x2 - x3)] - 
    PolyLog[2, (s1 - x1 - x2 + x3)/(s2 - x1 - x2 + x3)] + 
    PolyLog[2, -((s1 - x1 + x2 + x3)/(s2 + x1 - x2 - x3))] - 
    PolyLog[2, (2*(-1 + x1)*x2*(-s1 + x1 - x2 + x3))/
      ((s2 + x1 + x2 - 2*x1*x2 - x3)*(s2 - x1 + x2 + x3))] + 
    PolyLog[2, (2*(-1 + x1)*x2*(s1 + x1 - x2 + x3))/
      ((s2 + x1 + x2 - 2*x1*x2 - x3)*(s2 - x1 + x2 + x3))] - 
    PolyLog[2, (-s1 - x1 + x2 + x3)/(s2 - x1 + x2 + x3)] + 
    PolyLog[2, (s1 - x1 + x2 + x3)/(s2 - x1 + x2 + x3)] - 
    PolyLog[2, (2*(-1 + x1)*x2*(-s1 + x1 - x2 + x3))/
      ((s2 + x1 - x2 - x3)*(s2 - x1 - x2 + 2*x1*x2 + x3))] + 
    PolyLog[2, (2*(-1 + x1)*x2*(s1 + x1 - x2 + x3))/((s2 + x1 - x2 - x3)*
       (s2 - x1 - x2 + 2*x1*x2 + x3))]}, 
 \[Alpha]s^2/(64*Pi^3*Sqrt[-x1^2 + 2*x1*x2 - x2^2 + 2*x1*x3 + 2*x2*x3 - 
     4*x1*x2*x3 - x3^2])}

